MUIT: A Middleware for Adaptive Mobile Web-based User Interfaces in WS-BPEL

In enterprise organizations, the Bring-Your-Own-Device (BYOD) requirement has become prevalent as employees use their own mobile devices to process the workflow-oriented tasks. Consequently, it calls for approaches that can quickly develop and integrate mobile user interactions into existing business processes, and adapt to various contexts. However, designing, developing and deploying adaptive and mobile-oriented user interfaces for existing process engines are non-trivial, and require significant systematic efforts. To address this issue, we present a novel middleware-based approach, called MUIT, to developing and deploying the Mobility, User Interactions and Tasks into WS-BPEL engines. MUIT can be seamlessly into WS-BPEL without intrusions of existing process instances. MUIT provides a Domain-Specific Language (DSL) that provides some intuitive APIs to support the declarative development of adaptive, mobile-oriented, and Web-based user interfaces in WS-BPEL. The DSL can significantly improve the development of user interactions by preventing arbitrarily mixed codes, and its runtime supports satisfactory user experiences. We implement a proof- of-concept prototype by integrating MUIT into the commodity WS-BPEL-based Apusic Platform, and evaluate the performance and usability of MUIT platform.

==> figure/task_manager/html/Buttons/js/buttons.js <==
/*
 *  Project: Buttons
 *  Description: A highly customizable CSS button library built with Sass and Compass
 *  Author: Alex Wolfe
 *  License: Apache License v2.0
 */

// the semi-colon before function invocation is a safety net against concatenated
// scripts and/or other plugins which may not be closed properly.
;(function ( $, window, document, undefined ) {
    'use strict';

    // undefined is used here as the undefined global variable in ECMAScript 3 is
    // mutable (ie. it can be changed by someone else). undefined isn't really being
    // passed in so we can ensure the value of it is truly undefined. In ES5, undefined
    // can no longer be modified.

    // window and document are passed through as local variable rather than global
    // as this (slightly) quickens the resolution process and can be more efficiently
    // minified (especially when both are regularly referenced in your plugin).

    // Create the defaults once
    var pluginName = "menuButton";
    var menuClass = ".button-dropdown";
    var defaults = {
        propertyName: "value"
    };

    // The actual plugin constructor
    function Plugin( element, options ) {

        //SET OPTIONS
        this.options = $.extend( {}, defaults, options );
        this._defaults = defaults;
        this._name = pluginName;

        //REGISTER ELEMENT
        this.$element = $(element);

        //INITIALIZE
        this.init();
    }

    Plugin.prototype = {
        constructor: Plugin,

        init: function() {
            // WE DON'T STOP PROPGATION SO CLICKS WILL AUTOMATICALLY
            // TOGGLE AND REMOVE THE DROPDOWN
            this.toggle();
        },

        toggle: function(el, options) {
            if(this.$element.data('dropdown') === 'show') {
                this.hideMenu();
            }
            else {
                this.showMenu();
            }
        },

        showMenu: function() {
            this.$element.data('dropdown', 'show');
            this.$element.find('ul').show();
        },

        hideMenu: function() {
            this.$element.data('dropdown', 'hide');
            this.$element.find('ul').hide();
        }
    };

    // A really lightweight plugin wrapper around the constructor,
    // preventing against multiple instantiations
    $.fn[pluginName] = function ( options ) {
        return this.each(function () {

            // TOGGLE BUTTON IF IT EXISTS
            if ($.data(this, "plugin_" + pluginName)) {
                $.data(this, "plugin_" + pluginName).toggle();
            }
            // OTHERWISE CREATE A NEW INSTANCE
            else {
                $.data(this, "plugin_" + pluginName, new Plugin( this, options ));
            }
        });
    };

    //CLOSE OPEN DROPDOWN MENUS IF CLICKED SOMEWHERE ELSE
    $(document).on('click', function(e) {
        $.each($('[data-buttons=dropdown]'), function(i, value) {
            if ($(e.target.offsetParent)[0] != $(this)[0]) {
                if ($.data(this, "plugin_" + pluginName)) {
                    $.data(this, "plugin_" + pluginName).hideMenu();
                    $(this).find('ul').hide();
                }
            }
        });
    });

    //DELEGATE CLICK EVENT FOR DROPDOWN MENUS
    $(document).on('click', '[data-buttons=dropdown]', function(e) {
        var $dropdown = $(e.currentTarget);
        $dropdown.menuButton();
    });

    //IGNORE CLICK EVENTS FROM DISPLAY BUTTON IN DROPDOWN
    $(document).on('click', '[data-buttons=dropdown] > a', function(e) {
        e.preventDefault();
    });

})( jQuery, window, document);

==> figure/task_manager/html/Buttons/js/main.js <==
$(document).ready(function(){

    //CREATE PAGE METHODS
    var page = {
        init: function() {
            this.buttons = $('#main-nav a');

            this.activateNav();
            this.disableDemoButtons();
        },

        activateNav: function() {
            var that = this;

            this.buttons.click(function(e) {
                e.preventDefault();
                var currentButton = $(e.currentTarget);
                var buttonId = currentButton.attr('href');

                //DESELECT ALL BUTTONS & SELECT CURRRENT ONE
                that.buttons.parent().removeClass('selected');
                currentButton.parent().addClass('selected');

                //ANIMATE SCROLL EFFECT
                $("html, body").animate({
                    scrollTop: $(buttonId).offset().top - 100
                }, 'slow');

            });
        },

        disableDemoButtons: function() {
            $('.showcase [href^=#]').on('click', function(e) {
                e.preventDefault();
            });
        }
    };

    //INITIALIZE PAGE
    page.init();
});

==> figure/task_manager/html/Buttons/js/vendor/html5shiv.js <==
(function(l,f){function m(){var a=e.elements;return"string"==typeof a?a.split(" "):a}function i(a){var b=n[a[o]];b||(b={},h++,a[o]=h,n[h]=b);return b}function p(a,b,c){b||(b=f);if(g)return b.createElement(a);c||(c=i(b));b=c.cache[a]?c.cache[a].cloneNode():r.test(a)?(c.cache[a]=c.createElem(a)).cloneNode():c.createElem(a);return b.canHaveChildren&&!s.test(a)?c.frag.appendChild(b):b}function t(a,b){if(!b.cache)b.cache={},b.createElem=a.createElement,b.createFrag=a.createDocumentFragment,b.frag=b.createFrag();
a.createElement=function(c){return!e.shivMethods?b.createElem(c):p(c,a,b)};a.createDocumentFragment=Function("h,f","return function(){var n=f.cloneNode(),c=n.createElement;h.shivMethods&&("+m().join().replace(/\w+/g,function(a){b.createElem(a);b.frag.createElement(a);return'c("'+a+'")'})+");return n}")(e,b.frag)}function q(a){a||(a=f);var b=i(a);if(e.shivCSS&&!j&&!b.hasCSS){var c,d=a;c=d.createElement("p");d=d.getElementsByTagName("head")[0]||d.documentElement;c.innerHTML="x<style>article,aside,figcaption,figure,footer,header,hgroup,nav,section{display:block}mark{background:#FF0;color:#000}</style>";
c=d.insertBefore(c.lastChild,d.firstChild);b.hasCSS=!!c}g||t(a,b);return a}var k=l.html5||{},s=/^<|^(?:button|map|select|textarea|object|iframe|option|optgroup)$/i,r=/^(?:a|b|code|div|fieldset|h1|h2|h3|h4|h5|h6|i|label|li|ol|p|q|span|strong|style|table|tbody|td|th|tr|ul)$/i,j,o="_html5shiv",h=0,n={},g;(function(){try{var a=f.createElement("a");a.innerHTML="<xyz></xyz>";j="hidden"in a;var b;if(!(b=1==a.childNodes.length)){f.createElement("a");var c=f.createDocumentFragment();b="undefined"==typeof c.cloneNode||
"undefined"==typeof c.createDocumentFragment||"undefined"==typeof c.createElement}g=b}catch(d){g=j=!0}})();var e={elements:k.elements||"abbr article aside audio bdi canvas data datalist details figcaption figure footer header hgroup mark meter nav output progress section summary time video",shivCSS:!1!==k.shivCSS,supportsUnknownElements:g,shivMethods:!1!==k.shivMethods,type:"default",shivDocument:q,createElement:p,createDocumentFragment:function(a,b){a||(a=f);if(g)return a.createDocumentFragment();
for(var b=b||i(a),c=b.frag.cloneNode(),d=0,e=m(),h=e.length;d<h;d++)c.createElement(e[d]);return c}};l.html5=e;q(f)})(this,document);


==> figure/task_manager/html/Buttons/js/vendor/jquery-1.9.1.min.js <==
/*! jQuery v1.9.1 | (c) 2005, 2012 jQuery Foundation, Inc. | jquery.org/license
//@ sourceMappingURL=jquery.min.map
*/(function(e,t){var n,r,i=typeof t,o=e.document,a=e.location,s=e.jQuery,u=e.$,l={},c=[],p="1.9.1",f=c.concat,d=c.push,h=c.slice,g=c.indexOf,m=l.toString,y=l.hasOwnProperty,v=p.trim,b=function(e,t){return new b.fn.init(e,t,r)},x=/[+-]?(?:\d*\.|)\d+(?:[eE][+-]?\d+|)/.source,w=/\S+/g,T=/^[\s\uFEFF\xA0]+|[\s\uFEFF\xA0]+$/g,N=/^(?:(<[\w\W]+>)[^>]*|#([\w-]*))$/,C=/^<(\w+)\s*\/?>(?:<\/\1>|)$/,k=/^[\],:{}\s]*$/,E=/(?:^|:|,)(?:\s*\[)+/g,S=/\\(?:["\\\/bfnrt]|u[\da-fA-F]{4})/g,A=/"[^"\\\r\n]*"|true|false|null|-?(?:\d+\.|)\d+(?:[eE][+-]?\d+|)/g,j=/^-ms-/,D=/-([\da-z])/gi,L=function(e,t){return t.toUpperCase()},H=function(e){(o.addEventListener||"load"===e.type||"complete"===o.readyState)&&(q(),b.ready())},q=function(){o.addEventListener?(o.removeEventListener("DOMContentLoaded",H,!1),e.removeEventListener("load",H,!1)):(o.detachEvent("onreadystatechange",H),e.detachEvent("onload",H))};b.fn=b.prototype={jquery:p,constructor:b,init:function(e,n,r){var i,a;if(!e)return this;if("string"==typeof e){if(i="<"===e.charAt(0)&&">"===e.charAt(e.length-1)&&e.length>=3?[null,e,null]:N.exec(e),!i||!i[1]&&n)return!n||n.jquery?(n||r).find(e):this.constructor(n).find(e);if(i[1]){if(n=n instanceof b?n[0]:n,b.merge(this,b.parseHTML(i[1],n&&n.nodeType?n.ownerDocument||n:o,!0)),C.test(i[1])&&b.isPlainObject(n))for(i in n)b.isFunction(this[i])?this[i](n[i]):this.attr(i,n[i]);return this}if(a=o.getElementById(i[2]),a&&a.parentNode){if(a.id!==i[2])return r.find(e);this.length=1,this[0]=a}return this.context=o,this.selector=e,this}return e.nodeType?(this.context=this[0]=e,this.length=1,this):b.isFunction(e)?r.ready(e):(e.selector!==t&&(this.selector=e.selector,this.context=e.context),b.makeArray(e,this))},selector:"",length:0,size:function(){return this.length},toArray:function(){return h.call(this)},get:function(e){return null==e?this.toArray():0>e?this[this.length+e]:this[e]},pushStack:function(e){var t=b.merge(this.constructor(),e);return t.prevObject=this,t.context=this.context,t},each:function(e,t){return b.each(this,e,t)},ready:function(e){return b.ready.promise().done(e),this},slice:function(){return this.pushStack(h.apply(this,arguments))},first:function(){return this.eq(0)},last:function(){return this.eq(-1)},eq:function(e){var t=this.length,n=+e+(0>e?t:0);return this.pushStack(n>=0&&t>n?[this[n]]:[])},map:function(e){return this.pushStack(b.map(this,function(t,n){return e.call(t,n,t)}))},end:function(){return this.prevObject||this.constructor(null)},push:d,sort:[].sort,splice:[].splice},b.fn.init.prototype=b.fn,b.extend=b.fn.extend=function(){var e,n,r,i,o,a,s=arguments[0]||{},u=1,l=arguments.length,c=!1;for("boolean"==typeof s&&(c=s,s=arguments[1]||{},u=2),"object"==typeof s||b.isFunction(s)||(s={}),l===u&&(s=this,--u);l>u;u++)if(null!=(o=arguments[u]))for(i in o)e=s[i],r=o[i],s!==r&&(c&&r&&(b.isPlainObject(r)||(n=b.isArray(r)))?(n?(n=!1,a=e&&b.isArray(e)?e:[]):a=e&&b.isPlainObject(e)?e:{},s[i]=b.extend(c,a,r)):r!==t&&(s[i]=r));return s},b.extend({noConflict:function(t){return e.$===b&&(e.$=u),t&&e.jQuery===b&&(e.jQuery=s),b},isReady:!1,readyWait:1,holdReady:function(e){e?b.readyWait++:b.ready(!0)},ready:function(e){if(e===!0?!--b.readyWait:!b.isReady){if(!o.body)return setTimeout(b.ready);b.isReady=!0,e!==!0&&--b.readyWait>0||(n.resolveWith(o,[b]),b.fn.trigger&&b(o).trigger("ready").off("ready"))}},isFunction:function(e){return"function"===b.type(e)},isArray:Array.isArray||function(e){return"array"===b.type(e)},isWindow:function(e){return null!=e&&e==e.window},isNumeric:function(e){return!isNaN(parseFloat(e))&&isFinite(e)},type:function(e){return null==e?e+"":"object"==typeof e||"function"==typeof e?l[m.call(e)]||"object":typeof e},isPlainObject:function(e){if(!e||"object"!==b.type(e)||e.nodeType||b.isWindow(e))return!1;try{if(e.constructor&&!y.call(e,"constructor")&&!y.call(e.constructor.prototype,"isPrototypeOf"))return!1}catch(n){return!1}var r;for(r in e);return r===t||y.call(e,r)},isEmptyObject:function(e){var t;for(t in e)return!1;return!0},error:function(e){throw Error(e)},parseHTML:function(e,t,n){if(!e||"string"!=typeof e)return null;"boolean"==typeof t&&(n=t,t=!1),t=t||o;var r=C.exec(e),i=!n&&[];return r?[t.createElement(r[1])]:(r=b.buildFragment([e],t,i),i&&b(i).remove(),b.merge([],r.childNodes))},parseJSON:function(n){return e.JSON&&e.JSON.parse?e.JSON.parse(n):null===n?n:"string"==typeof n&&(n=b.trim(n),n&&k.test(n.replace(S,"@").replace(A,"]").replace(E,"")))?Function("return "+n)():(b.error("Invalid JSON: "+n),t)},parseXML:function(n){var r,i;if(!n||"string"!=typeof n)return null;try{e.DOMParser?(i=new DOMParser,r=i.parseFromString(n,"text/xml")):(r=new ActiveXObject("Microsoft.XMLDOM"),r.async="false",r.loadXML(n))}catch(o){r=t}return r&&r.documentElement&&!r.getElementsByTagName("parsererror").length||b.error("Invalid XML: "+n),r},noop:function(){},globalEval:function(t){t&&b.trim(t)&&(e.execScript||function(t){e.eval.call(e,t)})(t)},camelCase:function(e){return e.replace(j,"ms-").replace(D,L)},nodeName:function(e,t){return e.nodeName&&e.nodeName.toLowerCase()===t.toLowerCase()},each:function(e,t,n){var r,i=0,o=e.length,a=M(e);if(n){if(a){for(;o>i;i++)if(r=t.apply(e[i],n),r===!1)break}else for(i in e)if(r=t.apply(e[i],n),r===!1)break}else if(a){for(;o>i;i++)if(r=t.call(e[i],i,e[i]),r===!1)break}else for(i in e)if(r=t.call(e[i],i,e[i]),r===!1)break;return e},trim:v&&!v.call("\ufeff\u00a0")?function(e){return null==e?"":v.call(e)}:function(e){return null==e?"":(e+"").replace(T,"")},makeArray:function(e,t){var n=t||[];return null!=e&&(M(Object(e))?b.merge(n,"string"==typeof e?[e]:e):d.call(n,e)),n},inArray:function(e,t,n){var r;if(t){if(g)return g.call(t,e,n);for(r=t.length,n=n?0>n?Math.max(0,r+n):n:0;r>n;n++)if(n in t&&t[n]===e)return n}return-1},merge:function(e,n){var r=n.length,i=e.length,o=0;if("number"==typeof r)for(;r>o;o++)e[i++]=n[o];else while(n[o]!==t)e[i++]=n[o++];return e.length=i,e},grep:function(e,t,n){var r,i=[],o=0,a=e.length;for(n=!!n;a>o;o++)r=!!t(e[o],o),n!==r&&i.push(e[o]);return i},map:function(e,t,n){var r,i=0,o=e.length,a=M(e),s=[];if(a)for(;o>i;i++)r=t(e[i],i,n),null!=r&&(s[s.length]=r);else for(i in e)r=t(e[i],i,n),null!=r&&(s[s.length]=r);return f.apply([],s)},guid:1,proxy:function(e,n){var r,i,o;return"string"==typeof n&&(o=e[n],n=e,e=o),b.isFunction(e)?(r=h.call(arguments,2),i=function(){return e.apply(n||this,r.concat(h.call(arguments)))},i.guid=e.guid=e.guid||b.guid++,i):t},access:function(e,n,r,i,o,a,s){var u=0,l=e.length,c=null==r;if("object"===b.type(r)){o=!0;for(u in r)b.access(e,n,u,r[u],!0,a,s)}else if(i!==t&&(o=!0,b.isFunction(i)||(s=!0),c&&(s?(n.call(e,i),n=null):(c=n,n=function(e,t,n){return c.call(b(e),n)})),n))for(;l>u;u++)n(e[u],r,s?i:i.call(e[u],u,n(e[u],r)));return o?e:c?n.call(e):l?n(e[0],r):a},now:function(){return(new Date).getTime()}}),b.ready.promise=function(t){if(!n)if(n=b.Deferred(),"complete"===o.readyState)setTimeout(b.ready);else if(o.addEventListener)o.addEventListener("DOMContentLoaded",H,!1),e.addEventListener("load",H,!1);else{o.attachEvent("onreadystatechange",H),e.attachEvent("onload",H);var r=!1;try{r=null==e.frameElement&&o.documentElement}catch(i){}r&&r.doScroll&&function a(){if(!b.isReady){try{r.doScroll("left")}catch(e){return setTimeout(a,50)}q(),b.ready()}}()}return n.promise(t)},b.each("Boolean Number String Function Array Date RegExp Object Error".split(" "),function(e,t){l["[object "+t+"]"]=t.toLowerCase()});function M(e){var t=e.length,n=b.type(e);return b.isWindow(e)?!1:1===e.nodeType&&t?!0:"array"===n||"function"!==n&&(0===t||"number"==typeof t&&t>0&&t-1 in e)}r=b(o);var _={};function F(e){var t=_[e]={};return b.each(e.match(w)||[],function(e,n){t[n]=!0}),t}b.Callbacks=function(e){e="string"==typeof e?_[e]||F(e):b.extend({},e);var n,r,i,o,a,s,u=[],l=!e.once&&[],c=function(t){for(r=e.memory&&t,i=!0,a=s||0,s=0,o=u.length,n=!0;u&&o>a;a++)if(u[a].apply(t[0],t[1])===!1&&e.stopOnFalse){r=!1;break}n=!1,u&&(l?l.length&&c(l.shift()):r?u=[]:p.disable())},p={add:function(){if(u){var t=u.length;(function i(t){b.each(t,function(t,n){var r=b.type(n);"function"===r?e.unique&&p.has(n)||u.push(n):n&&n.length&&"string"!==r&&i(n)})})(arguments),n?o=u.length:r&&(s=t,c(r))}return this},remove:function(){return u&&b.each(arguments,function(e,t){var r;while((r=b.inArray(t,u,r))>-1)u.splice(r,1),n&&(o>=r&&o--,a>=r&&a--)}),this},has:function(e){return e?b.inArray(e,u)>-1:!(!u||!u.length)},empty:function(){return u=[],this},disable:function(){return u=l=r=t,this},disabled:function(){return!u},lock:function(){return l=t,r||p.disable(),this},locked:function(){return!l},fireWith:function(e,t){return t=t||[],t=[e,t.slice?t.slice():t],!u||i&&!l||(n?l.push(t):c(t)),this},fire:function(){return p.fireWith(this,arguments),this},fired:function(){return!!i}};return p},b.extend({Deferred:function(e){var t=[["resolve","done",b.Callbacks("once memory"),"resolved"],["reject","fail",b.Callbacks("once memory"),"rejected"],["notify","progress",b.Callbacks("memory")]],n="pending",r={state:function(){return n},always:function(){return i.done(arguments).fail(arguments),this},then:function(){var e=arguments;return b.Deferred(function(n){b.each(t,function(t,o){var a=o[0],s=b.isFunction(e[t])&&e[t];i[o[1]](function(){var e=s&&s.apply(this,arguments);e&&b.isFunction(e.promise)?e.promise().done(n.resolve).fail(n.reject).progress(n.notify):n[a+"With"](this===r?n.promise():this,s?[e]:arguments)})}),e=null}).promise()},promise:function(e){return null!=e?b.extend(e,r):r}},i={};return r.pipe=r.then,b.each(t,function(e,o){var a=o[2],s=o[3];r[o[1]]=a.add,s&&a.add(function(){n=s},t[1^e][2].disable,t[2][2].lock),i[o[0]]=function(){return i[o[0]+"With"](this===i?r:this,arguments),this},i[o[0]+"With"]=a.fireWith}),r.promise(i),e&&e.call(i,i),i},when:function(e){var t=0,n=h.call(arguments),r=n.length,i=1!==r||e&&b.isFunction(e.promise)?r:0,o=1===i?e:b.Deferred(),a=function(e,t,n){return function(r){t[e]=this,n[e]=arguments.length>1?h.call(arguments):r,n===s?o.notifyWith(t,n):--i||o.resolveWith(t,n)}},s,u,l;if(r>1)for(s=Array(r),u=Array(r),l=Array(r);r>t;t++)n[t]&&b.isFunction(n[t].promise)?n[t].promise().done(a(t,l,n)).fail(o.reject).progress(a(t,u,s)):--i;return i||o.resolveWith(l,n),o.promise()}}),b.support=function(){var t,n,r,a,s,u,l,c,p,f,d=o.createElement("div");if(d.setAttribute("className","t"),d.innerHTML="  <link/><table></table><a href='/a'>a</a><input type='checkbox'/>",n=d.getElementsByTagName("*"),r=d.getElementsByTagName("a")[0],!n||!r||!n.length)return{};s=o.createElement("select"),l=s.appendChild(o.createElement("option")),a=d.getElementsByTagName("input")[0],r.style.cssText="top:1px;float:left;opacity:.5",t={getSetAttribute:"t"!==d.className,leadingWhitespace:3===d.firstChild.nodeType,tbody:!d.getElementsByTagName("tbody").length,htmlSerialize:!!d.getElementsByTagName("link").length,style:/top/.test(r.getAttribute("style")),hrefNormalized:"/a"===r.getAttribute("href"),opacity:/^0.5/.test(r.style.opacity),cssFloat:!!r.style.cssFloat,checkOn:!!a.value,optSelected:l.selected,enctype:!!o.createElement("form").enctype,html5Clone:"<:nav></:nav>"!==o.createElement("nav").cloneNode(!0).outerHTML,boxModel:"CSS1Compat"===o.compatMode,deleteExpando:!0,noCloneEvent:!0,inlineBlockNeedsLayout:!1,shrinkWrapBlocks:!1,reliableMarginRight:!0,boxSizingReliable:!0,pixelPosition:!1},a.checked=!0,t.noCloneChecked=a.cloneNode(!0).checked,s.disabled=!0,t.optDisabled=!l.disabled;try{delete d.test}catch(h){t.deleteExpando=!1}a=o.createElement("input"),a.setAttribute("value",""),t.input=""===a.getAttribute("value"),a.value="t",a.setAttribute("type","radio"),t.radioValue="t"===a.value,a.setAttribute("checked","t"),a.setAttribute("name","t"),u=o.createDocumentFragment(),u.appendChild(a),t.appendChecked=a.checked,t.checkClone=u.cloneNode(!0).cloneNode(!0).lastChild.checked,d.attachEvent&&(d.attachEvent("onclick",function(){t.noCloneEvent=!1}),d.cloneNode(!0).click());for(f in{submit:!0,change:!0,focusin:!0})d.setAttribute(c="on"+f,"t"),t[f+"Bubbles"]=c in e||d.attributes[c].expando===!1;return d.style.backgroundClip="content-box",d.cloneNode(!0).style.backgroundClip="",t.clearCloneStyle="content-box"===d.style.backgroundClip,b(function(){var n,r,a,s="padding:0;margin:0;border:0;display:block;box-sizing:content-box;-moz-box-sizing:content-box;-webkit-box-sizing:content-box;",u=o.getElementsByTagName("body")[0];u&&(n=o.createElement("div"),n.style.cssText="border:0;width:0;height:0;position:absolute;top:0;left:-9999px;margin-top:1px",u.appendChild(n).appendChild(d),d.innerHTML="<table><tr><td></td><td>t</td></tr></table>",a=d.getElementsByTagName("td"),a[0].style.cssText="padding:0;margin:0;border:0;display:none",p=0===a[0].offsetHeight,a[0].style.display="",a[1].style.display="none",t.reliableHiddenOffsets=p&&0===a[0].offsetHeight,d.innerHTML="",d.style.cssText="box-sizing:border-box;-moz-box-sizing:border-box;-webkit-box-sizing:border-box;padding:1px;border:1px;display:block;width:4px;margin-top:1%;position:absolute;top:1%;",t.boxSizing=4===d.offsetWidth,t.doesNotIncludeMarginInBodyOffset=1!==u.offsetTop,e.getComputedStyle&&(t.pixelPosition="1%"!==(e.getComputedStyle(d,null)||{}).top,t.boxSizingReliable="4px"===(e.getComputedStyle(d,null)||{width:"4px"}).width,r=d.appendChild(o.createElement("div")),r.style.cssText=d.style.cssText=s,r.style.marginRight=r.style.width="0",d.style.width="1px",t.reliableMarginRight=!parseFloat((e.getComputedStyle(r,null)||{}).marginRight)),typeof d.style.zoom!==i&&(d.innerHTML="",d.style.cssText=s+"width:1px;padding:1px;display:inline;zoom:1",t.inlineBlockNeedsLayout=3===d.offsetWidth,d.style.display="block",d.innerHTML="<div></div>",d.firstChild.style.width="5px",t.shrinkWrapBlocks=3!==d.offsetWidth,t.inlineBlockNeedsLayout&&(u.style.zoom=1)),u.removeChild(n),n=d=a=r=null)}),n=s=u=l=r=a=null,t}();var O=/(?:\{[\s\S]*\}|\[[\s\S]*\])$/,B=/([A-Z])/g;function P(e,n,r,i){if(b.acceptData(e)){var o,a,s=b.expando,u="string"==typeof n,l=e.nodeType,p=l?b.cache:e,f=l?e[s]:e[s]&&s;if(f&&p[f]&&(i||p[f].data)||!u||r!==t)return f||(l?e[s]=f=c.pop()||b.guid++:f=s),p[f]||(p[f]={},l||(p[f].toJSON=b.noop)),("object"==typeof n||"function"==typeof n)&&(i?p[f]=b.extend(p[f],n):p[f].data=b.extend(p[f].data,n)),o=p[f],i||(o.data||(o.data={}),o=o.data),r!==t&&(o[b.camelCase(n)]=r),u?(a=o[n],null==a&&(a=o[b.camelCase(n)])):a=o,a}}function R(e,t,n){if(b.acceptData(e)){var r,i,o,a=e.nodeType,s=a?b.cache:e,u=a?e[b.expando]:b.expando;if(s[u]){if(t&&(o=n?s[u]:s[u].data)){b.isArray(t)?t=t.concat(b.map(t,b.camelCase)):t in o?t=[t]:(t=b.camelCase(t),t=t in o?[t]:t.split(" "));for(r=0,i=t.length;i>r;r++)delete o[t[r]];if(!(n?$:b.isEmptyObject)(o))return}(n||(delete s[u].data,$(s[u])))&&(a?b.cleanData([e],!0):b.support.deleteExpando||s!=s.window?delete s[u]:s[u]=null)}}}b.extend({cache:{},expando:"jQuery"+(p+Math.random()).replace(/\D/g,""),noData:{embed:!0,object:"clsid:D27CDB6E-AE6D-11cf-96B8-444553540000",applet:!0},hasData:function(e){return e=e.nodeType?b.cache[e[b.expando]]:e[b.expando],!!e&&!$(e)},data:function(e,t,n){return P(e,t,n)},removeData:function(e,t){return R(e,t)},_data:function(e,t,n){return P(e,t,n,!0)},_removeData:function(e,t){return R(e,t,!0)},acceptData:function(e){if(e.nodeType&&1!==e.nodeType&&9!==e.nodeType)return!1;var t=e.nodeName&&b.noData[e.nodeName.toLowerCase()];return!t||t!==!0&&e.getAttribute("classid")===t}}),b.fn.extend({data:function(e,n){var r,i,o=this[0],a=0,s=null;if(e===t){if(this.length&&(s=b.data(o),1===o.nodeType&&!b._data(o,"parsedAttrs"))){for(r=o.attributes;r.length>a;a++)i=r[a].name,i.indexOf("data-")||(i=b.camelCase(i.slice(5)),W(o,i,s[i]));b._data(o,"parsedAttrs",!0)}return s}return"object"==typeof e?this.each(function(){b.data(this,e)}):b.access(this,function(n){return n===t?o?W(o,e,b.data(o,e)):null:(this.each(function(){b.data(this,e,n)}),t)},null,n,arguments.length>1,null,!0)},removeData:function(e){return this.each(function(){b.removeData(this,e)})}});function W(e,n,r){if(r===t&&1===e.nodeType){var i="data-"+n.replace(B,"-$1").toLowerCase();if(r=e.getAttribute(i),"string"==typeof r){try{r="true"===r?!0:"false"===r?!1:"null"===r?null:+r+""===r?+r:O.test(r)?b.parseJSON(r):r}catch(o){}b.data(e,n,r)}else r=t}return r}function $(e){var t;for(t in e)if(("data"!==t||!b.isEmptyObject(e[t]))&&"toJSON"!==t)return!1;return!0}b.extend({queue:function(e,n,r){var i;return e?(n=(n||"fx")+"queue",i=b._data(e,n),r&&(!i||b.isArray(r)?i=b._data(e,n,b.makeArray(r)):i.push(r)),i||[]):t},dequeue:function(e,t){t=t||"fx";var n=b.queue(e,t),r=n.length,i=n.shift(),o=b._queueHooks(e,t),a=function(){b.dequeue(e,t)};"inprogress"===i&&(i=n.shift(),r--),o.cur=i,i&&("fx"===t&&n.unshift("inprogress"),delete o.stop,i.call(e,a,o)),!r&&o&&o.empty.fire()},_queueHooks:function(e,t){var n=t+"queueHooks";return b._data(e,n)||b._data(e,n,{empty:b.Callbacks("once memory").add(function(){b._removeData(e,t+"queue"),b._removeData(e,n)})})}}),b.fn.extend({queue:function(e,n){var r=2;return"string"!=typeof e&&(n=e,e="fx",r--),r>arguments.length?b.queue(this[0],e):n===t?this:this.each(function(){var t=b.queue(this,e,n);b._queueHooks(this,e),"fx"===e&&"inprogress"!==t[0]&&b.dequeue(this,e)})},dequeue:function(e){return this.each(function(){b.dequeue(this,e)})},delay:function(e,t){return e=b.fx?b.fx.speeds[e]||e:e,t=t||"fx",this.queue(t,function(t,n){var r=setTimeout(t,e);n.stop=function(){clearTimeout(r)}})},clearQueue:function(e){return this.queue(e||"fx",[])},promise:function(e,n){var r,i=1,o=b.Deferred(),a=this,s=this.length,u=function(){--i||o.resolveWith(a,[a])};"string"!=typeof e&&(n=e,e=t),e=e||"fx";while(s--)r=b._data(a[s],e+"queueHooks"),r&&r.empty&&(i++,r.empty.add(u));return u(),o.promise(n)}});var I,z,X=/[\t\r\n]/g,U=/\r/g,V=/^(?:input|select|textarea|button|object)$/i,Y=/^(?:a|area)$/i,J=/^(?:checked|selected|autofocus|autoplay|async|controls|defer|disabled|hidden|loop|multiple|open|readonly|required|scoped)$/i,G=/^(?:checked|selected)$/i,Q=b.support.getSetAttribute,K=b.support.input;b.fn.extend({attr:function(e,t){return b.access(this,b.attr,e,t,arguments.length>1)},removeAttr:function(e){return this.each(function(){b.removeAttr(this,e)})},prop:function(e,t){return b.access(this,b.prop,e,t,arguments.length>1)},removeProp:function(e){return e=b.propFix[e]||e,this.each(function(){try{this[e]=t,delete this[e]}catch(n){}})},addClass:function(e){var t,n,r,i,o,a=0,s=this.length,u="string"==typeof e&&e;if(b.isFunction(e))return this.each(function(t){b(this).addClass(e.call(this,t,this.className))});if(u)for(t=(e||"").match(w)||[];s>a;a++)if(n=this[a],r=1===n.nodeType&&(n.className?(" "+n.className+" ").replace(X," "):" ")){o=0;while(i=t[o++])0>r.indexOf(" "+i+" ")&&(r+=i+" ");n.className=b.trim(r)}return this},removeClass:function(e){var t,n,r,i,o,a=0,s=this.length,u=0===arguments.length||"string"==typeof e&&e;if(b.isFunction(e))return this.each(function(t){b(this).removeClass(e.call(this,t,this.className))});if(u)for(t=(e||"").match(w)||[];s>a;a++)if(n=this[a],r=1===n.nodeType&&(n.className?(" "+n.className+" ").replace(X," "):"")){o=0;while(i=t[o++])while(r.indexOf(" "+i+" ")>=0)r=r.replace(" "+i+" "," ");n.className=e?b.trim(r):""}return this},toggleClass:function(e,t){var n=typeof e,r="boolean"==typeof t;return b.isFunction(e)?this.each(function(n){b(this).toggleClass(e.call(this,n,this.className,t),t)}):this.each(function(){if("string"===n){var o,a=0,s=b(this),u=t,l=e.match(w)||[];while(o=l[a++])u=r?u:!s.hasClass(o),s[u?"addClass":"removeClass"](o)}else(n===i||"boolean"===n)&&(this.className&&b._data(this,"__className__",this.className),this.className=this.className||e===!1?"":b._data(this,"__className__")||"")})},hasClass:function(e){var t=" "+e+" ",n=0,r=this.length;for(;r>n;n++)if(1===this[n].nodeType&&(" "+this[n].className+" ").replace(X," ").indexOf(t)>=0)return!0;return!1},val:function(e){var n,r,i,o=this[0];{if(arguments.length)return i=b.isFunction(e),this.each(function(n){var o,a=b(this);1===this.nodeType&&(o=i?e.call(this,n,a.val()):e,null==o?o="":"number"==typeof o?o+="":b.isArray(o)&&(o=b.map(o,function(e){return null==e?"":e+""})),r=b.valHooks[this.type]||b.valHooks[this.nodeName.toLowerCase()],r&&"set"in r&&r.set(this,o,"value")!==t||(this.value=o))});if(o)return r=b.valHooks[o.type]||b.valHooks[o.nodeName.toLowerCase()],r&&"get"in r&&(n=r.get(o,"value"))!==t?n:(n=o.value,"string"==typeof n?n.replace(U,""):null==n?"":n)}}}),b.extend({valHooks:{option:{get:function(e){var t=e.attributes.value;return!t||t.specified?e.value:e.text}},select:{get:function(e){var t,n,r=e.options,i=e.selectedIndex,o="select-one"===e.type||0>i,a=o?null:[],s=o?i+1:r.length,u=0>i?s:o?i:0;for(;s>u;u++)if(n=r[u],!(!n.selected&&u!==i||(b.support.optDisabled?n.disabled:null!==n.getAttribute("disabled"))||n.parentNode.disabled&&b.nodeName(n.parentNode,"optgroup"))){if(t=b(n).val(),o)return t;a.push(t)}return a},set:function(e,t){var n=b.makeArray(t);return b(e).find("option").each(function(){this.selected=b.inArray(b(this).val(),n)>=0}),n.length||(e.selectedIndex=-1),n}}},attr:function(e,n,r){var o,a,s,u=e.nodeType;if(e&&3!==u&&8!==u&&2!==u)return typeof e.getAttribute===i?b.prop(e,n,r):(a=1!==u||!b.isXMLDoc(e),a&&(n=n.toLowerCase(),o=b.attrHooks[n]||(J.test(n)?z:I)),r===t?o&&a&&"get"in o&&null!==(s=o.get(e,n))?s:(typeof e.getAttribute!==i&&(s=e.getAttribute(n)),null==s?t:s):null!==r?o&&a&&"set"in o&&(s=o.set(e,r,n))!==t?s:(e.setAttribute(n,r+""),r):(b.removeAttr(e,n),t))},removeAttr:function(e,t){var n,r,i=0,o=t&&t.match(w);if(o&&1===e.nodeType)while(n=o[i++])r=b.propFix[n]||n,J.test(n)?!Q&&G.test(n)?e[b.camelCase("default-"+n)]=e[r]=!1:e[r]=!1:b.attr(e,n,""),e.removeAttribute(Q?n:r)},attrHooks:{type:{set:function(e,t){if(!b.support.radioValue&&"radio"===t&&b.nodeName(e,"input")){var n=e.value;return e.setAttribute("type",t),n&&(e.value=n),t}}}},propFix:{tabindex:"tabIndex",readonly:"readOnly","for":"htmlFor","class":"className",maxlength:"maxLength",cellspacing:"cellSpacing",cellpadding:"cellPadding",rowspan:"rowSpan",colspan:"colSpan",usemap:"useMap",frameborder:"frameBorder",contenteditable:"contentEditable"},prop:function(e,n,r){var i,o,a,s=e.nodeType;if(e&&3!==s&&8!==s&&2!==s)return a=1!==s||!b.isXMLDoc(e),a&&(n=b.propFix[n]||n,o=b.propHooks[n]),r!==t?o&&"set"in o&&(i=o.set(e,r,n))!==t?i:e[n]=r:o&&"get"in o&&null!==(i=o.get(e,n))?i:e[n]},propHooks:{tabIndex:{get:function(e){var n=e.getAttributeNode("tabindex");return n&&n.specified?parseInt(n.value,10):V.test(e.nodeName)||Y.test(e.nodeName)&&e.href?0:t}}}}),z={get:function(e,n){var r=b.prop(e,n),i="boolean"==typeof r&&e.getAttribute(n),o="boolean"==typeof r?K&&Q?null!=i:G.test(n)?e[b.camelCase("default-"+n)]:!!i:e.getAttributeNode(n);return o&&o.value!==!1?n.toLowerCase():t},set:function(e,t,n){return t===!1?b.removeAttr(e,n):K&&Q||!G.test(n)?e.setAttribute(!Q&&b.propFix[n]||n,n):e[b.camelCase("default-"+n)]=e[n]=!0,n}},K&&Q||(b.attrHooks.value={get:function(e,n){var r=e.getAttributeNode(n);return b.nodeName(e,"input")?e.defaultValue:r&&r.specified?r.value:t},set:function(e,n,r){return b.nodeName(e,"input")?(e.defaultValue=n,t):I&&I.set(e,n,r)}}),Q||(I=b.valHooks.button={get:function(e,n){var r=e.getAttributeNode(n);return r&&("id"===n||"name"===n||"coords"===n?""!==r.value:r.specified)?r.value:t},set:function(e,n,r){var i=e.getAttributeNode(r);return i||e.setAttributeNode(i=e.ownerDocument.createAttribute(r)),i.value=n+="","value"===r||n===e.getAttribute(r)?n:t}},b.attrHooks.contenteditable={get:I.get,set:function(e,t,n){I.set(e,""===t?!1:t,n)}},b.each(["width","height"],function(e,n){b.attrHooks[n]=b.extend(b.attrHooks[n],{set:function(e,r){return""===r?(e.setAttribute(n,"auto"),r):t}})})),b.support.hrefNormalized||(b.each(["href","src","width","height"],function(e,n){b.attrHooks[n]=b.extend(b.attrHooks[n],{get:function(e){var r=e.getAttribute(n,2);return null==r?t:r}})}),b.each(["href","src"],function(e,t){b.propHooks[t]={get:function(e){return e.getAttribute(t,4)}}})),b.support.style||(b.attrHooks.style={get:function(e){return e.style.cssText||t},set:function(e,t){return e.style.cssText=t+""}}),b.support.optSelected||(b.propHooks.selected=b.extend(b.propHooks.selected,{get:function(e){var t=e.parentNode;return t&&(t.selectedIndex,t.parentNode&&t.parentNode.selectedIndex),null}})),b.support.enctype||(b.propFix.enctype="encoding"),b.support.checkOn||b.each(["radio","checkbox"],function(){b.valHooks[this]={get:function(e){return null===e.getAttribute("value")?"on":e.value}}}),b.each(["radio","checkbox"],function(){b.valHooks[this]=b.extend(b.valHooks[this],{set:function(e,n){return b.isArray(n)?e.checked=b.inArray(b(e).val(),n)>=0:t}})});var Z=/^(?:input|select|textarea)$/i,et=/^key/,tt=/^(?:mouse|contextmenu)|click/,nt=/^(?:focusinfocus|focusoutblur)$/,rt=/^([^.]*)(?:\.(.+)|)$/;function it(){return!0}function ot(){return!1}b.event={global:{},add:function(e,n,r,o,a){var s,u,l,c,p,f,d,h,g,m,y,v=b._data(e);if(v){r.handler&&(c=r,r=c.handler,a=c.selector),r.guid||(r.guid=b.guid++),(u=v.events)||(u=v.events={}),(f=v.handle)||(f=v.handle=function(e){return typeof b===i||e&&b.event.triggered===e.type?t:b.event.dispatch.apply(f.elem,arguments)},f.elem=e),n=(n||"").match(w)||[""],l=n.length;while(l--)s=rt.exec(n[l])||[],g=y=s[1],m=(s[2]||"").split(".").sort(),p=b.event.special[g]||{},g=(a?p.delegateType:p.bindType)||g,p=b.event.special[g]||{},d=b.extend({type:g,origType:y,data:o,handler:r,guid:r.guid,selector:a,needsContext:a&&b.expr.match.needsContext.test(a),namespace:m.join(".")},c),(h=u[g])||(h=u[g]=[],h.delegateCount=0,p.setup&&p.setup.call(e,o,m,f)!==!1||(e.addEventListener?e.addEventListener(g,f,!1):e.attachEvent&&e.attachEvent("on"+g,f))),p.add&&(p.add.call(e,d),d.handler.guid||(d.handler.guid=r.guid)),a?h.splice(h.delegateCount++,0,d):h.push(d),b.event.global[g]=!0;e=null}},remove:function(e,t,n,r,i){var o,a,s,u,l,c,p,f,d,h,g,m=b.hasData(e)&&b._data(e);if(m&&(c=m.events)){t=(t||"").match(w)||[""],l=t.length;while(l--)if(s=rt.exec(t[l])||[],d=g=s[1],h=(s[2]||"").split(".").sort(),d){p=b.event.special[d]||{},d=(r?p.delegateType:p.bindType)||d,f=c[d]||[],s=s[2]&&RegExp("(^|\\.)"+h.join("\\.(?:.*\\.|)")+"(\\.|$)"),u=o=f.length;while(o--)a=f[o],!i&&g!==a.origType||n&&n.guid!==a.guid||s&&!s.test(a.namespace)||r&&r!==a.selector&&("**"!==r||!a.selector)||(f.splice(o,1),a.selector&&f.delegateCount--,p.remove&&p.remove.call(e,a));u&&!f.length&&(p.teardown&&p.teardown.call(e,h,m.handle)!==!1||b.removeEvent(e,d,m.handle),delete c[d])}else for(d in c)b.event.remove(e,d+t[l],n,r,!0);b.isEmptyObject(c)&&(delete m.handle,b._removeData(e,"events"))}},trigger:function(n,r,i,a){var s,u,l,c,p,f,d,h=[i||o],g=y.call(n,"type")?n.type:n,m=y.call(n,"namespace")?n.namespace.split("."):[];if(l=f=i=i||o,3!==i.nodeType&&8!==i.nodeType&&!nt.test(g+b.event.triggered)&&(g.indexOf(".")>=0&&(m=g.split("."),g=m.shift(),m.sort()),u=0>g.indexOf(":")&&"on"+g,n=n[b.expando]?n:new b.Event(g,"object"==typeof n&&n),n.isTrigger=!0,n.namespace=m.join("."),n.namespace_re=n.namespace?RegExp("(^|\\.)"+m.join("\\.(?:.*\\.|)")+"(\\.|$)"):null,n.result=t,n.target||(n.target=i),r=null==r?[n]:b.makeArray(r,[n]),p=b.event.special[g]||{},a||!p.trigger||p.trigger.apply(i,r)!==!1)){if(!a&&!p.noBubble&&!b.isWindow(i)){for(c=p.delegateType||g,nt.test(c+g)||(l=l.parentNode);l;l=l.parentNode)h.push(l),f=l;f===(i.ownerDocument||o)&&h.push(f.defaultView||f.parentWindow||e)}d=0;while((l=h[d++])&&!n.isPropagationStopped())n.type=d>1?c:p.bindType||g,s=(b._data(l,"events")||{})[n.type]&&b._data(l,"handle"),s&&s.apply(l,r),s=u&&l[u],s&&b.acceptData(l)&&s.apply&&s.apply(l,r)===!1&&n.preventDefault();if(n.type=g,!(a||n.isDefaultPrevented()||p._default&&p._default.apply(i.ownerDocument,r)!==!1||"click"===g&&b.nodeName(i,"a")||!b.acceptData(i)||!u||!i[g]||b.isWindow(i))){f=i[u],f&&(i[u]=null),b.event.triggered=g;try{i[g]()}catch(v){}b.event.triggered=t,f&&(i[u]=f)}return n.result}},dispatch:function(e){e=b.event.fix(e);var n,r,i,o,a,s=[],u=h.call(arguments),l=(b._data(this,"events")||{})[e.type]||[],c=b.event.special[e.type]||{};if(u[0]=e,e.delegateTarget=this,!c.preDispatch||c.preDispatch.call(this,e)!==!1){s=b.event.handlers.call(this,e,l),n=0;while((o=s[n++])&&!e.isPropagationStopped()){e.currentTarget=o.elem,a=0;while((i=o.handlers[a++])&&!e.isImmediatePropagationStopped())(!e.namespace_re||e.namespace_re.test(i.namespace))&&(e.handleObj=i,e.data=i.data,r=((b.event.special[i.origType]||{}).handle||i.handler).apply(o.elem,u),r!==t&&(e.result=r)===!1&&(e.preventDefault(),e.stopPropagation()))}return c.postDispatch&&c.postDispatch.call(this,e),e.result}},handlers:function(e,n){var r,i,o,a,s=[],u=n.delegateCount,l=e.target;if(u&&l.nodeType&&(!e.button||"click"!==e.type))for(;l!=this;l=l.parentNode||this)if(1===l.nodeType&&(l.disabled!==!0||"click"!==e.type)){for(o=[],a=0;u>a;a++)i=n[a],r=i.selector+" ",o[r]===t&&(o[r]=i.needsContext?b(r,this).index(l)>=0:b.find(r,this,null,[l]).length),o[r]&&o.push(i);o.length&&s.push({elem:l,handlers:o})}return n.length>u&&s.push({elem:this,handlers:n.slice(u)}),s},fix:function(e){if(e[b.expando])return e;var t,n,r,i=e.type,a=e,s=this.fixHooks[i];s||(this.fixHooks[i]=s=tt.test(i)?this.mouseHooks:et.test(i)?this.keyHooks:{}),r=s.props?this.props.concat(s.props):this.props,e=new b.Event(a),t=r.length;while(t--)n=r[t],e[n]=a[n];return e.target||(e.target=a.srcElement||o),3===e.target.nodeType&&(e.target=e.target.parentNode),e.metaKey=!!e.metaKey,s.filter?s.filter(e,a):e},props:"altKey bubbles cancelable ctrlKey currentTarget eventPhase metaKey relatedTarget shiftKey target timeStamp view which".split(" "),fixHooks:{},keyHooks:{props:"char charCode key keyCode".split(" "),filter:function(e,t){return null==e.which&&(e.which=null!=t.charCode?t.charCode:t.keyCode),e}},mouseHooks:{props:"button buttons clientX clientY fromElement offsetX offsetY pageX pageY screenX screenY toElement".split(" "),filter:function(e,n){var r,i,a,s=n.button,u=n.fromElement;return null==e.pageX&&null!=n.clientX&&(i=e.target.ownerDocument||o,a=i.documentElement,r=i.body,e.pageX=n.clientX+(a&&a.scrollLeft||r&&r.scrollLeft||0)-(a&&a.clientLeft||r&&r.clientLeft||0),e.pageY=n.clientY+(a&&a.scrollTop||r&&r.scrollTop||0)-(a&&a.clientTop||r&&r.clientTop||0)),!e.relatedTarget&&u&&(e.relatedTarget=u===e.target?n.toElement:u),e.which||s===t||(e.which=1&s?1:2&s?3:4&s?2:0),e}},special:{load:{noBubble:!0},click:{trigger:function(){return b.nodeName(this,"input")&&"checkbox"===this.type&&this.click?(this.click(),!1):t}},focus:{trigger:function(){if(this!==o.activeElement&&this.focus)try{return this.focus(),!1}catch(e){}},delegateType:"focusin"},blur:{trigger:function(){return this===o.activeElement&&this.blur?(this.blur(),!1):t},delegateType:"focusout"},beforeunload:{postDispatch:function(e){e.result!==t&&(e.originalEvent.returnValue=e.result)}}},simulate:function(e,t,n,r){var i=b.extend(new b.Event,n,{type:e,isSimulated:!0,originalEvent:{}});r?b.event.trigger(i,null,t):b.event.dispatch.call(t,i),i.isDefaultPrevented()&&n.preventDefault()}},b.removeEvent=o.removeEventListener?function(e,t,n){e.removeEventListener&&e.removeEventListener(t,n,!1)}:function(e,t,n){var r="on"+t;e.detachEvent&&(typeof e[r]===i&&(e[r]=null),e.detachEvent(r,n))},b.Event=function(e,n){return this instanceof b.Event?(e&&e.type?(this.originalEvent=e,this.type=e.type,this.isDefaultPrevented=e.defaultPrevented||e.returnValue===!1||e.getPreventDefault&&e.getPreventDefault()?it:ot):this.type=e,n&&b.extend(this,n),this.timeStamp=e&&e.timeStamp||b.now(),this[b.expando]=!0,t):new b.Event(e,n)},b.Event.prototype={isDefaultPrevented:ot,isPropagationStopped:ot,isImmediatePropagationStopped:ot,preventDefault:function(){var e=this.originalEvent;this.isDefaultPrevented=it,e&&(e.preventDefault?e.preventDefault():e.returnValue=!1)},stopPropagation:function(){var e=this.originalEvent;this.isPropagationStopped=it,e&&(e.stopPropagation&&e.stopPropagation(),e.cancelBubble=!0)},stopImmediatePropagation:function(){this.isImmediatePropagationStopped=it,this.stopPropagation()}},b.each({mouseenter:"mouseover",mouseleave:"mouseout"},function(e,t){b.event.special[e]={delegateType:t,bindType:t,handle:function(e){var n,r=this,i=e.relatedTarget,o=e.handleObj;
return(!i||i!==r&&!b.contains(r,i))&&(e.type=o.origType,n=o.handler.apply(this,arguments),e.type=t),n}}}),b.support.submitBubbles||(b.event.special.submit={setup:function(){return b.nodeName(this,"form")?!1:(b.event.add(this,"click._submit keypress._submit",function(e){var n=e.target,r=b.nodeName(n,"input")||b.nodeName(n,"button")?n.form:t;r&&!b._data(r,"submitBubbles")&&(b.event.add(r,"submit._submit",function(e){e._submit_bubble=!0}),b._data(r,"submitBubbles",!0))}),t)},postDispatch:function(e){e._submit_bubble&&(delete e._submit_bubble,this.parentNode&&!e.isTrigger&&b.event.simulate("submit",this.parentNode,e,!0))},teardown:function(){return b.nodeName(this,"form")?!1:(b.event.remove(this,"._submit"),t)}}),b.support.changeBubbles||(b.event.special.change={setup:function(){return Z.test(this.nodeName)?(("checkbox"===this.type||"radio"===this.type)&&(b.event.add(this,"propertychange._change",function(e){"checked"===e.originalEvent.propertyName&&(this._just_changed=!0)}),b.event.add(this,"click._change",function(e){this._just_changed&&!e.isTrigger&&(this._just_changed=!1),b.event.simulate("change",this,e,!0)})),!1):(b.event.add(this,"beforeactivate._change",function(e){var t=e.target;Z.test(t.nodeName)&&!b._data(t,"changeBubbles")&&(b.event.add(t,"change._change",function(e){!this.parentNode||e.isSimulated||e.isTrigger||b.event.simulate("change",this.parentNode,e,!0)}),b._data(t,"changeBubbles",!0))}),t)},handle:function(e){var n=e.target;return this!==n||e.isSimulated||e.isTrigger||"radio"!==n.type&&"checkbox"!==n.type?e.handleObj.handler.apply(this,arguments):t},teardown:function(){return b.event.remove(this,"._change"),!Z.test(this.nodeName)}}),b.support.focusinBubbles||b.each({focus:"focusin",blur:"focusout"},function(e,t){var n=0,r=function(e){b.event.simulate(t,e.target,b.event.fix(e),!0)};b.event.special[t]={setup:function(){0===n++&&o.addEventListener(e,r,!0)},teardown:function(){0===--n&&o.removeEventListener(e,r,!0)}}}),b.fn.extend({on:function(e,n,r,i,o){var a,s;if("object"==typeof e){"string"!=typeof n&&(r=r||n,n=t);for(a in e)this.on(a,n,r,e[a],o);return this}if(null==r&&null==i?(i=n,r=n=t):null==i&&("string"==typeof n?(i=r,r=t):(i=r,r=n,n=t)),i===!1)i=ot;else if(!i)return this;return 1===o&&(s=i,i=function(e){return b().off(e),s.apply(this,arguments)},i.guid=s.guid||(s.guid=b.guid++)),this.each(function(){b.event.add(this,e,i,r,n)})},one:function(e,t,n,r){return this.on(e,t,n,r,1)},off:function(e,n,r){var i,o;if(e&&e.preventDefault&&e.handleObj)return i=e.handleObj,b(e.delegateTarget).off(i.namespace?i.origType+"."+i.namespace:i.origType,i.selector,i.handler),this;if("object"==typeof e){for(o in e)this.off(o,n,e[o]);return this}return(n===!1||"function"==typeof n)&&(r=n,n=t),r===!1&&(r=ot),this.each(function(){b.event.remove(this,e,r,n)})},bind:function(e,t,n){return this.on(e,null,t,n)},unbind:function(e,t){return this.off(e,null,t)},delegate:function(e,t,n,r){return this.on(t,e,n,r)},undelegate:function(e,t,n){return 1===arguments.length?this.off(e,"**"):this.off(t,e||"**",n)},trigger:function(e,t){return this.each(function(){b.event.trigger(e,t,this)})},triggerHandler:function(e,n){var r=this[0];return r?b.event.trigger(e,n,r,!0):t}}),function(e,t){var n,r,i,o,a,s,u,l,c,p,f,d,h,g,m,y,v,x="sizzle"+-new Date,w=e.document,T={},N=0,C=0,k=it(),E=it(),S=it(),A=typeof t,j=1<<31,D=[],L=D.pop,H=D.push,q=D.slice,M=D.indexOf||function(e){var t=0,n=this.length;for(;n>t;t++)if(this[t]===e)return t;return-1},_="[\\x20\\t\\r\\n\\f]",F="(?:\\\\.|[\\w-]|[^\\x00-\\xa0])+",O=F.replace("w","w#"),B="([*^$|!~]?=)",P="\\["+_+"*("+F+")"+_+"*(?:"+B+_+"*(?:(['\"])((?:\\\\.|[^\\\\])*?)\\3|("+O+")|)|)"+_+"*\\]",R=":("+F+")(?:\\(((['\"])((?:\\\\.|[^\\\\])*?)\\3|((?:\\\\.|[^\\\\()[\\]]|"+P.replace(3,8)+")*)|.*)\\)|)",W=RegExp("^"+_+"+|((?:^|[^\\\\])(?:\\\\.)*)"+_+"+$","g"),$=RegExp("^"+_+"*,"+_+"*"),I=RegExp("^"+_+"*([\\x20\\t\\r\\n\\f>+~])"+_+"*"),z=RegExp(R),X=RegExp("^"+O+"$"),U={ID:RegExp("^#("+F+")"),CLASS:RegExp("^\\.("+F+")"),NAME:RegExp("^\\[name=['\"]?("+F+")['\"]?\\]"),TAG:RegExp("^("+F.replace("w","w*")+")"),ATTR:RegExp("^"+P),PSEUDO:RegExp("^"+R),CHILD:RegExp("^:(only|first|last|nth|nth-last)-(child|of-type)(?:\\("+_+"*(even|odd|(([+-]|)(\\d*)n|)"+_+"*(?:([+-]|)"+_+"*(\\d+)|))"+_+"*\\)|)","i"),needsContext:RegExp("^"+_+"*[>+~]|:(even|odd|eq|gt|lt|nth|first|last)(?:\\("+_+"*((?:-\\d)?\\d*)"+_+"*\\)|)(?=[^-]|$)","i")},V=/[\x20\t\r\n\f]*[+~]/,Y=/^[^{]+\{\s*\[native code/,J=/^(?:#([\w-]+)|(\w+)|\.([\w-]+))$/,G=/^(?:input|select|textarea|button)$/i,Q=/^h\d$/i,K=/'|\\/g,Z=/\=[\x20\t\r\n\f]*([^'"\]]*)[\x20\t\r\n\f]*\]/g,et=/\\([\da-fA-F]{1,6}[\x20\t\r\n\f]?|.)/g,tt=function(e,t){var n="0x"+t-65536;return n!==n?t:0>n?String.fromCharCode(n+65536):String.fromCharCode(55296|n>>10,56320|1023&n)};try{q.call(w.documentElement.childNodes,0)[0].nodeType}catch(nt){q=function(e){var t,n=[];while(t=this[e++])n.push(t);return n}}function rt(e){return Y.test(e+"")}function it(){var e,t=[];return e=function(n,r){return t.push(n+=" ")>i.cacheLength&&delete e[t.shift()],e[n]=r}}function ot(e){return e[x]=!0,e}function at(e){var t=p.createElement("div");try{return e(t)}catch(n){return!1}finally{t=null}}function st(e,t,n,r){var i,o,a,s,u,l,f,g,m,v;if((t?t.ownerDocument||t:w)!==p&&c(t),t=t||p,n=n||[],!e||"string"!=typeof e)return n;if(1!==(s=t.nodeType)&&9!==s)return[];if(!d&&!r){if(i=J.exec(e))if(a=i[1]){if(9===s){if(o=t.getElementById(a),!o||!o.parentNode)return n;if(o.id===a)return n.push(o),n}else if(t.ownerDocument&&(o=t.ownerDocument.getElementById(a))&&y(t,o)&&o.id===a)return n.push(o),n}else{if(i[2])return H.apply(n,q.call(t.getElementsByTagName(e),0)),n;if((a=i[3])&&T.getByClassName&&t.getElementsByClassName)return H.apply(n,q.call(t.getElementsByClassName(a),0)),n}if(T.qsa&&!h.test(e)){if(f=!0,g=x,m=t,v=9===s&&e,1===s&&"object"!==t.nodeName.toLowerCase()){l=ft(e),(f=t.getAttribute("id"))?g=f.replace(K,"\\$&"):t.setAttribute("id",g),g="[id='"+g+"'] ",u=l.length;while(u--)l[u]=g+dt(l[u]);m=V.test(e)&&t.parentNode||t,v=l.join(",")}if(v)try{return H.apply(n,q.call(m.querySelectorAll(v),0)),n}catch(b){}finally{f||t.removeAttribute("id")}}}return wt(e.replace(W,"$1"),t,n,r)}a=st.isXML=function(e){var t=e&&(e.ownerDocument||e).documentElement;return t?"HTML"!==t.nodeName:!1},c=st.setDocument=function(e){var n=e?e.ownerDocument||e:w;return n!==p&&9===n.nodeType&&n.documentElement?(p=n,f=n.documentElement,d=a(n),T.tagNameNoComments=at(function(e){return e.appendChild(n.createComment("")),!e.getElementsByTagName("*").length}),T.attributes=at(function(e){e.innerHTML="<select></select>";var t=typeof e.lastChild.getAttribute("multiple");return"boolean"!==t&&"string"!==t}),T.getByClassName=at(function(e){return e.innerHTML="<div class='hidden e'></div><div class='hidden'></div>",e.getElementsByClassName&&e.getElementsByClassName("e").length?(e.lastChild.className="e",2===e.getElementsByClassName("e").length):!1}),T.getByName=at(function(e){e.id=x+0,e.innerHTML="<a name='"+x+"'></a><div name='"+x+"'></div>",f.insertBefore(e,f.firstChild);var t=n.getElementsByName&&n.getElementsByName(x).length===2+n.getElementsByName(x+0).length;return T.getIdNotName=!n.getElementById(x),f.removeChild(e),t}),i.attrHandle=at(function(e){return e.innerHTML="<a href='#'></a>",e.firstChild&&typeof e.firstChild.getAttribute!==A&&"#"===e.firstChild.getAttribute("href")})?{}:{href:function(e){return e.getAttribute("href",2)},type:function(e){return e.getAttribute("type")}},T.getIdNotName?(i.find.ID=function(e,t){if(typeof t.getElementById!==A&&!d){var n=t.getElementById(e);return n&&n.parentNode?[n]:[]}},i.filter.ID=function(e){var t=e.replace(et,tt);return function(e){return e.getAttribute("id")===t}}):(i.find.ID=function(e,n){if(typeof n.getElementById!==A&&!d){var r=n.getElementById(e);return r?r.id===e||typeof r.getAttributeNode!==A&&r.getAttributeNode("id").value===e?[r]:t:[]}},i.filter.ID=function(e){var t=e.replace(et,tt);return function(e){var n=typeof e.getAttributeNode!==A&&e.getAttributeNode("id");return n&&n.value===t}}),i.find.TAG=T.tagNameNoComments?function(e,n){return typeof n.getElementsByTagName!==A?n.getElementsByTagName(e):t}:function(e,t){var n,r=[],i=0,o=t.getElementsByTagName(e);if("*"===e){while(n=o[i++])1===n.nodeType&&r.push(n);return r}return o},i.find.NAME=T.getByName&&function(e,n){return typeof n.getElementsByName!==A?n.getElementsByName(name):t},i.find.CLASS=T.getByClassName&&function(e,n){return typeof n.getElementsByClassName===A||d?t:n.getElementsByClassName(e)},g=[],h=[":focus"],(T.qsa=rt(n.querySelectorAll))&&(at(function(e){e.innerHTML="<select><option selected=''></option></select>",e.querySelectorAll("[selected]").length||h.push("\\["+_+"*(?:checked|disabled|ismap|multiple|readonly|selected|value)"),e.querySelectorAll(":checked").length||h.push(":checked")}),at(function(e){e.innerHTML="<input type='hidden' i=''/>",e.querySelectorAll("[i^='']").length&&h.push("[*^$]="+_+"*(?:\"\"|'')"),e.querySelectorAll(":enabled").length||h.push(":enabled",":disabled"),e.querySelectorAll("*,:x"),h.push(",.*:")})),(T.matchesSelector=rt(m=f.matchesSelector||f.mozMatchesSelector||f.webkitMatchesSelector||f.oMatchesSelector||f.msMatchesSelector))&&at(function(e){T.disconnectedMatch=m.call(e,"div"),m.call(e,"[s!='']:x"),g.push("!=",R)}),h=RegExp(h.join("|")),g=RegExp(g.join("|")),y=rt(f.contains)||f.compareDocumentPosition?function(e,t){var n=9===e.nodeType?e.documentElement:e,r=t&&t.parentNode;return e===r||!(!r||1!==r.nodeType||!(n.contains?n.contains(r):e.compareDocumentPosition&&16&e.compareDocumentPosition(r)))}:function(e,t){if(t)while(t=t.parentNode)if(t===e)return!0;return!1},v=f.compareDocumentPosition?function(e,t){var r;return e===t?(u=!0,0):(r=t.compareDocumentPosition&&e.compareDocumentPosition&&e.compareDocumentPosition(t))?1&r||e.parentNode&&11===e.parentNode.nodeType?e===n||y(w,e)?-1:t===n||y(w,t)?1:0:4&r?-1:1:e.compareDocumentPosition?-1:1}:function(e,t){var r,i=0,o=e.parentNode,a=t.parentNode,s=[e],l=[t];if(e===t)return u=!0,0;if(!o||!a)return e===n?-1:t===n?1:o?-1:a?1:0;if(o===a)return ut(e,t);r=e;while(r=r.parentNode)s.unshift(r);r=t;while(r=r.parentNode)l.unshift(r);while(s[i]===l[i])i++;return i?ut(s[i],l[i]):s[i]===w?-1:l[i]===w?1:0},u=!1,[0,0].sort(v),T.detectDuplicates=u,p):p},st.matches=function(e,t){return st(e,null,null,t)},st.matchesSelector=function(e,t){if((e.ownerDocument||e)!==p&&c(e),t=t.replace(Z,"='$1']"),!(!T.matchesSelector||d||g&&g.test(t)||h.test(t)))try{var n=m.call(e,t);if(n||T.disconnectedMatch||e.document&&11!==e.document.nodeType)return n}catch(r){}return st(t,p,null,[e]).length>0},st.contains=function(e,t){return(e.ownerDocument||e)!==p&&c(e),y(e,t)},st.attr=function(e,t){var n;return(e.ownerDocument||e)!==p&&c(e),d||(t=t.toLowerCase()),(n=i.attrHandle[t])?n(e):d||T.attributes?e.getAttribute(t):((n=e.getAttributeNode(t))||e.getAttribute(t))&&e[t]===!0?t:n&&n.specified?n.value:null},st.error=function(e){throw Error("Syntax error, unrecognized expression: "+e)},st.uniqueSort=function(e){var t,n=[],r=1,i=0;if(u=!T.detectDuplicates,e.sort(v),u){for(;t=e[r];r++)t===e[r-1]&&(i=n.push(r));while(i--)e.splice(n[i],1)}return e};function ut(e,t){var n=t&&e,r=n&&(~t.sourceIndex||j)-(~e.sourceIndex||j);if(r)return r;if(n)while(n=n.nextSibling)if(n===t)return-1;return e?1:-1}function lt(e){return function(t){var n=t.nodeName.toLowerCase();return"input"===n&&t.type===e}}function ct(e){return function(t){var n=t.nodeName.toLowerCase();return("input"===n||"button"===n)&&t.type===e}}function pt(e){return ot(function(t){return t=+t,ot(function(n,r){var i,o=e([],n.length,t),a=o.length;while(a--)n[i=o[a]]&&(n[i]=!(r[i]=n[i]))})})}o=st.getText=function(e){var t,n="",r=0,i=e.nodeType;if(i){if(1===i||9===i||11===i){if("string"==typeof e.textContent)return e.textContent;for(e=e.firstChild;e;e=e.nextSibling)n+=o(e)}else if(3===i||4===i)return e.nodeValue}else for(;t=e[r];r++)n+=o(t);return n},i=st.selectors={cacheLength:50,createPseudo:ot,match:U,find:{},relative:{">":{dir:"parentNode",first:!0}," ":{dir:"parentNode"},"+":{dir:"previousSibling",first:!0},"~":{dir:"previousSibling"}},preFilter:{ATTR:function(e){return e[1]=e[1].replace(et,tt),e[3]=(e[4]||e[5]||"").replace(et,tt),"~="===e[2]&&(e[3]=" "+e[3]+" "),e.slice(0,4)},CHILD:function(e){return e[1]=e[1].toLowerCase(),"nth"===e[1].slice(0,3)?(e[3]||st.error(e[0]),e[4]=+(e[4]?e[5]+(e[6]||1):2*("even"===e[3]||"odd"===e[3])),e[5]=+(e[7]+e[8]||"odd"===e[3])):e[3]&&st.error(e[0]),e},PSEUDO:function(e){var t,n=!e[5]&&e[2];return U.CHILD.test(e[0])?null:(e[4]?e[2]=e[4]:n&&z.test(n)&&(t=ft(n,!0))&&(t=n.indexOf(")",n.length-t)-n.length)&&(e[0]=e[0].slice(0,t),e[2]=n.slice(0,t)),e.slice(0,3))}},filter:{TAG:function(e){return"*"===e?function(){return!0}:(e=e.replace(et,tt).toLowerCase(),function(t){return t.nodeName&&t.nodeName.toLowerCase()===e})},CLASS:function(e){var t=k[e+" "];return t||(t=RegExp("(^|"+_+")"+e+"("+_+"|$)"))&&k(e,function(e){return t.test(e.className||typeof e.getAttribute!==A&&e.getAttribute("class")||"")})},ATTR:function(e,t,n){return function(r){var i=st.attr(r,e);return null==i?"!="===t:t?(i+="","="===t?i===n:"!="===t?i!==n:"^="===t?n&&0===i.indexOf(n):"*="===t?n&&i.indexOf(n)>-1:"$="===t?n&&i.slice(-n.length)===n:"~="===t?(" "+i+" ").indexOf(n)>-1:"|="===t?i===n||i.slice(0,n.length+1)===n+"-":!1):!0}},CHILD:function(e,t,n,r,i){var o="nth"!==e.slice(0,3),a="last"!==e.slice(-4),s="of-type"===t;return 1===r&&0===i?function(e){return!!e.parentNode}:function(t,n,u){var l,c,p,f,d,h,g=o!==a?"nextSibling":"previousSibling",m=t.parentNode,y=s&&t.nodeName.toLowerCase(),v=!u&&!s;if(m){if(o){while(g){p=t;while(p=p[g])if(s?p.nodeName.toLowerCase()===y:1===p.nodeType)return!1;h=g="only"===e&&!h&&"nextSibling"}return!0}if(h=[a?m.firstChild:m.lastChild],a&&v){c=m[x]||(m[x]={}),l=c[e]||[],d=l[0]===N&&l[1],f=l[0]===N&&l[2],p=d&&m.childNodes[d];while(p=++d&&p&&p[g]||(f=d=0)||h.pop())if(1===p.nodeType&&++f&&p===t){c[e]=[N,d,f];break}}else if(v&&(l=(t[x]||(t[x]={}))[e])&&l[0]===N)f=l[1];else while(p=++d&&p&&p[g]||(f=d=0)||h.pop())if((s?p.nodeName.toLowerCase()===y:1===p.nodeType)&&++f&&(v&&((p[x]||(p[x]={}))[e]=[N,f]),p===t))break;return f-=i,f===r||0===f%r&&f/r>=0}}},PSEUDO:function(e,t){var n,r=i.pseudos[e]||i.setFilters[e.toLowerCase()]||st.error("unsupported pseudo: "+e);return r[x]?r(t):r.length>1?(n=[e,e,"",t],i.setFilters.hasOwnProperty(e.toLowerCase())?ot(function(e,n){var i,o=r(e,t),a=o.length;while(a--)i=M.call(e,o[a]),e[i]=!(n[i]=o[a])}):function(e){return r(e,0,n)}):r}},pseudos:{not:ot(function(e){var t=[],n=[],r=s(e.replace(W,"$1"));return r[x]?ot(function(e,t,n,i){var o,a=r(e,null,i,[]),s=e.length;while(s--)(o=a[s])&&(e[s]=!(t[s]=o))}):function(e,i,o){return t[0]=e,r(t,null,o,n),!n.pop()}}),has:ot(function(e){return function(t){return st(e,t).length>0}}),contains:ot(function(e){return function(t){return(t.textContent||t.innerText||o(t)).indexOf(e)>-1}}),lang:ot(function(e){return X.test(e||"")||st.error("unsupported lang: "+e),e=e.replace(et,tt).toLowerCase(),function(t){var n;do if(n=d?t.getAttribute("xml:lang")||t.getAttribute("lang"):t.lang)return n=n.toLowerCase(),n===e||0===n.indexOf(e+"-");while((t=t.parentNode)&&1===t.nodeType);return!1}}),target:function(t){var n=e.location&&e.location.hash;return n&&n.slice(1)===t.id},root:function(e){return e===f},focus:function(e){return e===p.activeElement&&(!p.hasFocus||p.hasFocus())&&!!(e.type||e.href||~e.tabIndex)},enabled:function(e){return e.disabled===!1},disabled:function(e){return e.disabled===!0},checked:function(e){var t=e.nodeName.toLowerCase();return"input"===t&&!!e.checked||"option"===t&&!!e.selected},selected:function(e){return e.parentNode&&e.parentNode.selectedIndex,e.selected===!0},empty:function(e){for(e=e.firstChild;e;e=e.nextSibling)if(e.nodeName>"@"||3===e.nodeType||4===e.nodeType)return!1;return!0},parent:function(e){return!i.pseudos.empty(e)},header:function(e){return Q.test(e.nodeName)},input:function(e){return G.test(e.nodeName)},button:function(e){var t=e.nodeName.toLowerCase();return"input"===t&&"button"===e.type||"button"===t},text:function(e){var t;return"input"===e.nodeName.toLowerCase()&&"text"===e.type&&(null==(t=e.getAttribute("type"))||t.toLowerCase()===e.type)},first:pt(function(){return[0]}),last:pt(function(e,t){return[t-1]}),eq:pt(function(e,t,n){return[0>n?n+t:n]}),even:pt(function(e,t){var n=0;for(;t>n;n+=2)e.push(n);return e}),odd:pt(function(e,t){var n=1;for(;t>n;n+=2)e.push(n);return e}),lt:pt(function(e,t,n){var r=0>n?n+t:n;for(;--r>=0;)e.push(r);return e}),gt:pt(function(e,t,n){var r=0>n?n+t:n;for(;t>++r;)e.push(r);return e})}};for(n in{radio:!0,checkbox:!0,file:!0,password:!0,image:!0})i.pseudos[n]=lt(n);for(n in{submit:!0,reset:!0})i.pseudos[n]=ct(n);function ft(e,t){var n,r,o,a,s,u,l,c=E[e+" "];if(c)return t?0:c.slice(0);s=e,u=[],l=i.preFilter;while(s){(!n||(r=$.exec(s)))&&(r&&(s=s.slice(r[0].length)||s),u.push(o=[])),n=!1,(r=I.exec(s))&&(n=r.shift(),o.push({value:n,type:r[0].replace(W," ")}),s=s.slice(n.length));for(a in i.filter)!(r=U[a].exec(s))||l[a]&&!(r=l[a](r))||(n=r.shift(),o.push({value:n,type:a,matches:r}),s=s.slice(n.length));if(!n)break}return t?s.length:s?st.error(e):E(e,u).slice(0)}function dt(e){var t=0,n=e.length,r="";for(;n>t;t++)r+=e[t].value;return r}function ht(e,t,n){var i=t.dir,o=n&&"parentNode"===i,a=C++;return t.first?function(t,n,r){while(t=t[i])if(1===t.nodeType||o)return e(t,n,r)}:function(t,n,s){var u,l,c,p=N+" "+a;if(s){while(t=t[i])if((1===t.nodeType||o)&&e(t,n,s))return!0}else while(t=t[i])if(1===t.nodeType||o)if(c=t[x]||(t[x]={}),(l=c[i])&&l[0]===p){if((u=l[1])===!0||u===r)return u===!0}else if(l=c[i]=[p],l[1]=e(t,n,s)||r,l[1]===!0)return!0}}function gt(e){return e.length>1?function(t,n,r){var i=e.length;while(i--)if(!e[i](t,n,r))return!1;return!0}:e[0]}function mt(e,t,n,r,i){var o,a=[],s=0,u=e.length,l=null!=t;for(;u>s;s++)(o=e[s])&&(!n||n(o,r,i))&&(a.push(o),l&&t.push(s));return a}function yt(e,t,n,r,i,o){return r&&!r[x]&&(r=yt(r)),i&&!i[x]&&(i=yt(i,o)),ot(function(o,a,s,u){var l,c,p,f=[],d=[],h=a.length,g=o||xt(t||"*",s.nodeType?[s]:s,[]),m=!e||!o&&t?g:mt(g,f,e,s,u),y=n?i||(o?e:h||r)?[]:a:m;if(n&&n(m,y,s,u),r){l=mt(y,d),r(l,[],s,u),c=l.length;while(c--)(p=l[c])&&(y[d[c]]=!(m[d[c]]=p))}if(o){if(i||e){if(i){l=[],c=y.length;while(c--)(p=y[c])&&l.push(m[c]=p);i(null,y=[],l,u)}c=y.length;while(c--)(p=y[c])&&(l=i?M.call(o,p):f[c])>-1&&(o[l]=!(a[l]=p))}}else y=mt(y===a?y.splice(h,y.length):y),i?i(null,a,y,u):H.apply(a,y)})}function vt(e){var t,n,r,o=e.length,a=i.relative[e[0].type],s=a||i.relative[" "],u=a?1:0,c=ht(function(e){return e===t},s,!0),p=ht(function(e){return M.call(t,e)>-1},s,!0),f=[function(e,n,r){return!a&&(r||n!==l)||((t=n).nodeType?c(e,n,r):p(e,n,r))}];for(;o>u;u++)if(n=i.relative[e[u].type])f=[ht(gt(f),n)];else{if(n=i.filter[e[u].type].apply(null,e[u].matches),n[x]){for(r=++u;o>r;r++)if(i.relative[e[r].type])break;return yt(u>1&&gt(f),u>1&&dt(e.slice(0,u-1)).replace(W,"$1"),n,r>u&&vt(e.slice(u,r)),o>r&&vt(e=e.slice(r)),o>r&&dt(e))}f.push(n)}return gt(f)}function bt(e,t){var n=0,o=t.length>0,a=e.length>0,s=function(s,u,c,f,d){var h,g,m,y=[],v=0,b="0",x=s&&[],w=null!=d,T=l,C=s||a&&i.find.TAG("*",d&&u.parentNode||u),k=N+=null==T?1:Math.random()||.1;for(w&&(l=u!==p&&u,r=n);null!=(h=C[b]);b++){if(a&&h){g=0;while(m=e[g++])if(m(h,u,c)){f.push(h);break}w&&(N=k,r=++n)}o&&((h=!m&&h)&&v--,s&&x.push(h))}if(v+=b,o&&b!==v){g=0;while(m=t[g++])m(x,y,u,c);if(s){if(v>0)while(b--)x[b]||y[b]||(y[b]=L.call(f));y=mt(y)}H.apply(f,y),w&&!s&&y.length>0&&v+t.length>1&&st.uniqueSort(f)}return w&&(N=k,l=T),x};return o?ot(s):s}s=st.compile=function(e,t){var n,r=[],i=[],o=S[e+" "];if(!o){t||(t=ft(e)),n=t.length;while(n--)o=vt(t[n]),o[x]?r.push(o):i.push(o);o=S(e,bt(i,r))}return o};function xt(e,t,n){var r=0,i=t.length;for(;i>r;r++)st(e,t[r],n);return n}function wt(e,t,n,r){var o,a,u,l,c,p=ft(e);if(!r&&1===p.length){if(a=p[0]=p[0].slice(0),a.length>2&&"ID"===(u=a[0]).type&&9===t.nodeType&&!d&&i.relative[a[1].type]){if(t=i.find.ID(u.matches[0].replace(et,tt),t)[0],!t)return n;e=e.slice(a.shift().value.length)}o=U.needsContext.test(e)?0:a.length;while(o--){if(u=a[o],i.relative[l=u.type])break;if((c=i.find[l])&&(r=c(u.matches[0].replace(et,tt),V.test(a[0].type)&&t.parentNode||t))){if(a.splice(o,1),e=r.length&&dt(a),!e)return H.apply(n,q.call(r,0)),n;break}}}return s(e,p)(r,t,d,n,V.test(e)),n}i.pseudos.nth=i.pseudos.eq;function Tt(){}i.filters=Tt.prototype=i.pseudos,i.setFilters=new Tt,c(),st.attr=b.attr,b.find=st,b.expr=st.selectors,b.expr[":"]=b.expr.pseudos,b.unique=st.uniqueSort,b.text=st.getText,b.isXMLDoc=st.isXML,b.contains=st.contains}(e);var at=/Until$/,st=/^(?:parents|prev(?:Until|All))/,ut=/^.[^:#\[\.,]*$/,lt=b.expr.match.needsContext,ct={children:!0,contents:!0,next:!0,prev:!0};b.fn.extend({find:function(e){var t,n,r,i=this.length;if("string"!=typeof e)return r=this,this.pushStack(b(e).filter(function(){for(t=0;i>t;t++)if(b.contains(r[t],this))return!0}));for(n=[],t=0;i>t;t++)b.find(e,this[t],n);return n=this.pushStack(i>1?b.unique(n):n),n.selector=(this.selector?this.selector+" ":"")+e,n},has:function(e){var t,n=b(e,this),r=n.length;return this.filter(function(){for(t=0;r>t;t++)if(b.contains(this,n[t]))return!0})},not:function(e){return this.pushStack(ft(this,e,!1))},filter:function(e){return this.pushStack(ft(this,e,!0))},is:function(e){return!!e&&("string"==typeof e?lt.test(e)?b(e,this.context).index(this[0])>=0:b.filter(e,this).length>0:this.filter(e).length>0)},closest:function(e,t){var n,r=0,i=this.length,o=[],a=lt.test(e)||"string"!=typeof e?b(e,t||this.context):0;for(;i>r;r++){n=this[r];while(n&&n.ownerDocument&&n!==t&&11!==n.nodeType){if(a?a.index(n)>-1:b.find.matchesSelector(n,e)){o.push(n);break}n=n.parentNode}}return this.pushStack(o.length>1?b.unique(o):o)},index:function(e){return e?"string"==typeof e?b.inArray(this[0],b(e)):b.inArray(e.jquery?e[0]:e,this):this[0]&&this[0].parentNode?this.first().prevAll().length:-1},add:function(e,t){var n="string"==typeof e?b(e,t):b.makeArray(e&&e.nodeType?[e]:e),r=b.merge(this.get(),n);return this.pushStack(b.unique(r))},addBack:function(e){return this.add(null==e?this.prevObject:this.prevObject.filter(e))}}),b.fn.andSelf=b.fn.addBack;function pt(e,t){do e=e[t];while(e&&1!==e.nodeType);return e}b.each({parent:function(e){var t=e.parentNode;return t&&11!==t.nodeType?t:null},parents:function(e){return b.dir(e,"parentNode")},parentsUntil:function(e,t,n){return b.dir(e,"parentNode",n)},next:function(e){return pt(e,"nextSibling")},prev:function(e){return pt(e,"previousSibling")},nextAll:function(e){return b.dir(e,"nextSibling")},prevAll:function(e){return b.dir(e,"previousSibling")},nextUntil:function(e,t,n){return b.dir(e,"nextSibling",n)},prevUntil:function(e,t,n){return b.dir(e,"previousSibling",n)},siblings:function(e){return b.sibling((e.parentNode||{}).firstChild,e)},children:function(e){return b.sibling(e.firstChild)},contents:function(e){return b.nodeName(e,"iframe")?e.contentDocument||e.contentWindow.document:b.merge([],e.childNodes)}},function(e,t){b.fn[e]=function(n,r){var i=b.map(this,t,n);return at.test(e)||(r=n),r&&"string"==typeof r&&(i=b.filter(r,i)),i=this.length>1&&!ct[e]?b.unique(i):i,this.length>1&&st.test(e)&&(i=i.reverse()),this.pushStack(i)}}),b.extend({filter:function(e,t,n){return n&&(e=":not("+e+")"),1===t.length?b.find.matchesSelector(t[0],e)?[t[0]]:[]:b.find.matches(e,t)},dir:function(e,n,r){var i=[],o=e[n];while(o&&9!==o.nodeType&&(r===t||1!==o.nodeType||!b(o).is(r)))1===o.nodeType&&i.push(o),o=o[n];return i},sibling:function(e,t){var n=[];for(;e;e=e.nextSibling)1===e.nodeType&&e!==t&&n.push(e);return n}});function ft(e,t,n){if(t=t||0,b.isFunction(t))return b.grep(e,function(e,r){var i=!!t.call(e,r,e);return i===n});if(t.nodeType)return b.grep(e,function(e){return e===t===n});if("string"==typeof t){var r=b.grep(e,function(e){return 1===e.nodeType});if(ut.test(t))return b.filter(t,r,!n);t=b.filter(t,r)}return b.grep(e,function(e){return b.inArray(e,t)>=0===n})}function dt(e){var t=ht.split("|"),n=e.createDocumentFragment();if(n.createElement)while(t.length)n.createElement(t.pop());return n}var ht="abbr|article|aside|audio|bdi|canvas|data|datalist|details|figcaption|figure|footer|header|hgroup|mark|meter|nav|output|progress|section|summary|time|video",gt=/ jQuery\d+="(?:null|\d+)"/g,mt=RegExp("<(?:"+ht+")[\\s/>]","i"),yt=/^\s+/,vt=/<(?!area|br|col|embed|hr|img|input|link|meta|param)(([\w:]+)[^>]*)\/>/gi,bt=/<([\w:]+)/,xt=/<tbody/i,wt=/<|&#?\w+;/,Tt=/<(?:script|style|link)/i,Nt=/^(?:checkbox|radio)$/i,Ct=/checked\s*(?:[^=]|=\s*.checked.)/i,kt=/^$|\/(?:java|ecma)script/i,Et=/^true\/(.*)/,St=/^\s*<!(?:\[CDATA\[|--)|(?:\]\]|--)>\s*$/g,At={option:[1,"<select multiple='multiple'>","</select>"],legend:[1,"<fieldset>","</fieldset>"],area:[1,"<map>","</map>"],param:[1,"<object>","</object>"],thead:[1,"<table>","</table>"],tr:[2,"<table><tbody>","</tbody></table>"],col:[2,"<table><tbody></tbody><colgroup>","</colgroup></table>"],td:[3,"<table><tbody><tr>","</tr></tbody></table>"],_default:b.support.htmlSerialize?[0,"",""]:[1,"X<div>","</div>"]},jt=dt(o),Dt=jt.appendChild(o.createElement("div"));At.optgroup=At.option,At.tbody=At.tfoot=At.colgroup=At.caption=At.thead,At.th=At.td,b.fn.extend({text:function(e){return b.access(this,function(e){return e===t?b.text(this):this.empty().append((this[0]&&this[0].ownerDocument||o).createTextNode(e))},null,e,arguments.length)},wrapAll:function(e){if(b.isFunction(e))return this.each(function(t){b(this).wrapAll(e.call(this,t))});if(this[0]){var t=b(e,this[0].ownerDocument).eq(0).clone(!0);this[0].parentNode&&t.insertBefore(this[0]),t.map(function(){var e=this;while(e.firstChild&&1===e.firstChild.nodeType)e=e.firstChild;return e}).append(this)}return this},wrapInner:function(e){return b.isFunction(e)?this.each(function(t){b(this).wrapInner(e.call(this,t))}):this.each(function(){var t=b(this),n=t.contents();n.length?n.wrapAll(e):t.append(e)})},wrap:function(e){var t=b.isFunction(e);return this.each(function(n){b(this).wrapAll(t?e.call(this,n):e)})},unwrap:function(){return this.parent().each(function(){b.nodeName(this,"body")||b(this).replaceWith(this.childNodes)}).end()},append:function(){return this.domManip(arguments,!0,function(e){(1===this.nodeType||11===this.nodeType||9===this.nodeType)&&this.appendChild(e)})},prepend:function(){return this.domManip(arguments,!0,function(e){(1===this.nodeType||11===this.nodeType||9===this.nodeType)&&this.insertBefore(e,this.firstChild)})},before:function(){return this.domManip(arguments,!1,function(e){this.parentNode&&this.parentNode.insertBefore(e,this)})},after:function(){return this.domManip(arguments,!1,function(e){this.parentNode&&this.parentNode.insertBefore(e,this.nextSibling)})},remove:function(e,t){var n,r=0;for(;null!=(n=this[r]);r++)(!e||b.filter(e,[n]).length>0)&&(t||1!==n.nodeType||b.cleanData(Ot(n)),n.parentNode&&(t&&b.contains(n.ownerDocument,n)&&Mt(Ot(n,"script")),n.parentNode.removeChild(n)));return this},empty:function(){var e,t=0;for(;null!=(e=this[t]);t++){1===e.nodeType&&b.cleanData(Ot(e,!1));while(e.firstChild)e.removeChild(e.firstChild);e.options&&b.nodeName(e,"select")&&(e.options.length=0)}return this},clone:function(e,t){return e=null==e?!1:e,t=null==t?e:t,this.map(function(){return b.clone(this,e,t)})},html:function(e){return b.access(this,function(e){var n=this[0]||{},r=0,i=this.length;if(e===t)return 1===n.nodeType?n.innerHTML.replace(gt,""):t;if(!("string"!=typeof e||Tt.test(e)||!b.support.htmlSerialize&&mt.test(e)||!b.support.leadingWhitespace&&yt.test(e)||At[(bt.exec(e)||["",""])[1].toLowerCase()])){e=e.replace(vt,"<$1></$2>");try{for(;i>r;r++)n=this[r]||{},1===n.nodeType&&(b.cleanData(Ot(n,!1)),n.innerHTML=e);n=0}catch(o){}}n&&this.empty().append(e)},null,e,arguments.length)},replaceWith:function(e){var t=b.isFunction(e);return t||"string"==typeof e||(e=b(e).not(this).detach()),this.domManip([e],!0,function(e){var t=this.nextSibling,n=this.parentNode;n&&(b(this).remove(),n.insertBefore(e,t))})},detach:function(e){return this.remove(e,!0)},domManip:function(e,n,r){e=f.apply([],e);var i,o,a,s,u,l,c=0,p=this.length,d=this,h=p-1,g=e[0],m=b.isFunction(g);if(m||!(1>=p||"string"!=typeof g||b.support.checkClone)&&Ct.test(g))return this.each(function(i){var o=d.eq(i);m&&(e[0]=g.call(this,i,n?o.html():t)),o.domManip(e,n,r)});if(p&&(l=b.buildFragment(e,this[0].ownerDocument,!1,this),i=l.firstChild,1===l.childNodes.length&&(l=i),i)){for(n=n&&b.nodeName(i,"tr"),s=b.map(Ot(l,"script"),Ht),a=s.length;p>c;c++)o=l,c!==h&&(o=b.clone(o,!0,!0),a&&b.merge(s,Ot(o,"script"))),r.call(n&&b.nodeName(this[c],"table")?Lt(this[c],"tbody"):this[c],o,c);if(a)for(u=s[s.length-1].ownerDocument,b.map(s,qt),c=0;a>c;c++)o=s[c],kt.test(o.type||"")&&!b._data(o,"globalEval")&&b.contains(u,o)&&(o.src?b.ajax({url:o.src,type:"GET",dataType:"script",async:!1,global:!1,"throws":!0}):b.globalEval((o.text||o.textContent||o.innerHTML||"").replace(St,"")));l=i=null}return this}});function Lt(e,t){return e.getElementsByTagName(t)[0]||e.appendChild(e.ownerDocument.createElement(t))}function Ht(e){var t=e.getAttributeNode("type");return e.type=(t&&t.specified)+"/"+e.type,e}function qt(e){var t=Et.exec(e.type);return t?e.type=t[1]:e.removeAttribute("type"),e}function Mt(e,t){var n,r=0;for(;null!=(n=e[r]);r++)b._data(n,"globalEval",!t||b._data(t[r],"globalEval"))}function _t(e,t){if(1===t.nodeType&&b.hasData(e)){var n,r,i,o=b._data(e),a=b._data(t,o),s=o.events;if(s){delete a.handle,a.events={};for(n in s)for(r=0,i=s[n].length;i>r;r++)b.event.add(t,n,s[n][r])}a.data&&(a.data=b.extend({},a.data))}}function Ft(e,t){var n,r,i;if(1===t.nodeType){if(n=t.nodeName.toLowerCase(),!b.support.noCloneEvent&&t[b.expando]){i=b._data(t);for(r in i.events)b.removeEvent(t,r,i.handle);t.removeAttribute(b.expando)}"script"===n&&t.text!==e.text?(Ht(t).text=e.text,qt(t)):"object"===n?(t.parentNode&&(t.outerHTML=e.outerHTML),b.support.html5Clone&&e.innerHTML&&!b.trim(t.innerHTML)&&(t.innerHTML=e.innerHTML)):"input"===n&&Nt.test(e.type)?(t.defaultChecked=t.checked=e.checked,t.value!==e.value&&(t.value=e.value)):"option"===n?t.defaultSelected=t.selected=e.defaultSelected:("input"===n||"textarea"===n)&&(t.defaultValue=e.defaultValue)}}b.each({appendTo:"append",prependTo:"prepend",insertBefore:"before",insertAfter:"after",replaceAll:"replaceWith"},function(e,t){b.fn[e]=function(e){var n,r=0,i=[],o=b(e),a=o.length-1;for(;a>=r;r++)n=r===a?this:this.clone(!0),b(o[r])[t](n),d.apply(i,n.get());return this.pushStack(i)}});function Ot(e,n){var r,o,a=0,s=typeof e.getElementsByTagName!==i?e.getElementsByTagName(n||"*"):typeof e.querySelectorAll!==i?e.querySelectorAll(n||"*"):t;if(!s)for(s=[],r=e.childNodes||e;null!=(o=r[a]);a++)!n||b.nodeName(o,n)?s.push(o):b.merge(s,Ot(o,n));return n===t||n&&b.nodeName(e,n)?b.merge([e],s):s}function Bt(e){Nt.test(e.type)&&(e.defaultChecked=e.checked)}b.extend({clone:function(e,t,n){var r,i,o,a,s,u=b.contains(e.ownerDocument,e);if(b.support.html5Clone||b.isXMLDoc(e)||!mt.test("<"+e.nodeName+">")?o=e.cloneNode(!0):(Dt.innerHTML=e.outerHTML,Dt.removeChild(o=Dt.firstChild)),!(b.support.noCloneEvent&&b.support.noCloneChecked||1!==e.nodeType&&11!==e.nodeType||b.isXMLDoc(e)))for(r=Ot(o),s=Ot(e),a=0;null!=(i=s[a]);++a)r[a]&&Ft(i,r[a]);if(t)if(n)for(s=s||Ot(e),r=r||Ot(o),a=0;null!=(i=s[a]);a++)_t(i,r[a]);else _t(e,o);return r=Ot(o,"script"),r.length>0&&Mt(r,!u&&Ot(e,"script")),r=s=i=null,o},buildFragment:function(e,t,n,r){var i,o,a,s,u,l,c,p=e.length,f=dt(t),d=[],h=0;for(;p>h;h++)if(o=e[h],o||0===o)if("object"===b.type(o))b.merge(d,o.nodeType?[o]:o);else if(wt.test(o)){s=s||f.appendChild(t.createElement("div")),u=(bt.exec(o)||["",""])[1].toLowerCase(),c=At[u]||At._default,s.innerHTML=c[1]+o.replace(vt,"<$1></$2>")+c[2],i=c[0];while(i--)s=s.lastChild;if(!b.support.leadingWhitespace&&yt.test(o)&&d.push(t.createTextNode(yt.exec(o)[0])),!b.support.tbody){o="table"!==u||xt.test(o)?"<table>"!==c[1]||xt.test(o)?0:s:s.firstChild,i=o&&o.childNodes.length;while(i--)b.nodeName(l=o.childNodes[i],"tbody")&&!l.childNodes.length&&o.removeChild(l)
}b.merge(d,s.childNodes),s.textContent="";while(s.firstChild)s.removeChild(s.firstChild);s=f.lastChild}else d.push(t.createTextNode(o));s&&f.removeChild(s),b.support.appendChecked||b.grep(Ot(d,"input"),Bt),h=0;while(o=d[h++])if((!r||-1===b.inArray(o,r))&&(a=b.contains(o.ownerDocument,o),s=Ot(f.appendChild(o),"script"),a&&Mt(s),n)){i=0;while(o=s[i++])kt.test(o.type||"")&&n.push(o)}return s=null,f},cleanData:function(e,t){var n,r,o,a,s=0,u=b.expando,l=b.cache,p=b.support.deleteExpando,f=b.event.special;for(;null!=(n=e[s]);s++)if((t||b.acceptData(n))&&(o=n[u],a=o&&l[o])){if(a.events)for(r in a.events)f[r]?b.event.remove(n,r):b.removeEvent(n,r,a.handle);l[o]&&(delete l[o],p?delete n[u]:typeof n.removeAttribute!==i?n.removeAttribute(u):n[u]=null,c.push(o))}}});var Pt,Rt,Wt,$t=/alpha\([^)]*\)/i,It=/opacity\s*=\s*([^)]*)/,zt=/^(top|right|bottom|left)$/,Xt=/^(none|table(?!-c[ea]).+)/,Ut=/^margin/,Vt=RegExp("^("+x+")(.*)$","i"),Yt=RegExp("^("+x+")(?!px)[a-z%]+$","i"),Jt=RegExp("^([+-])=("+x+")","i"),Gt={BODY:"block"},Qt={position:"absolute",visibility:"hidden",display:"block"},Kt={letterSpacing:0,fontWeight:400},Zt=["Top","Right","Bottom","Left"],en=["Webkit","O","Moz","ms"];function tn(e,t){if(t in e)return t;var n=t.charAt(0).toUpperCase()+t.slice(1),r=t,i=en.length;while(i--)if(t=en[i]+n,t in e)return t;return r}function nn(e,t){return e=t||e,"none"===b.css(e,"display")||!b.contains(e.ownerDocument,e)}function rn(e,t){var n,r,i,o=[],a=0,s=e.length;for(;s>a;a++)r=e[a],r.style&&(o[a]=b._data(r,"olddisplay"),n=r.style.display,t?(o[a]||"none"!==n||(r.style.display=""),""===r.style.display&&nn(r)&&(o[a]=b._data(r,"olddisplay",un(r.nodeName)))):o[a]||(i=nn(r),(n&&"none"!==n||!i)&&b._data(r,"olddisplay",i?n:b.css(r,"display"))));for(a=0;s>a;a++)r=e[a],r.style&&(t&&"none"!==r.style.display&&""!==r.style.display||(r.style.display=t?o[a]||"":"none"));return e}b.fn.extend({css:function(e,n){return b.access(this,function(e,n,r){var i,o,a={},s=0;if(b.isArray(n)){for(o=Rt(e),i=n.length;i>s;s++)a[n[s]]=b.css(e,n[s],!1,o);return a}return r!==t?b.style(e,n,r):b.css(e,n)},e,n,arguments.length>1)},show:function(){return rn(this,!0)},hide:function(){return rn(this)},toggle:function(e){var t="boolean"==typeof e;return this.each(function(){(t?e:nn(this))?b(this).show():b(this).hide()})}}),b.extend({cssHooks:{opacity:{get:function(e,t){if(t){var n=Wt(e,"opacity");return""===n?"1":n}}}},cssNumber:{columnCount:!0,fillOpacity:!0,fontWeight:!0,lineHeight:!0,opacity:!0,orphans:!0,widows:!0,zIndex:!0,zoom:!0},cssProps:{"float":b.support.cssFloat?"cssFloat":"styleFloat"},style:function(e,n,r,i){if(e&&3!==e.nodeType&&8!==e.nodeType&&e.style){var o,a,s,u=b.camelCase(n),l=e.style;if(n=b.cssProps[u]||(b.cssProps[u]=tn(l,u)),s=b.cssHooks[n]||b.cssHooks[u],r===t)return s&&"get"in s&&(o=s.get(e,!1,i))!==t?o:l[n];if(a=typeof r,"string"===a&&(o=Jt.exec(r))&&(r=(o[1]+1)*o[2]+parseFloat(b.css(e,n)),a="number"),!(null==r||"number"===a&&isNaN(r)||("number"!==a||b.cssNumber[u]||(r+="px"),b.support.clearCloneStyle||""!==r||0!==n.indexOf("background")||(l[n]="inherit"),s&&"set"in s&&(r=s.set(e,r,i))===t)))try{l[n]=r}catch(c){}}},css:function(e,n,r,i){var o,a,s,u=b.camelCase(n);return n=b.cssProps[u]||(b.cssProps[u]=tn(e.style,u)),s=b.cssHooks[n]||b.cssHooks[u],s&&"get"in s&&(a=s.get(e,!0,r)),a===t&&(a=Wt(e,n,i)),"normal"===a&&n in Kt&&(a=Kt[n]),""===r||r?(o=parseFloat(a),r===!0||b.isNumeric(o)?o||0:a):a},swap:function(e,t,n,r){var i,o,a={};for(o in t)a[o]=e.style[o],e.style[o]=t[o];i=n.apply(e,r||[]);for(o in t)e.style[o]=a[o];return i}}),e.getComputedStyle?(Rt=function(t){return e.getComputedStyle(t,null)},Wt=function(e,n,r){var i,o,a,s=r||Rt(e),u=s?s.getPropertyValue(n)||s[n]:t,l=e.style;return s&&(""!==u||b.contains(e.ownerDocument,e)||(u=b.style(e,n)),Yt.test(u)&&Ut.test(n)&&(i=l.width,o=l.minWidth,a=l.maxWidth,l.minWidth=l.maxWidth=l.width=u,u=s.width,l.width=i,l.minWidth=o,l.maxWidth=a)),u}):o.documentElement.currentStyle&&(Rt=function(e){return e.currentStyle},Wt=function(e,n,r){var i,o,a,s=r||Rt(e),u=s?s[n]:t,l=e.style;return null==u&&l&&l[n]&&(u=l[n]),Yt.test(u)&&!zt.test(n)&&(i=l.left,o=e.runtimeStyle,a=o&&o.left,a&&(o.left=e.currentStyle.left),l.left="fontSize"===n?"1em":u,u=l.pixelLeft+"px",l.left=i,a&&(o.left=a)),""===u?"auto":u});function on(e,t,n){var r=Vt.exec(t);return r?Math.max(0,r[1]-(n||0))+(r[2]||"px"):t}function an(e,t,n,r,i){var o=n===(r?"border":"content")?4:"width"===t?1:0,a=0;for(;4>o;o+=2)"margin"===n&&(a+=b.css(e,n+Zt[o],!0,i)),r?("content"===n&&(a-=b.css(e,"padding"+Zt[o],!0,i)),"margin"!==n&&(a-=b.css(e,"border"+Zt[o]+"Width",!0,i))):(a+=b.css(e,"padding"+Zt[o],!0,i),"padding"!==n&&(a+=b.css(e,"border"+Zt[o]+"Width",!0,i)));return a}function sn(e,t,n){var r=!0,i="width"===t?e.offsetWidth:e.offsetHeight,o=Rt(e),a=b.support.boxSizing&&"border-box"===b.css(e,"boxSizing",!1,o);if(0>=i||null==i){if(i=Wt(e,t,o),(0>i||null==i)&&(i=e.style[t]),Yt.test(i))return i;r=a&&(b.support.boxSizingReliable||i===e.style[t]),i=parseFloat(i)||0}return i+an(e,t,n||(a?"border":"content"),r,o)+"px"}function un(e){var t=o,n=Gt[e];return n||(n=ln(e,t),"none"!==n&&n||(Pt=(Pt||b("<iframe frameborder='0' width='0' height='0'/>").css("cssText","display:block !important")).appendTo(t.documentElement),t=(Pt[0].contentWindow||Pt[0].contentDocument).document,t.write("<!doctype html><html><body>"),t.close(),n=ln(e,t),Pt.detach()),Gt[e]=n),n}function ln(e,t){var n=b(t.createElement(e)).appendTo(t.body),r=b.css(n[0],"display");return n.remove(),r}b.each(["height","width"],function(e,n){b.cssHooks[n]={get:function(e,r,i){return r?0===e.offsetWidth&&Xt.test(b.css(e,"display"))?b.swap(e,Qt,function(){return sn(e,n,i)}):sn(e,n,i):t},set:function(e,t,r){var i=r&&Rt(e);return on(e,t,r?an(e,n,r,b.support.boxSizing&&"border-box"===b.css(e,"boxSizing",!1,i),i):0)}}}),b.support.opacity||(b.cssHooks.opacity={get:function(e,t){return It.test((t&&e.currentStyle?e.currentStyle.filter:e.style.filter)||"")?.01*parseFloat(RegExp.$1)+"":t?"1":""},set:function(e,t){var n=e.style,r=e.currentStyle,i=b.isNumeric(t)?"alpha(opacity="+100*t+")":"",o=r&&r.filter||n.filter||"";n.zoom=1,(t>=1||""===t)&&""===b.trim(o.replace($t,""))&&n.removeAttribute&&(n.removeAttribute("filter"),""===t||r&&!r.filter)||(n.filter=$t.test(o)?o.replace($t,i):o+" "+i)}}),b(function(){b.support.reliableMarginRight||(b.cssHooks.marginRight={get:function(e,n){return n?b.swap(e,{display:"inline-block"},Wt,[e,"marginRight"]):t}}),!b.support.pixelPosition&&b.fn.position&&b.each(["top","left"],function(e,n){b.cssHooks[n]={get:function(e,r){return r?(r=Wt(e,n),Yt.test(r)?b(e).position()[n]+"px":r):t}}})}),b.expr&&b.expr.filters&&(b.expr.filters.hidden=function(e){return 0>=e.offsetWidth&&0>=e.offsetHeight||!b.support.reliableHiddenOffsets&&"none"===(e.style&&e.style.display||b.css(e,"display"))},b.expr.filters.visible=function(e){return!b.expr.filters.hidden(e)}),b.each({margin:"",padding:"",border:"Width"},function(e,t){b.cssHooks[e+t]={expand:function(n){var r=0,i={},o="string"==typeof n?n.split(" "):[n];for(;4>r;r++)i[e+Zt[r]+t]=o[r]||o[r-2]||o[0];return i}},Ut.test(e)||(b.cssHooks[e+t].set=on)});var cn=/%20/g,pn=/\[\]$/,fn=/\r?\n/g,dn=/^(?:submit|button|image|reset|file)$/i,hn=/^(?:input|select|textarea|keygen)/i;b.fn.extend({serialize:function(){return b.param(this.serializeArray())},serializeArray:function(){return this.map(function(){var e=b.prop(this,"elements");return e?b.makeArray(e):this}).filter(function(){var e=this.type;return this.name&&!b(this).is(":disabled")&&hn.test(this.nodeName)&&!dn.test(e)&&(this.checked||!Nt.test(e))}).map(function(e,t){var n=b(this).val();return null==n?null:b.isArray(n)?b.map(n,function(e){return{name:t.name,value:e.replace(fn,"\r\n")}}):{name:t.name,value:n.replace(fn,"\r\n")}}).get()}}),b.param=function(e,n){var r,i=[],o=function(e,t){t=b.isFunction(t)?t():null==t?"":t,i[i.length]=encodeURIComponent(e)+"="+encodeURIComponent(t)};if(n===t&&(n=b.ajaxSettings&&b.ajaxSettings.traditional),b.isArray(e)||e.jquery&&!b.isPlainObject(e))b.each(e,function(){o(this.name,this.value)});else for(r in e)gn(r,e[r],n,o);return i.join("&").replace(cn,"+")};function gn(e,t,n,r){var i;if(b.isArray(t))b.each(t,function(t,i){n||pn.test(e)?r(e,i):gn(e+"["+("object"==typeof i?t:"")+"]",i,n,r)});else if(n||"object"!==b.type(t))r(e,t);else for(i in t)gn(e+"["+i+"]",t[i],n,r)}b.each("blur focus focusin focusout load resize scroll unload click dblclick mousedown mouseup mousemove mouseover mouseout mouseenter mouseleave change select submit keydown keypress keyup error contextmenu".split(" "),function(e,t){b.fn[t]=function(e,n){return arguments.length>0?this.on(t,null,e,n):this.trigger(t)}}),b.fn.hover=function(e,t){return this.mouseenter(e).mouseleave(t||e)};var mn,yn,vn=b.now(),bn=/\?/,xn=/#.*$/,wn=/([?&])_=[^&]*/,Tn=/^(.*?):[ \t]*([^\r\n]*)\r?$/gm,Nn=/^(?:about|app|app-storage|.+-extension|file|res|widget):$/,Cn=/^(?:GET|HEAD)$/,kn=/^\/\//,En=/^([\w.+-]+:)(?:\/\/([^\/?#:]*)(?::(\d+)|)|)/,Sn=b.fn.load,An={},jn={},Dn="*/".concat("*");try{yn=a.href}catch(Ln){yn=o.createElement("a"),yn.href="",yn=yn.href}mn=En.exec(yn.toLowerCase())||[];function Hn(e){return function(t,n){"string"!=typeof t&&(n=t,t="*");var r,i=0,o=t.toLowerCase().match(w)||[];if(b.isFunction(n))while(r=o[i++])"+"===r[0]?(r=r.slice(1)||"*",(e[r]=e[r]||[]).unshift(n)):(e[r]=e[r]||[]).push(n)}}function qn(e,n,r,i){var o={},a=e===jn;function s(u){var l;return o[u]=!0,b.each(e[u]||[],function(e,u){var c=u(n,r,i);return"string"!=typeof c||a||o[c]?a?!(l=c):t:(n.dataTypes.unshift(c),s(c),!1)}),l}return s(n.dataTypes[0])||!o["*"]&&s("*")}function Mn(e,n){var r,i,o=b.ajaxSettings.flatOptions||{};for(i in n)n[i]!==t&&((o[i]?e:r||(r={}))[i]=n[i]);return r&&b.extend(!0,e,r),e}b.fn.load=function(e,n,r){if("string"!=typeof e&&Sn)return Sn.apply(this,arguments);var i,o,a,s=this,u=e.indexOf(" ");return u>=0&&(i=e.slice(u,e.length),e=e.slice(0,u)),b.isFunction(n)?(r=n,n=t):n&&"object"==typeof n&&(a="POST"),s.length>0&&b.ajax({url:e,type:a,dataType:"html",data:n}).done(function(e){o=arguments,s.html(i?b("<div>").append(b.parseHTML(e)).find(i):e)}).complete(r&&function(e,t){s.each(r,o||[e.responseText,t,e])}),this},b.each(["ajaxStart","ajaxStop","ajaxComplete","ajaxError","ajaxSuccess","ajaxSend"],function(e,t){b.fn[t]=function(e){return this.on(t,e)}}),b.each(["get","post"],function(e,n){b[n]=function(e,r,i,o){return b.isFunction(r)&&(o=o||i,i=r,r=t),b.ajax({url:e,type:n,dataType:o,data:r,success:i})}}),b.extend({active:0,lastModified:{},etag:{},ajaxSettings:{url:yn,type:"GET",isLocal:Nn.test(mn[1]),global:!0,processData:!0,async:!0,contentType:"application/x-www-form-urlencoded; charset=UTF-8",accepts:{"*":Dn,text:"text/plain",html:"text/html",xml:"application/xml, text/xml",json:"application/json, text/javascript"},contents:{xml:/xml/,html:/html/,json:/json/},responseFields:{xml:"responseXML",text:"responseText"},converters:{"* text":e.String,"text html":!0,"text json":b.parseJSON,"text xml":b.parseXML},flatOptions:{url:!0,context:!0}},ajaxSetup:function(e,t){return t?Mn(Mn(e,b.ajaxSettings),t):Mn(b.ajaxSettings,e)},ajaxPrefilter:Hn(An),ajaxTransport:Hn(jn),ajax:function(e,n){"object"==typeof e&&(n=e,e=t),n=n||{};var r,i,o,a,s,u,l,c,p=b.ajaxSetup({},n),f=p.context||p,d=p.context&&(f.nodeType||f.jquery)?b(f):b.event,h=b.Deferred(),g=b.Callbacks("once memory"),m=p.statusCode||{},y={},v={},x=0,T="canceled",N={readyState:0,getResponseHeader:function(e){var t;if(2===x){if(!c){c={};while(t=Tn.exec(a))c[t[1].toLowerCase()]=t[2]}t=c[e.toLowerCase()]}return null==t?null:t},getAllResponseHeaders:function(){return 2===x?a:null},setRequestHeader:function(e,t){var n=e.toLowerCase();return x||(e=v[n]=v[n]||e,y[e]=t),this},overrideMimeType:function(e){return x||(p.mimeType=e),this},statusCode:function(e){var t;if(e)if(2>x)for(t in e)m[t]=[m[t],e[t]];else N.always(e[N.status]);return this},abort:function(e){var t=e||T;return l&&l.abort(t),k(0,t),this}};if(h.promise(N).complete=g.add,N.success=N.done,N.error=N.fail,p.url=((e||p.url||yn)+"").replace(xn,"").replace(kn,mn[1]+"//"),p.type=n.method||n.type||p.method||p.type,p.dataTypes=b.trim(p.dataType||"*").toLowerCase().match(w)||[""],null==p.crossDomain&&(r=En.exec(p.url.toLowerCase()),p.crossDomain=!(!r||r[1]===mn[1]&&r[2]===mn[2]&&(r[3]||("http:"===r[1]?80:443))==(mn[3]||("http:"===mn[1]?80:443)))),p.data&&p.processData&&"string"!=typeof p.data&&(p.data=b.param(p.data,p.traditional)),qn(An,p,n,N),2===x)return N;u=p.global,u&&0===b.active++&&b.event.trigger("ajaxStart"),p.type=p.type.toUpperCase(),p.hasContent=!Cn.test(p.type),o=p.url,p.hasContent||(p.data&&(o=p.url+=(bn.test(o)?"&":"?")+p.data,delete p.data),p.cache===!1&&(p.url=wn.test(o)?o.replace(wn,"$1_="+vn++):o+(bn.test(o)?"&":"?")+"_="+vn++)),p.ifModified&&(b.lastModified[o]&&N.setRequestHeader("If-Modified-Since",b.lastModified[o]),b.etag[o]&&N.setRequestHeader("If-None-Match",b.etag[o])),(p.data&&p.hasContent&&p.contentType!==!1||n.contentType)&&N.setRequestHeader("Content-Type",p.contentType),N.setRequestHeader("Accept",p.dataTypes[0]&&p.accepts[p.dataTypes[0]]?p.accepts[p.dataTypes[0]]+("*"!==p.dataTypes[0]?", "+Dn+"; q=0.01":""):p.accepts["*"]);for(i in p.headers)N.setRequestHeader(i,p.headers[i]);if(p.beforeSend&&(p.beforeSend.call(f,N,p)===!1||2===x))return N.abort();T="abort";for(i in{success:1,error:1,complete:1})N[i](p[i]);if(l=qn(jn,p,n,N)){N.readyState=1,u&&d.trigger("ajaxSend",[N,p]),p.async&&p.timeout>0&&(s=setTimeout(function(){N.abort("timeout")},p.timeout));try{x=1,l.send(y,k)}catch(C){if(!(2>x))throw C;k(-1,C)}}else k(-1,"No Transport");function k(e,n,r,i){var c,y,v,w,T,C=n;2!==x&&(x=2,s&&clearTimeout(s),l=t,a=i||"",N.readyState=e>0?4:0,r&&(w=_n(p,N,r)),e>=200&&300>e||304===e?(p.ifModified&&(T=N.getResponseHeader("Last-Modified"),T&&(b.lastModified[o]=T),T=N.getResponseHeader("etag"),T&&(b.etag[o]=T)),204===e?(c=!0,C="nocontent"):304===e?(c=!0,C="notmodified"):(c=Fn(p,w),C=c.state,y=c.data,v=c.error,c=!v)):(v=C,(e||!C)&&(C="error",0>e&&(e=0))),N.status=e,N.statusText=(n||C)+"",c?h.resolveWith(f,[y,C,N]):h.rejectWith(f,[N,C,v]),N.statusCode(m),m=t,u&&d.trigger(c?"ajaxSuccess":"ajaxError",[N,p,c?y:v]),g.fireWith(f,[N,C]),u&&(d.trigger("ajaxComplete",[N,p]),--b.active||b.event.trigger("ajaxStop")))}return N},getScript:function(e,n){return b.get(e,t,n,"script")},getJSON:function(e,t,n){return b.get(e,t,n,"json")}});function _n(e,n,r){var i,o,a,s,u=e.contents,l=e.dataTypes,c=e.responseFields;for(s in c)s in r&&(n[c[s]]=r[s]);while("*"===l[0])l.shift(),o===t&&(o=e.mimeType||n.getResponseHeader("Content-Type"));if(o)for(s in u)if(u[s]&&u[s].test(o)){l.unshift(s);break}if(l[0]in r)a=l[0];else{for(s in r){if(!l[0]||e.converters[s+" "+l[0]]){a=s;break}i||(i=s)}a=a||i}return a?(a!==l[0]&&l.unshift(a),r[a]):t}function Fn(e,t){var n,r,i,o,a={},s=0,u=e.dataTypes.slice(),l=u[0];if(e.dataFilter&&(t=e.dataFilter(t,e.dataType)),u[1])for(i in e.converters)a[i.toLowerCase()]=e.converters[i];for(;r=u[++s];)if("*"!==r){if("*"!==l&&l!==r){if(i=a[l+" "+r]||a["* "+r],!i)for(n in a)if(o=n.split(" "),o[1]===r&&(i=a[l+" "+o[0]]||a["* "+o[0]])){i===!0?i=a[n]:a[n]!==!0&&(r=o[0],u.splice(s--,0,r));break}if(i!==!0)if(i&&e["throws"])t=i(t);else try{t=i(t)}catch(c){return{state:"parsererror",error:i?c:"No conversion from "+l+" to "+r}}}l=r}return{state:"success",data:t}}b.ajaxSetup({accepts:{script:"text/javascript, application/javascript, application/ecmascript, application/x-ecmascript"},contents:{script:/(?:java|ecma)script/},converters:{"text script":function(e){return b.globalEval(e),e}}}),b.ajaxPrefilter("script",function(e){e.cache===t&&(e.cache=!1),e.crossDomain&&(e.type="GET",e.global=!1)}),b.ajaxTransport("script",function(e){if(e.crossDomain){var n,r=o.head||b("head")[0]||o.documentElement;return{send:function(t,i){n=o.createElement("script"),n.async=!0,e.scriptCharset&&(n.charset=e.scriptCharset),n.src=e.url,n.onload=n.onreadystatechange=function(e,t){(t||!n.readyState||/loaded|complete/.test(n.readyState))&&(n.onload=n.onreadystatechange=null,n.parentNode&&n.parentNode.removeChild(n),n=null,t||i(200,"success"))},r.insertBefore(n,r.firstChild)},abort:function(){n&&n.onload(t,!0)}}}});var On=[],Bn=/(=)\?(?=&|$)|\?\?/;b.ajaxSetup({jsonp:"callback",jsonpCallback:function(){var e=On.pop()||b.expando+"_"+vn++;return this[e]=!0,e}}),b.ajaxPrefilter("json jsonp",function(n,r,i){var o,a,s,u=n.jsonp!==!1&&(Bn.test(n.url)?"url":"string"==typeof n.data&&!(n.contentType||"").indexOf("application/x-www-form-urlencoded")&&Bn.test(n.data)&&"data");return u||"jsonp"===n.dataTypes[0]?(o=n.jsonpCallback=b.isFunction(n.jsonpCallback)?n.jsonpCallback():n.jsonpCallback,u?n[u]=n[u].replace(Bn,"$1"+o):n.jsonp!==!1&&(n.url+=(bn.test(n.url)?"&":"?")+n.jsonp+"="+o),n.converters["script json"]=function(){return s||b.error(o+" was not called"),s[0]},n.dataTypes[0]="json",a=e[o],e[o]=function(){s=arguments},i.always(function(){e[o]=a,n[o]&&(n.jsonpCallback=r.jsonpCallback,On.push(o)),s&&b.isFunction(a)&&a(s[0]),s=a=t}),"script"):t});var Pn,Rn,Wn=0,$n=e.ActiveXObject&&function(){var e;for(e in Pn)Pn[e](t,!0)};function In(){try{return new e.XMLHttpRequest}catch(t){}}function zn(){try{return new e.ActiveXObject("Microsoft.XMLHTTP")}catch(t){}}b.ajaxSettings.xhr=e.ActiveXObject?function(){return!this.isLocal&&In()||zn()}:In,Rn=b.ajaxSettings.xhr(),b.support.cors=!!Rn&&"withCredentials"in Rn,Rn=b.support.ajax=!!Rn,Rn&&b.ajaxTransport(function(n){if(!n.crossDomain||b.support.cors){var r;return{send:function(i,o){var a,s,u=n.xhr();if(n.username?u.open(n.type,n.url,n.async,n.username,n.password):u.open(n.type,n.url,n.async),n.xhrFields)for(s in n.xhrFields)u[s]=n.xhrFields[s];n.mimeType&&u.overrideMimeType&&u.overrideMimeType(n.mimeType),n.crossDomain||i["X-Requested-With"]||(i["X-Requested-With"]="XMLHttpRequest");try{for(s in i)u.setRequestHeader(s,i[s])}catch(l){}u.send(n.hasContent&&n.data||null),r=function(e,i){var s,l,c,p;try{if(r&&(i||4===u.readyState))if(r=t,a&&(u.onreadystatechange=b.noop,$n&&delete Pn[a]),i)4!==u.readyState&&u.abort();else{p={},s=u.status,l=u.getAllResponseHeaders(),"string"==typeof u.responseText&&(p.text=u.responseText);try{c=u.statusText}catch(f){c=""}s||!n.isLocal||n.crossDomain?1223===s&&(s=204):s=p.text?200:404}}catch(d){i||o(-1,d)}p&&o(s,c,p,l)},n.async?4===u.readyState?setTimeout(r):(a=++Wn,$n&&(Pn||(Pn={},b(e).unload($n)),Pn[a]=r),u.onreadystatechange=r):r()},abort:function(){r&&r(t,!0)}}}});var Xn,Un,Vn=/^(?:toggle|show|hide)$/,Yn=RegExp("^(?:([+-])=|)("+x+")([a-z%]*)$","i"),Jn=/queueHooks$/,Gn=[nr],Qn={"*":[function(e,t){var n,r,i=this.createTween(e,t),o=Yn.exec(t),a=i.cur(),s=+a||0,u=1,l=20;if(o){if(n=+o[2],r=o[3]||(b.cssNumber[e]?"":"px"),"px"!==r&&s){s=b.css(i.elem,e,!0)||n||1;do u=u||".5",s/=u,b.style(i.elem,e,s+r);while(u!==(u=i.cur()/a)&&1!==u&&--l)}i.unit=r,i.start=s,i.end=o[1]?s+(o[1]+1)*n:n}return i}]};function Kn(){return setTimeout(function(){Xn=t}),Xn=b.now()}function Zn(e,t){b.each(t,function(t,n){var r=(Qn[t]||[]).concat(Qn["*"]),i=0,o=r.length;for(;o>i;i++)if(r[i].call(e,t,n))return})}function er(e,t,n){var r,i,o=0,a=Gn.length,s=b.Deferred().always(function(){delete u.elem}),u=function(){if(i)return!1;var t=Xn||Kn(),n=Math.max(0,l.startTime+l.duration-t),r=n/l.duration||0,o=1-r,a=0,u=l.tweens.length;for(;u>a;a++)l.tweens[a].run(o);return s.notifyWith(e,[l,o,n]),1>o&&u?n:(s.resolveWith(e,[l]),!1)},l=s.promise({elem:e,props:b.extend({},t),opts:b.extend(!0,{specialEasing:{}},n),originalProperties:t,originalOptions:n,startTime:Xn||Kn(),duration:n.duration,tweens:[],createTween:function(t,n){var r=b.Tween(e,l.opts,t,n,l.opts.specialEasing[t]||l.opts.easing);return l.tweens.push(r),r},stop:function(t){var n=0,r=t?l.tweens.length:0;if(i)return this;for(i=!0;r>n;n++)l.tweens[n].run(1);return t?s.resolveWith(e,[l,t]):s.rejectWith(e,[l,t]),this}}),c=l.props;for(tr(c,l.opts.specialEasing);a>o;o++)if(r=Gn[o].call(l,e,c,l.opts))return r;return Zn(l,c),b.isFunction(l.opts.start)&&l.opts.start.call(e,l),b.fx.timer(b.extend(u,{elem:e,anim:l,queue:l.opts.queue})),l.progress(l.opts.progress).done(l.opts.done,l.opts.complete).fail(l.opts.fail).always(l.opts.always)}function tr(e,t){var n,r,i,o,a;for(i in e)if(r=b.camelCase(i),o=t[r],n=e[i],b.isArray(n)&&(o=n[1],n=e[i]=n[0]),i!==r&&(e[r]=n,delete e[i]),a=b.cssHooks[r],a&&"expand"in a){n=a.expand(n),delete e[r];for(i in n)i in e||(e[i]=n[i],t[i]=o)}else t[r]=o}b.Animation=b.extend(er,{tweener:function(e,t){b.isFunction(e)?(t=e,e=["*"]):e=e.split(" ");var n,r=0,i=e.length;for(;i>r;r++)n=e[r],Qn[n]=Qn[n]||[],Qn[n].unshift(t)},prefilter:function(e,t){t?Gn.unshift(e):Gn.push(e)}});function nr(e,t,n){var r,i,o,a,s,u,l,c,p,f=this,d=e.style,h={},g=[],m=e.nodeType&&nn(e);n.queue||(c=b._queueHooks(e,"fx"),null==c.unqueued&&(c.unqueued=0,p=c.empty.fire,c.empty.fire=function(){c.unqueued||p()}),c.unqueued++,f.always(function(){f.always(function(){c.unqueued--,b.queue(e,"fx").length||c.empty.fire()})})),1===e.nodeType&&("height"in t||"width"in t)&&(n.overflow=[d.overflow,d.overflowX,d.overflowY],"inline"===b.css(e,"display")&&"none"===b.css(e,"float")&&(b.support.inlineBlockNeedsLayout&&"inline"!==un(e.nodeName)?d.zoom=1:d.display="inline-block")),n.overflow&&(d.overflow="hidden",b.support.shrinkWrapBlocks||f.always(function(){d.overflow=n.overflow[0],d.overflowX=n.overflow[1],d.overflowY=n.overflow[2]}));for(i in t)if(a=t[i],Vn.exec(a)){if(delete t[i],u=u||"toggle"===a,a===(m?"hide":"show"))continue;g.push(i)}if(o=g.length){s=b._data(e,"fxshow")||b._data(e,"fxshow",{}),"hidden"in s&&(m=s.hidden),u&&(s.hidden=!m),m?b(e).show():f.done(function(){b(e).hide()}),f.done(function(){var t;b._removeData(e,"fxshow");for(t in h)b.style(e,t,h[t])});for(i=0;o>i;i++)r=g[i],l=f.createTween(r,m?s[r]:0),h[r]=s[r]||b.style(e,r),r in s||(s[r]=l.start,m&&(l.end=l.start,l.start="width"===r||"height"===r?1:0))}}function rr(e,t,n,r,i){return new rr.prototype.init(e,t,n,r,i)}b.Tween=rr,rr.prototype={constructor:rr,init:function(e,t,n,r,i,o){this.elem=e,this.prop=n,this.easing=i||"swing",this.options=t,this.start=this.now=this.cur(),this.end=r,this.unit=o||(b.cssNumber[n]?"":"px")},cur:function(){var e=rr.propHooks[this.prop];return e&&e.get?e.get(this):rr.propHooks._default.get(this)},run:function(e){var t,n=rr.propHooks[this.prop];return this.pos=t=this.options.duration?b.easing[this.easing](e,this.options.duration*e,0,1,this.options.duration):e,this.now=(this.end-this.start)*t+this.start,this.options.step&&this.options.step.call(this.elem,this.now,this),n&&n.set?n.set(this):rr.propHooks._default.set(this),this}},rr.prototype.init.prototype=rr.prototype,rr.propHooks={_default:{get:function(e){var t;return null==e.elem[e.prop]||e.elem.style&&null!=e.elem.style[e.prop]?(t=b.css(e.elem,e.prop,""),t&&"auto"!==t?t:0):e.elem[e.prop]},set:function(e){b.fx.step[e.prop]?b.fx.step[e.prop](e):e.elem.style&&(null!=e.elem.style[b.cssProps[e.prop]]||b.cssHooks[e.prop])?b.style(e.elem,e.prop,e.now+e.unit):e.elem[e.prop]=e.now}}},rr.propHooks.scrollTop=rr.propHooks.scrollLeft={set:function(e){e.elem.nodeType&&e.elem.parentNode&&(e.elem[e.prop]=e.now)}},b.each(["toggle","show","hide"],function(e,t){var n=b.fn[t];b.fn[t]=function(e,r,i){return null==e||"boolean"==typeof e?n.apply(this,arguments):this.animate(ir(t,!0),e,r,i)}}),b.fn.extend({fadeTo:function(e,t,n,r){return this.filter(nn).css("opacity",0).show().end().animate({opacity:t},e,n,r)},animate:function(e,t,n,r){var i=b.isEmptyObject(e),o=b.speed(t,n,r),a=function(){var t=er(this,b.extend({},e),o);a.finish=function(){t.stop(!0)},(i||b._data(this,"finish"))&&t.stop(!0)};return a.finish=a,i||o.queue===!1?this.each(a):this.queue(o.queue,a)},stop:function(e,n,r){var i=function(e){var t=e.stop;delete e.stop,t(r)};return"string"!=typeof e&&(r=n,n=e,e=t),n&&e!==!1&&this.queue(e||"fx",[]),this.each(function(){var t=!0,n=null!=e&&e+"queueHooks",o=b.timers,a=b._data(this);if(n)a[n]&&a[n].stop&&i(a[n]);else for(n in a)a[n]&&a[n].stop&&Jn.test(n)&&i(a[n]);for(n=o.length;n--;)o[n].elem!==this||null!=e&&o[n].queue!==e||(o[n].anim.stop(r),t=!1,o.splice(n,1));(t||!r)&&b.dequeue(this,e)})},finish:function(e){return e!==!1&&(e=e||"fx"),this.each(function(){var t,n=b._data(this),r=n[e+"queue"],i=n[e+"queueHooks"],o=b.timers,a=r?r.length:0;for(n.finish=!0,b.queue(this,e,[]),i&&i.cur&&i.cur.finish&&i.cur.finish.call(this),t=o.length;t--;)o[t].elem===this&&o[t].queue===e&&(o[t].anim.stop(!0),o.splice(t,1));for(t=0;a>t;t++)r[t]&&r[t].finish&&r[t].finish.call(this);delete n.finish})}});function ir(e,t){var n,r={height:e},i=0;for(t=t?1:0;4>i;i+=2-t)n=Zt[i],r["margin"+n]=r["padding"+n]=e;return t&&(r.opacity=r.width=e),r}b.each({slideDown:ir("show"),slideUp:ir("hide"),slideToggle:ir("toggle"),fadeIn:{opacity:"show"},fadeOut:{opacity:"hide"},fadeToggle:{opacity:"toggle"}},function(e,t){b.fn[e]=function(e,n,r){return this.animate(t,e,n,r)}}),b.speed=function(e,t,n){var r=e&&"object"==typeof e?b.extend({},e):{complete:n||!n&&t||b.isFunction(e)&&e,duration:e,easing:n&&t||t&&!b.isFunction(t)&&t};return r.duration=b.fx.off?0:"number"==typeof r.duration?r.duration:r.duration in b.fx.speeds?b.fx.speeds[r.duration]:b.fx.speeds._default,(null==r.queue||r.queue===!0)&&(r.queue="fx"),r.old=r.complete,r.complete=function(){b.isFunction(r.old)&&r.old.call(this),r.queue&&b.dequeue(this,r.queue)},r},b.easing={linear:function(e){return e},swing:function(e){return.5-Math.cos(e*Math.PI)/2}},b.timers=[],b.fx=rr.prototype.init,b.fx.tick=function(){var e,n=b.timers,r=0;for(Xn=b.now();n.length>r;r++)e=n[r],e()||n[r]!==e||n.splice(r--,1);n.length||b.fx.stop(),Xn=t},b.fx.timer=function(e){e()&&b.timers.push(e)&&b.fx.start()},b.fx.interval=13,b.fx.start=function(){Un||(Un=setInterval(b.fx.tick,b.fx.interval))},b.fx.stop=function(){clearInterval(Un),Un=null},b.fx.speeds={slow:600,fast:200,_default:400},b.fx.step={},b.expr&&b.expr.filters&&(b.expr.filters.animated=function(e){return b.grep(b.timers,function(t){return e===t.elem}).length}),b.fn.offset=function(e){if(arguments.length)return e===t?this:this.each(function(t){b.offset.setOffset(this,e,t)});var n,r,o={top:0,left:0},a=this[0],s=a&&a.ownerDocument;if(s)return n=s.documentElement,b.contains(n,a)?(typeof a.getBoundingClientRect!==i&&(o=a.getBoundingClientRect()),r=or(s),{top:o.top+(r.pageYOffset||n.scrollTop)-(n.clientTop||0),left:o.left+(r.pageXOffset||n.scrollLeft)-(n.clientLeft||0)}):o},b.offset={setOffset:function(e,t,n){var r=b.css(e,"position");"static"===r&&(e.style.position="relative");var i=b(e),o=i.offset(),a=b.css(e,"top"),s=b.css(e,"left"),u=("absolute"===r||"fixed"===r)&&b.inArray("auto",[a,s])>-1,l={},c={},p,f;u?(c=i.position(),p=c.top,f=c.left):(p=parseFloat(a)||0,f=parseFloat(s)||0),b.isFunction(t)&&(t=t.call(e,n,o)),null!=t.top&&(l.top=t.top-o.top+p),null!=t.left&&(l.left=t.left-o.left+f),"using"in t?t.using.call(e,l):i.css(l)}},b.fn.extend({position:function(){if(this[0]){var e,t,n={top:0,left:0},r=this[0];return"fixed"===b.css(r,"position")?t=r.getBoundingClientRect():(e=this.offsetParent(),t=this.offset(),b.nodeName(e[0],"html")||(n=e.offset()),n.top+=b.css(e[0],"borderTopWidth",!0),n.left+=b.css(e[0],"borderLeftWidth",!0)),{top:t.top-n.top-b.css(r,"marginTop",!0),left:t.left-n.left-b.css(r,"marginLeft",!0)}}},offsetParent:function(){return this.map(function(){var e=this.offsetParent||o.documentElement;while(e&&!b.nodeName(e,"html")&&"static"===b.css(e,"position"))e=e.offsetParent;return e||o.documentElement})}}),b.each({scrollLeft:"pageXOffset",scrollTop:"pageYOffset"},function(e,n){var r=/Y/.test(n);b.fn[e]=function(i){return b.access(this,function(e,i,o){var a=or(e);return o===t?a?n in a?a[n]:a.document.documentElement[i]:e[i]:(a?a.scrollTo(r?b(a).scrollLeft():o,r?o:b(a).scrollTop()):e[i]=o,t)},e,i,arguments.length,null)}});function or(e){return b.isWindow(e)?e:9===e.nodeType?e.defaultView||e.parentWindow:!1}b.each({Height:"height",Width:"width"},function(e,n){b.each({padding:"inner"+e,content:n,"":"outer"+e},function(r,i){b.fn[i]=function(i,o){var a=arguments.length&&(r||"boolean"!=typeof i),s=r||(i===!0||o===!0?"margin":"border");return b.access(this,function(n,r,i){var o;return b.isWindow(n)?n.document.documentElement["client"+e]:9===n.nodeType?(o=n.documentElement,Math.max(n.body["scroll"+e],o["scroll"+e],n.body["offset"+e],o["offset"+e],o["client"+e])):i===t?b.css(n,r,s):b.style(n,r,i,s)},n,a?i:t,a,null)}})}),e.jQuery=e.$=b,"function"==typeof define&&define.amd&&define.amd.jQuery&&define("jquery",[],function(){return b})})(window);

==> figure/task_manager/html/Buttons/js/vendor/scrollto.js <==
/**
 * Copyright (c) 2007-2013 Ariel Flesler - aflesler<a>gmail<d>com | http://flesler.blogspot.com
 * Dual licensed under MIT and GPL.
 * @author Ariel Flesler
 * @version 1.4.6
 */
;(function($){var h=$.scrollTo=function(a,b,c){$(window).scrollTo(a,b,c)};h.defaults={axis:'xy',duration:parseFloat($.fn.jquery)>=1.3?0:1,limit:true};h.window=function(a){return $(window)._scrollable()};$.fn._scrollable=function(){return this.map(function(){var a=this,isWin=!a.nodeName||$.inArray(a.nodeName.toLowerCase(),['iframe','#document','html','body'])!=-1;if(!isWin)return a;var b=(a.contentWindow||a).document||a.ownerDocument||a;return/webkit/i.test(navigator.userAgent)||b.compatMode=='BackCompat'?b.body:b.documentElement})};$.fn.scrollTo=function(e,f,g){if(typeof f=='object'){g=f;f=0}if(typeof g=='function')g={onAfter:g};if(e=='max')e=9e9;g=$.extend({},h.defaults,g);f=f||g.duration;g.queue=g.queue&&g.axis.length>1;if(g.queue)f/=2;g.offset=both(g.offset);g.over=both(g.over);return this._scrollable().each(function(){if(e==null)return;var d=this,$elem=$(d),targ=e,toff,attr={},win=$elem.is('html,body');switch(typeof targ){case'number':case'string':if(/^([+-]=?)?\d+(\.\d+)?(px|%)?$/.test(targ)){targ=both(targ);break}targ=$(targ,this);if(!targ.length)return;case'object':if(targ.is||targ.style)toff=(targ=$(targ)).offset()}$.each(g.axis.split(''),function(i,a){var b=a=='x'?'Left':'Top',pos=b.toLowerCase(),key='scroll'+b,old=d[key],max=h.max(d,a);if(toff){attr[key]=toff[pos]+(win?0:old-$elem.offset()[pos]);if(g.margin){attr[key]-=parseInt(targ.css('margin'+b))||0;attr[key]-=parseInt(targ.css('border'+b+'Width'))||0}attr[key]+=g.offset[pos]||0;if(g.over[pos])attr[key]+=targ[a=='x'?'width':'height']()*g.over[pos]}else{var c=targ[pos];attr[key]=c.slice&&c.slice(-1)=='%'?parseFloat(c)/100*max:c}if(g.limit&&/^\d+$/.test(attr[key]))attr[key]=attr[key]<=0?0:Math.min(attr[key],max);if(!i&&g.queue){if(old!=attr[key])animate(g.onAfterFirst);delete attr[key]}});animate(g.onAfter);function animate(a){$elem.animate(attr,f,g.easing,a&&function(){a.call(this,targ,g)})}}).end()};h.max=function(a,b){var c=b=='x'?'Width':'Height',scroll='scroll'+c;if(!$(a).is('html,body'))return a[scroll]-$(a)[c.toLowerCase()]();var d='client'+c,html=a.ownerDocument.documentElement,body=a.ownerDocument.body;return Math.max(html[scroll],body[scroll])-Math.min(html[d],body[d])};function both(a){return typeof a=='object'?a:{top:a,left:a}}})(jQuery);

==> figure/task_manager/html/Flat-UI/bootstrap/js/application.js <==
// NOTICE!! DO NOT USE ANY OF THIS JAVASCRIPT
// IT'S ALL JUST JUNK FOR OUR DOCS!
// ++++++++++++++++++++++++++++++++++++++++++

!function ($) {

  $(function(){

    var $window = $(window)

    // Disable certain links in docs
    $('section [href^=#]').click(function (e) {
      e.preventDefault()
    })

    // side bar
    setTimeout(function () {
      $('.bs-docs-sidenav').affix({
        offset: {
          top: function () { return $window.width() <= 980 ? 290 : 210 }
        , bottom: 270
        }
      })
    }, 100)

    // make code pretty
    window.prettyPrint && prettyPrint()

    // add-ons
    $('.add-on :checkbox').on('click', function () {
      var $this = $(this)
        , method = $this.attr('checked') ? 'addClass' : 'removeClass'
      $(this).parents('.add-on')[method]('active')
    })

    // add tipsies to grid for scaffolding
    if ($('#gridSystem').length) {
      $('#gridSystem').tooltip({
          selector: '.show-grid > [class*="span"]'
        , title: function () { return $(this).width() + 'px' }
      })
    }

    // tooltip demo
    $('.tooltip-demo').tooltip({
      selector: "a[data-toggle=tooltip]"
    })

    $('.tooltip-test').tooltip()
    $('.popover-test').popover()

    // popover demo
    $("a[data-toggle=popover]")
      .popover()
      .click(function(e) {
        e.preventDefault()
      })

    // button state demo
    $('#fat-btn')
      .click(function () {
        var btn = $(this)
        btn.button('loading')
        setTimeout(function () {
          btn.button('reset')
        }, 3000)
      })

    // carousel demo
    $('#myCarousel').carousel()

    // javascript build logic
    var inputsComponent = $("#components.download input")
      , inputsPlugin = $("#plugins.download input")
      , inputsVariables = $("#variables.download input")

    // toggle all plugin checkboxes
    $('#components.download .toggle-all').on('click', function (e) {
      e.preventDefault()
      inputsComponent.attr('checked', !inputsComponent.is(':checked'))
    })

    $('#plugins.download .toggle-all').on('click', function (e) {
      e.preventDefault()
      inputsPlugin.attr('checked', !inputsPlugin.is(':checked'))
    })

    $('#variables.download .toggle-all').on('click', function (e) {
      e.preventDefault()
      inputsVariables.val('')
    })

    // request built javascript
    $('.download-btn .btn').on('click', function () {

      var css = $("#components.download input:checked")
            .map(function () { return this.value })
            .toArray()
        , js = $("#plugins.download input:checked")
            .map(function () { return this.value })
            .toArray()
        , vars = {}
        , img = ['glyphicons-halflings.png', 'glyphicons-halflings-white.png']

    $("#variables.download input")
      .each(function () {
        $(this).val() && (vars[ $(this).prev().text() ] = $(this).val())
      })

      $.ajax({
        type: 'POST'
      , url: /\?dev/.test(window.location) ? 'http://localhost:3000' : 'http://bootstrap.herokuapp.com'
      , dataType: 'jsonpi'
      , params: {
          js: js
        , css: css
        , vars: vars
        , img: img
      }
      })
    })
  })

// Modified from the original jsonpi https://github.com/benvinegar/jquery-jsonpi
$.ajaxTransport('jsonpi', function(opts, originalOptions, jqXHR) {
  var url = opts.url;

  return {
    send: function(_, completeCallback) {
      var name = 'jQuery_iframe_' + jQuery.now()
        , iframe, form

      iframe = $('<iframe>')
        .attr('name', name)
        .appendTo('head')

      form = $('<form>')
        .attr('method', opts.type) // GET or POST
        .attr('action', url)
        .attr('target', name)

      $.each(opts.params, function(k, v) {

        $('<input>')
          .attr('type', 'hidden')
          .attr('name', k)
          .attr('value', typeof v == 'string' ? v : JSON.stringify(v))
          .appendTo(form)
      })

      form.appendTo('body').submit()
    }
  }
})

}(window.jQuery)


==> figure/task_manager/html/Flat-UI/bootstrap/js/google-code-prettify/prettify.js <==
var q=null;window.PR_SHOULD_USE_CONTINUATION=!0;
(function(){function L(a){function m(a){var f=a.charCodeAt(0);if(f!==92)return f;var b=a.charAt(1);return(f=r[b])?f:"0"<=b&&b<="7"?parseInt(a.substring(1),8):b==="u"||b==="x"?parseInt(a.substring(2),16):a.charCodeAt(1)}function e(a){if(a<32)return(a<16?"\\x0":"\\x")+a.toString(16);a=String.fromCharCode(a);if(a==="\\"||a==="-"||a==="["||a==="]")a="\\"+a;return a}function h(a){for(var f=a.substring(1,a.length-1).match(/\\u[\dA-Fa-f]{4}|\\x[\dA-Fa-f]{2}|\\[0-3][0-7]{0,2}|\\[0-7]{1,2}|\\[\S\s]|[^\\]/g),a=
[],b=[],o=f[0]==="^",c=o?1:0,i=f.length;c<i;++c){var j=f[c];if(/\\[bdsw]/i.test(j))a.push(j);else{var j=m(j),d;c+2<i&&"-"===f[c+1]?(d=m(f[c+2]),c+=2):d=j;b.push([j,d]);d<65||j>122||(d<65||j>90||b.push([Math.max(65,j)|32,Math.min(d,90)|32]),d<97||j>122||b.push([Math.max(97,j)&-33,Math.min(d,122)&-33]))}}b.sort(function(a,f){return a[0]-f[0]||f[1]-a[1]});f=[];j=[NaN,NaN];for(c=0;c<b.length;++c)i=b[c],i[0]<=j[1]+1?j[1]=Math.max(j[1],i[1]):f.push(j=i);b=["["];o&&b.push("^");b.push.apply(b,a);for(c=0;c<
f.length;++c)i=f[c],b.push(e(i[0])),i[1]>i[0]&&(i[1]+1>i[0]&&b.push("-"),b.push(e(i[1])));b.push("]");return b.join("")}function y(a){for(var f=a.source.match(/\[(?:[^\\\]]|\\[\S\s])*]|\\u[\dA-Fa-f]{4}|\\x[\dA-Fa-f]{2}|\\\d+|\\[^\dux]|\(\?[!:=]|[()^]|[^()[\\^]+/g),b=f.length,d=[],c=0,i=0;c<b;++c){var j=f[c];j==="("?++i:"\\"===j.charAt(0)&&(j=+j.substring(1))&&j<=i&&(d[j]=-1)}for(c=1;c<d.length;++c)-1===d[c]&&(d[c]=++t);for(i=c=0;c<b;++c)j=f[c],j==="("?(++i,d[i]===void 0&&(f[c]="(?:")):"\\"===j.charAt(0)&&
(j=+j.substring(1))&&j<=i&&(f[c]="\\"+d[i]);for(i=c=0;c<b;++c)"^"===f[c]&&"^"!==f[c+1]&&(f[c]="");if(a.ignoreCase&&s)for(c=0;c<b;++c)j=f[c],a=j.charAt(0),j.length>=2&&a==="["?f[c]=h(j):a!=="\\"&&(f[c]=j.replace(/[A-Za-z]/g,function(a){a=a.charCodeAt(0);return"["+String.fromCharCode(a&-33,a|32)+"]"}));return f.join("")}for(var t=0,s=!1,l=!1,p=0,d=a.length;p<d;++p){var g=a[p];if(g.ignoreCase)l=!0;else if(/[a-z]/i.test(g.source.replace(/\\u[\da-f]{4}|\\x[\da-f]{2}|\\[^UXux]/gi,""))){s=!0;l=!1;break}}for(var r=
{b:8,t:9,n:10,v:11,f:12,r:13},n=[],p=0,d=a.length;p<d;++p){g=a[p];if(g.global||g.multiline)throw Error(""+g);n.push("(?:"+y(g)+")")}return RegExp(n.join("|"),l?"gi":"g")}function M(a){function m(a){switch(a.nodeType){case 1:if(e.test(a.className))break;for(var g=a.firstChild;g;g=g.nextSibling)m(g);g=a.nodeName;if("BR"===g||"LI"===g)h[s]="\n",t[s<<1]=y++,t[s++<<1|1]=a;break;case 3:case 4:g=a.nodeValue,g.length&&(g=p?g.replace(/\r\n?/g,"\n"):g.replace(/[\t\n\r ]+/g," "),h[s]=g,t[s<<1]=y,y+=g.length,
t[s++<<1|1]=a)}}var e=/(?:^|\s)nocode(?:\s|$)/,h=[],y=0,t=[],s=0,l;a.currentStyle?l=a.currentStyle.whiteSpace:window.getComputedStyle&&(l=document.defaultView.getComputedStyle(a,q).getPropertyValue("white-space"));var p=l&&"pre"===l.substring(0,3);m(a);return{a:h.join("").replace(/\n$/,""),c:t}}function B(a,m,e,h){m&&(a={a:m,d:a},e(a),h.push.apply(h,a.e))}function x(a,m){function e(a){for(var l=a.d,p=[l,"pln"],d=0,g=a.a.match(y)||[],r={},n=0,z=g.length;n<z;++n){var f=g[n],b=r[f],o=void 0,c;if(typeof b===
"string")c=!1;else{var i=h[f.charAt(0)];if(i)o=f.match(i[1]),b=i[0];else{for(c=0;c<t;++c)if(i=m[c],o=f.match(i[1])){b=i[0];break}o||(b="pln")}if((c=b.length>=5&&"lang-"===b.substring(0,5))&&!(o&&typeof o[1]==="string"))c=!1,b="src";c||(r[f]=b)}i=d;d+=f.length;if(c){c=o[1];var j=f.indexOf(c),k=j+c.length;o[2]&&(k=f.length-o[2].length,j=k-c.length);b=b.substring(5);B(l+i,f.substring(0,j),e,p);B(l+i+j,c,C(b,c),p);B(l+i+k,f.substring(k),e,p)}else p.push(l+i,b)}a.e=p}var h={},y;(function(){for(var e=a.concat(m),
l=[],p={},d=0,g=e.length;d<g;++d){var r=e[d],n=r[3];if(n)for(var k=n.length;--k>=0;)h[n.charAt(k)]=r;r=r[1];n=""+r;p.hasOwnProperty(n)||(l.push(r),p[n]=q)}l.push(/[\S\s]/);y=L(l)})();var t=m.length;return e}function u(a){var m=[],e=[];a.tripleQuotedStrings?m.push(["str",/^(?:'''(?:[^'\\]|\\[\S\s]|''?(?=[^']))*(?:'''|$)|"""(?:[^"\\]|\\[\S\s]|""?(?=[^"]))*(?:"""|$)|'(?:[^'\\]|\\[\S\s])*(?:'|$)|"(?:[^"\\]|\\[\S\s])*(?:"|$))/,q,"'\""]):a.multiLineStrings?m.push(["str",/^(?:'(?:[^'\\]|\\[\S\s])*(?:'|$)|"(?:[^"\\]|\\[\S\s])*(?:"|$)|`(?:[^\\`]|\\[\S\s])*(?:`|$))/,
q,"'\"`"]):m.push(["str",/^(?:'(?:[^\n\r'\\]|\\.)*(?:'|$)|"(?:[^\n\r"\\]|\\.)*(?:"|$))/,q,"\"'"]);a.verbatimStrings&&e.push(["str",/^@"(?:[^"]|"")*(?:"|$)/,q]);var h=a.hashComments;h&&(a.cStyleComments?(h>1?m.push(["com",/^#(?:##(?:[^#]|#(?!##))*(?:###|$)|.*)/,q,"#"]):m.push(["com",/^#(?:(?:define|elif|else|endif|error|ifdef|include|ifndef|line|pragma|undef|warning)\b|[^\n\r]*)/,q,"#"]),e.push(["str",/^<(?:(?:(?:\.\.\/)*|\/?)(?:[\w-]+(?:\/[\w-]+)+)?[\w-]+\.h|[a-z]\w*)>/,q])):m.push(["com",/^#[^\n\r]*/,
q,"#"]));a.cStyleComments&&(e.push(["com",/^\/\/[^\n\r]*/,q]),e.push(["com",/^\/\*[\S\s]*?(?:\*\/|$)/,q]));a.regexLiterals&&e.push(["lang-regex",/^(?:^^\.?|[!+-]|!=|!==|#|%|%=|&|&&|&&=|&=|\(|\*|\*=|\+=|,|-=|->|\/|\/=|:|::|;|<|<<|<<=|<=|=|==|===|>|>=|>>|>>=|>>>|>>>=|[?@[^]|\^=|\^\^|\^\^=|{|\||\|=|\|\||\|\|=|~|break|case|continue|delete|do|else|finally|instanceof|return|throw|try|typeof)\s*(\/(?=[^*/])(?:[^/[\\]|\\[\S\s]|\[(?:[^\\\]]|\\[\S\s])*(?:]|$))+\/)/]);(h=a.types)&&e.push(["typ",h]);a=(""+a.keywords).replace(/^ | $/g,
"");a.length&&e.push(["kwd",RegExp("^(?:"+a.replace(/[\s,]+/g,"|")+")\\b"),q]);m.push(["pln",/^\s+/,q," \r\n\t\xa0"]);e.push(["lit",/^@[$_a-z][\w$@]*/i,q],["typ",/^(?:[@_]?[A-Z]+[a-z][\w$@]*|\w+_t\b)/,q],["pln",/^[$_a-z][\w$@]*/i,q],["lit",/^(?:0x[\da-f]+|(?:\d(?:_\d+)*\d*(?:\.\d*)?|\.\d\+)(?:e[+-]?\d+)?)[a-z]*/i,q,"0123456789"],["pln",/^\\[\S\s]?/,q],["pun",/^.[^\s\w"-$'./@\\`]*/,q]);return x(m,e)}function D(a,m){function e(a){switch(a.nodeType){case 1:if(k.test(a.className))break;if("BR"===a.nodeName)h(a),
a.parentNode&&a.parentNode.removeChild(a);else for(a=a.firstChild;a;a=a.nextSibling)e(a);break;case 3:case 4:if(p){var b=a.nodeValue,d=b.match(t);if(d){var c=b.substring(0,d.index);a.nodeValue=c;(b=b.substring(d.index+d[0].length))&&a.parentNode.insertBefore(s.createTextNode(b),a.nextSibling);h(a);c||a.parentNode.removeChild(a)}}}}function h(a){function b(a,d){var e=d?a.cloneNode(!1):a,f=a.parentNode;if(f){var f=b(f,1),g=a.nextSibling;f.appendChild(e);for(var h=g;h;h=g)g=h.nextSibling,f.appendChild(h)}return e}
for(;!a.nextSibling;)if(a=a.parentNode,!a)return;for(var a=b(a.nextSibling,0),e;(e=a.parentNode)&&e.nodeType===1;)a=e;d.push(a)}var k=/(?:^|\s)nocode(?:\s|$)/,t=/\r\n?|\n/,s=a.ownerDocument,l;a.currentStyle?l=a.currentStyle.whiteSpace:window.getComputedStyle&&(l=s.defaultView.getComputedStyle(a,q).getPropertyValue("white-space"));var p=l&&"pre"===l.substring(0,3);for(l=s.createElement("LI");a.firstChild;)l.appendChild(a.firstChild);for(var d=[l],g=0;g<d.length;++g)e(d[g]);m===(m|0)&&d[0].setAttribute("value",
m);var r=s.createElement("OL");r.className="linenums";for(var n=Math.max(0,m-1|0)||0,g=0,z=d.length;g<z;++g)l=d[g],l.className="L"+(g+n)%10,l.firstChild||l.appendChild(s.createTextNode("\xa0")),r.appendChild(l);a.appendChild(r)}function k(a,m){for(var e=m.length;--e>=0;){var h=m[e];A.hasOwnProperty(h)?window.console&&console.warn("cannot override language handler %s",h):A[h]=a}}function C(a,m){if(!a||!A.hasOwnProperty(a))a=/^\s*</.test(m)?"default-markup":"default-code";return A[a]}function E(a){var m=
a.g;try{var e=M(a.h),h=e.a;a.a=h;a.c=e.c;a.d=0;C(m,h)(a);var k=/\bMSIE\b/.test(navigator.userAgent),m=/\n/g,t=a.a,s=t.length,e=0,l=a.c,p=l.length,h=0,d=a.e,g=d.length,a=0;d[g]=s;var r,n;for(n=r=0;n<g;)d[n]!==d[n+2]?(d[r++]=d[n++],d[r++]=d[n++]):n+=2;g=r;for(n=r=0;n<g;){for(var z=d[n],f=d[n+1],b=n+2;b+2<=g&&d[b+1]===f;)b+=2;d[r++]=z;d[r++]=f;n=b}for(d.length=r;h<p;){var o=l[h+2]||s,c=d[a+2]||s,b=Math.min(o,c),i=l[h+1],j;if(i.nodeType!==1&&(j=t.substring(e,b))){k&&(j=j.replace(m,"\r"));i.nodeValue=
j;var u=i.ownerDocument,v=u.createElement("SPAN");v.className=d[a+1];var x=i.parentNode;x.replaceChild(v,i);v.appendChild(i);e<o&&(l[h+1]=i=u.createTextNode(t.substring(b,o)),x.insertBefore(i,v.nextSibling))}e=b;e>=o&&(h+=2);e>=c&&(a+=2)}}catch(w){"console"in window&&console.log(w&&w.stack?w.stack:w)}}var v=["break,continue,do,else,for,if,return,while"],w=[[v,"auto,case,char,const,default,double,enum,extern,float,goto,int,long,register,short,signed,sizeof,static,struct,switch,typedef,union,unsigned,void,volatile"],
"catch,class,delete,false,import,new,operator,private,protected,public,this,throw,true,try,typeof"],F=[w,"alignof,align_union,asm,axiom,bool,concept,concept_map,const_cast,constexpr,decltype,dynamic_cast,explicit,export,friend,inline,late_check,mutable,namespace,nullptr,reinterpret_cast,static_assert,static_cast,template,typeid,typename,using,virtual,where"],G=[w,"abstract,boolean,byte,extends,final,finally,implements,import,instanceof,null,native,package,strictfp,super,synchronized,throws,transient"],
H=[G,"as,base,by,checked,decimal,delegate,descending,dynamic,event,fixed,foreach,from,group,implicit,in,interface,internal,into,is,lock,object,out,override,orderby,params,partial,readonly,ref,sbyte,sealed,stackalloc,string,select,uint,ulong,unchecked,unsafe,ushort,var"],w=[w,"debugger,eval,export,function,get,null,set,undefined,var,with,Infinity,NaN"],I=[v,"and,as,assert,class,def,del,elif,except,exec,finally,from,global,import,in,is,lambda,nonlocal,not,or,pass,print,raise,try,with,yield,False,True,None"],
J=[v,"alias,and,begin,case,class,def,defined,elsif,end,ensure,false,in,module,next,nil,not,or,redo,rescue,retry,self,super,then,true,undef,unless,until,when,yield,BEGIN,END"],v=[v,"case,done,elif,esac,eval,fi,function,in,local,set,then,until"],K=/^(DIR|FILE|vector|(de|priority_)?queue|list|stack|(const_)?iterator|(multi)?(set|map)|bitset|u?(int|float)\d*)/,N=/\S/,O=u({keywords:[F,H,w,"caller,delete,die,do,dump,elsif,eval,exit,foreach,for,goto,if,import,last,local,my,next,no,our,print,package,redo,require,sub,undef,unless,until,use,wantarray,while,BEGIN,END"+
I,J,v],hashComments:!0,cStyleComments:!0,multiLineStrings:!0,regexLiterals:!0}),A={};k(O,["default-code"]);k(x([],[["pln",/^[^<?]+/],["dec",/^<!\w[^>]*(?:>|$)/],["com",/^<\!--[\S\s]*?(?:--\>|$)/],["lang-",/^<\?([\S\s]+?)(?:\?>|$)/],["lang-",/^<%([\S\s]+?)(?:%>|$)/],["pun",/^(?:<[%?]|[%?]>)/],["lang-",/^<xmp\b[^>]*>([\S\s]+?)<\/xmp\b[^>]*>/i],["lang-js",/^<script\b[^>]*>([\S\s]*?)(<\/script\b[^>]*>)/i],["lang-css",/^<style\b[^>]*>([\S\s]*?)(<\/style\b[^>]*>)/i],["lang-in.tag",/^(<\/?[a-z][^<>]*>)/i]]),
["default-markup","htm","html","mxml","xhtml","xml","xsl"]);k(x([["pln",/^\s+/,q," \t\r\n"],["atv",/^(?:"[^"]*"?|'[^']*'?)/,q,"\"'"]],[["tag",/^^<\/?[a-z](?:[\w-.:]*\w)?|\/?>$/i],["atn",/^(?!style[\s=]|on)[a-z](?:[\w:-]*\w)?/i],["lang-uq.val",/^=\s*([^\s"'>]*(?:[^\s"'/>]|\/(?=\s)))/],["pun",/^[/<->]+/],["lang-js",/^on\w+\s*=\s*"([^"]+)"/i],["lang-js",/^on\w+\s*=\s*'([^']+)'/i],["lang-js",/^on\w+\s*=\s*([^\s"'>]+)/i],["lang-css",/^style\s*=\s*"([^"]+)"/i],["lang-css",/^style\s*=\s*'([^']+)'/i],["lang-css",
/^style\s*=\s*([^\s"'>]+)/i]]),["in.tag"]);k(x([],[["atv",/^[\S\s]+/]]),["uq.val"]);k(u({keywords:F,hashComments:!0,cStyleComments:!0,types:K}),["c","cc","cpp","cxx","cyc","m"]);k(u({keywords:"null,true,false"}),["json"]);k(u({keywords:H,hashComments:!0,cStyleComments:!0,verbatimStrings:!0,types:K}),["cs"]);k(u({keywords:G,cStyleComments:!0}),["java"]);k(u({keywords:v,hashComments:!0,multiLineStrings:!0}),["bsh","csh","sh"]);k(u({keywords:I,hashComments:!0,multiLineStrings:!0,tripleQuotedStrings:!0}),
["cv","py"]);k(u({keywords:"caller,delete,die,do,dump,elsif,eval,exit,foreach,for,goto,if,import,last,local,my,next,no,our,print,package,redo,require,sub,undef,unless,until,use,wantarray,while,BEGIN,END",hashComments:!0,multiLineStrings:!0,regexLiterals:!0}),["perl","pl","pm"]);k(u({keywords:J,hashComments:!0,multiLineStrings:!0,regexLiterals:!0}),["rb"]);k(u({keywords:w,cStyleComments:!0,regexLiterals:!0}),["js"]);k(u({keywords:"all,and,by,catch,class,else,extends,false,finally,for,if,in,is,isnt,loop,new,no,not,null,of,off,on,or,return,super,then,true,try,unless,until,when,while,yes",
hashComments:3,cStyleComments:!0,multilineStrings:!0,tripleQuotedStrings:!0,regexLiterals:!0}),["coffee"]);k(x([],[["str",/^[\S\s]+/]]),["regex"]);window.prettyPrintOne=function(a,m,e){var h=document.createElement("PRE");h.innerHTML=a;e&&D(h,e);E({g:m,i:e,h:h});return h.innerHTML};window.prettyPrint=function(a){function m(){for(var e=window.PR_SHOULD_USE_CONTINUATION?l.now()+250:Infinity;p<h.length&&l.now()<e;p++){var n=h[p],k=n.className;if(k.indexOf("prettyprint")>=0){var k=k.match(g),f,b;if(b=
!k){b=n;for(var o=void 0,c=b.firstChild;c;c=c.nextSibling)var i=c.nodeType,o=i===1?o?b:c:i===3?N.test(c.nodeValue)?b:o:o;b=(f=o===b?void 0:o)&&"CODE"===f.tagName}b&&(k=f.className.match(g));k&&(k=k[1]);b=!1;for(o=n.parentNode;o;o=o.parentNode)if((o.tagName==="pre"||o.tagName==="code"||o.tagName==="xmp")&&o.className&&o.className.indexOf("prettyprint")>=0){b=!0;break}b||((b=(b=n.className.match(/\blinenums\b(?::(\d+))?/))?b[1]&&b[1].length?+b[1]:!0:!1)&&D(n,b),d={g:k,h:n,i:b},E(d))}}p<h.length?setTimeout(m,
250):a&&a()}for(var e=[document.getElementsByTagName("pre"),document.getElementsByTagName("code"),document.getElementsByTagName("xmp")],h=[],k=0;k<e.length;++k)for(var t=0,s=e[k].length;t<s;++t)h.push(e[k][t]);var e=q,l=Date;l.now||(l={now:function(){return+new Date}});var p=0,d,g=/\blang(?:uage)?-([\w.]+)(?!\S)/;m()};window.PR={createSimpleLexer:x,registerLangHandler:k,sourceDecorator:u,PR_ATTRIB_NAME:"atn",PR_ATTRIB_VALUE:"atv",PR_COMMENT:"com",PR_DECLARATION:"dec",PR_KEYWORD:"kwd",PR_LITERAL:"lit",
PR_NOCODE:"nocode",PR_PLAIN:"pln",PR_PUNCTUATION:"pun",PR_SOURCE:"src",PR_STRING:"str",PR_TAG:"tag",PR_TYPE:"typ"}})();


==> figure/task_manager/html/Flat-UI/bootstrap/js/holder.js <==
/*

Holder - 1.9 - client side image placeholders
(c) 2012-2013 Ivan Malopinsky / http://imsky.co

Provided under the Apache 2.0 License: http://www.apache.org/licenses/LICENSE-2.0
Commercial use requires attribution.

*/

var Holder = Holder || {};
(function (app, win) {

var preempted = false,
fallback = false,
canvas = document.createElement('canvas');

//getElementsByClassName polyfill
document.getElementsByClassName||(document.getElementsByClassName=function(e){var t=document,n,r,i,s=[];if(t.querySelectorAll)return t.querySelectorAll("."+e);if(t.evaluate){r=".//*[contains(concat(' ', @class, ' '), ' "+e+" ')]",n=t.evaluate(r,t,null,0,null);while(i=n.iterateNext())s.push(i)}else{n=t.getElementsByTagName("*"),r=new RegExp("(^|\\s)"+e+"(\\s|$)");for(i=0;i<n.length;i++)r.test(n[i].className)&&s.push(n[i])}return s})

//getComputedStyle polyfill
window.getComputedStyle||(window.getComputedStyle=function(e,t){return this.el=e,this.getPropertyValue=function(t){var n=/(\-([a-z]){1})/g;return t=="float"&&(t="styleFloat"),n.test(t)&&(t=t.replace(n,function(){return arguments[2].toUpperCase()})),e.currentStyle[t]?e.currentStyle[t]:null},this})

//http://javascript.nwbox.com/ContentLoaded by Diego Perini with modifications
function contentLoaded(n,t){var l="complete",s="readystatechange",u=!1,h=u,c=!0,i=n.document,a=i.documentElement,e=i.addEventListener?"addEventListener":"attachEvent",v=i.addEventListener?"removeEventListener":"detachEvent",f=i.addEventListener?"":"on",r=function(e){(e.type!=s||i.readyState==l)&&((e.type=="load"?n:i)[v](f+e.type,r,u),!h&&(h=!0)&&t.call(n,null))},o=function(){try{a.doScroll("left")}catch(n){setTimeout(o,50);return}r("poll")};if(i.readyState==l)t.call(n,"lazy");else{if(i.createEventObject&&a.doScroll){try{c=!n.frameElement}catch(y){}c&&o()}i[e](f+"DOMContentLoaded",r,u),i[e](f+s,r,u),n[e](f+"load",r,u)}};

//https://gist.github.com/991057 by Jed Schmidt with modifications
function selector(a){
	a=a.match(/^(\W)?(.*)/);var b=document["getElement"+(a[1]?a[1]=="#"?"ById":"sByClassName":"sByTagName")](a[2]);
	var ret=[];	b!=null&&(b.length?ret=b:b.length==0?ret=b:ret=[b]);	return ret;
}

//shallow object property extend
function extend(a,b){var c={};for(var d in a)c[d]=a[d];for(var e in b)c[e]=b[e];return c}

//hasOwnProperty polyfill
if (!Object.prototype.hasOwnProperty)
	Object.prototype.hasOwnProperty = function(prop) {
		var proto = this.__proto__ || this.constructor.prototype;
		return (prop in this) && (!(prop in proto) || proto[prop] !== this[prop]);
	}

function text_size(width, height, template) {
	var dimension_arr = [height, width].sort();
	var maxFactor = Math.round(dimension_arr[1] / 16),
		minFactor = Math.round(dimension_arr[0] / 16);
	var text_height = Math.max(template.size, maxFactor);
	return {
		height: text_height
	}
}

function draw(ctx, dimensions, template, ratio) {
	var ts = text_size(dimensions.width, dimensions.height, template);
	var text_height = ts.height;
	var width = dimensions.width * ratio, height = dimensions.height * ratio;
	var font = template.font ? template.font : "sans-serif";
	canvas.width = width;
	canvas.height = height;
	ctx.textAlign = "center";
	ctx.textBaseline = "middle";
	ctx.fillStyle = template.background;
	ctx.fillRect(0, 0, width, height);
	ctx.fillStyle = template.foreground;
	ctx.font = "bold " + text_height + "px "+font;
	var text = template.text ? template.text : (dimensions.width + "x" + dimensions.height);
	if (ctx.measureText(text).width / width > 1) {
		text_height = template.size / (ctx.measureText(text).width / width);
	}
	//Resetting font size if necessary
	ctx.font = "bold " + (text_height * ratio) + "px "+font;
	ctx.fillText(text, (width / 2), (height / 2), width);
	return canvas.toDataURL("image/png");
}

function render(mode, el, holder, src) {
	var dimensions = holder.dimensions,
		theme = holder.theme,
		text = holder.text ? decodeURIComponent(holder.text) : holder.text;
	var dimensions_caption = dimensions.width + "x" + dimensions.height;
	theme = (text ? extend(theme, {	text: text }) : theme);
	theme = (holder.font ? extend(theme, {font: holder.font}) : theme);

	var ratio = 1;
	if(window.devicePixelRatio && window.devicePixelRatio > 1){
		ratio = window.devicePixelRatio;
	}

	if (mode == "image") {
		el.setAttribute("data-src", src);
		el.setAttribute("alt", text ? text : theme.text ? theme.text + " [" + dimensions_caption + "]" : dimensions_caption);

		if(fallback || !holder.auto){
		    el.style.width = dimensions.width + "px";
		    el.style.height = dimensions.height + "px";
		}

		if (fallback) {
			el.style.backgroundColor = theme.background;

		}
		else{
			el.setAttribute("src", draw(ctx, dimensions, theme, ratio));
		}
	} else {
		if (!fallback) {
			el.style.backgroundImage = "url(" + draw(ctx, dimensions, theme, ratio) + ")";
			el.style.backgroundSize = dimensions.width+"px "+dimensions.height+"px";
		}
	}
};

function fluid(el, holder, src) {
	var dimensions = holder.dimensions,
		theme = holder.theme,
		text = holder.text;
	var dimensions_caption = dimensions.width + "x" + dimensions.height;
	theme = (text ? extend(theme, {
		text: text
	}) : theme);

	var fluid = document.createElement("div");

	fluid.style.backgroundColor = theme.background;
	fluid.style.color = theme.foreground;
	fluid.className = el.className + " holderjs-fluid";
	fluid.style.width = holder.dimensions.width + (holder.dimensions.width.indexOf("%")>0?"":"px");
	fluid.style.height = holder.dimensions.height + (holder.dimensions.height.indexOf("%")>0?"":"px");
	fluid.id = el.id;

	el.style.width=0;
	el.style.height=0;

	if (theme.text) {
		fluid.appendChild(document.createTextNode(theme.text))
	} else {
		fluid.appendChild(document.createTextNode(dimensions_caption))
		fluid_images.push(fluid);
		setTimeout(fluid_update, 0);
	}

	el.parentNode.insertBefore(fluid, el.nextSibling)

	if(window.jQuery){
	    jQuery(function($){
		$(el).on("load", function(){
		   el.style.width = fluid.style.width;
		   el.style.height = fluid.style.height;
		   $(el).show();
		   $(fluid).remove();
		});
	    })
	}
}

function fluid_update() {
	for (i in fluid_images) {
		if(!fluid_images.hasOwnProperty(i)) continue;
		var el = fluid_images[i],
			label = el.firstChild;

		el.style.lineHeight = el.offsetHeight+"px";
		label.data = el.offsetWidth + "x" + el.offsetHeight;
	}
}

function parse_flags(flags, options) {

	var ret = {
		theme: settings.themes.gray
	}, render = false;

	for (sl = flags.length, j = 0; j < sl; j++) {
		var flag = flags[j];
		if (app.flags.dimensions.match(flag)) {
			render = true;
			ret.dimensions = app.flags.dimensions.output(flag);
		} else if (app.flags.fluid.match(flag)) {
			render = true;
			ret.dimensions = app.flags.fluid.output(flag);
			ret.fluid = true;
		} else if (app.flags.colors.match(flag)) {
			ret.theme = app.flags.colors.output(flag);
		} else if (options.themes[flag]) {
			//If a theme is specified, it will override custom colors
			ret.theme = options.themes[flag];
		} else if (app.flags.text.match(flag)) {
			ret.text = app.flags.text.output(flag);
		} else if(app.flags.font.match(flag)){
			ret.font = app.flags.font.output(flag);
		}
		else if(app.flags.auto.match(flag)){
			ret.auto = true;
		}
	}

	return render ? ret : false;

};

if (!canvas.getContext) {
	fallback = true;
} else {
	if (canvas.toDataURL("image/png")
		.indexOf("data:image/png") < 0) {
		//Android doesn't support data URI
		fallback = true;
	} else {
		var ctx = canvas.getContext("2d");
	}
}

var fluid_images = [];

var settings = {
	domain: "holder.js",
	images: "img",
	bgnodes: ".holderjs",
	themes: {
		"gray": {
			background: "#eee",
			foreground: "#aaa",
			size: 12
		},
			"social": {
			background: "#3a5a97",
			foreground: "#fff",
			size: 12
		},
			"industrial": {
			background: "#434A52",
			foreground: "#C2F200",
			size: 12
		}
	},
	stylesheet: ".holderjs-fluid {font-size:16px;font-weight:bold;text-align:center;font-family:sans-serif;margin:0}"
};


app.flags = {
	dimensions: {
		regex: /^(\d+)x(\d+)$/,
		output: function (val) {
			var exec = this.regex.exec(val);
			return {
				width: +exec[1],
				height: +exec[2]
			}
		}
	},
	fluid: {
		regex: /^([0-9%]+)x([0-9%]+)$/,
		output: function (val) {
			var exec = this.regex.exec(val);
			return {
				width: exec[1],
				height: exec[2]
			}
		}
	},
	colors: {
		regex: /#([0-9a-f]{3,})\:#([0-9a-f]{3,})/i,
		output: function (val) {
			var exec = this.regex.exec(val);
			return {
				size: settings.themes.gray.size,
				foreground: "#" + exec[2],
				background: "#" + exec[1]
			}
		}
	},
	text: {
		regex: /text\:(.*)/,
		output: function (val) {
			return this.regex.exec(val)[1];
		}
	},
	font: {
	    regex: /font\:(.*)/,
	    output: function(val){
		return this.regex.exec(val)[1];
	    }
	},
	auto: {
	    regex: /^auto$/
	}
}

for (var flag in app.flags) {
	if(!app.flags.hasOwnProperty(flag)) continue;
	app.flags[flag].match = function (val) {
		return val.match(this.regex)
	}
}

app.add_theme = function (name, theme) {
	name != null && theme != null && (settings.themes[name] = theme);
	return app;
};

app.add_image = function (src, el) {
	var node = selector(el);
	if (node.length) {
		for (var i = 0, l = node.length; i < l; i++) {
			var img = document.createElement("img")
			img.setAttribute("data-src", src);
			node[i].appendChild(img);
		}
	}
	return app;
};

app.run = function (o) {
	var options = extend(settings, o), images = [];

	if(options.images instanceof window.NodeList){
	    imageNodes = options.images;
	}
	else if(options.images instanceof window.Node){
	    imageNodes = [options.images];
	}
	else{
	    imageNodes = selector(options.images);
	}

	if(options.elements instanceof window.NodeList){
	    bgnodes = options.bgnodes;
	}
	else if(options.bgnodes instanceof window.Node){
	    bgnodes = [options.bgnodes];
	}
	else{
	    bgnodes = selector(options.bgnodes);
	}

	preempted = true;

	for (i = 0, l = imageNodes.length; i < l; i++) images.push(imageNodes[i]);

	var holdercss = document.getElementById("holderjs-style");

	if(!holdercss){
	    holdercss = document.createElement("style");
	    holdercss.setAttribute("id", "holderjs-style");
	    holdercss.type = "text/css";
	    document.getElementsByTagName("head")[0].appendChild(holdercss);
	}

	if(holdercss.styleSheet){
	    holdercss.styleSheet += options.stylesheet;
	}
	else{
	    holdercss.textContent+= options.stylesheet;
	}

	var cssregex = new RegExp(options.domain + "\/(.*?)\"?\\)");

	for (var l = bgnodes.length, i = 0; i < l; i++) {
		var src = window.getComputedStyle(bgnodes[i], null)
			.getPropertyValue("background-image");
		var flags = src.match(cssregex);
		if (flags) {
			var holder = parse_flags(flags[1].split("/"), options);
			if (holder) {
				render("background", bgnodes[i], holder, src);
			}
		}
	}

	for (var l = images.length, i = 0; i < l; i++) {
		var src = images[i].getAttribute("src") || images[i].getAttribute("data-src");
		if (src != null && src.indexOf(options.domain) >= 0) {
			var holder = parse_flags(src.substr(src.lastIndexOf(options.domain) + options.domain.length + 1)
				.split("/"), options);
			if (holder) {
				if (holder.fluid) {
					fluid(images[i], holder, src);
				} else {
					render("image", images[i], holder, src);
				}
			}
		}
	}
	return app;
};

contentLoaded(win, function () {
	if (window.addEventListener) {
		window.addEventListener("resize", fluid_update, false);
		window.addEventListener("orientationchange", fluid_update, false);
	} else {
		window.attachEvent("onresize", fluid_update)
	}
	preempted || app.run();
});

if ( typeof define === "function" && define.amd ) {
	define( "Holder", [], function () { return app; } );
}

})(Holder, window);

==> figure/task_manager/html/Flat-UI/js/application.js <==
// Some general UI pack related JS
// Extend JS String with repeat method
String.prototype.repeat = function(num) {
  return new Array(num + 1).join(this);
};

(function($) {

  // Add segments to a slider
  $.fn.addSliderSegments = function (amount, orientation) {    
    return this.each(function () {
      if (orientation == "vertical") {
        var output = ''
          , i;
        for (i = 1; i <= amount - 2; i++) {
          output += '<div class="ui-slider-segment" style="top:' + 100 / (amount - 1) * i + '%;"></div>';
        };
        $(this).prepend(output);
      } else {
        var segmentGap = 100 / (amount - 1) + "%"
          , segment = '<div class="ui-slider-segment" style="margin-left: ' + segmentGap + ';"></div>';
        $(this).prepend(segment.repeat(amount - 2));
      }
    });
  };

  $(function() {
  
    // Todo list
    $(".todo").on('click', 'li', function() {
      $(this).toggleClass("todo-done");
    });

    // Custom Selects
    $("select[name='huge']").selectpicker({style: 'btn-hg btn-primary', menuStyle: 'dropdown-inverse'});
    $("select[name='herolist']").selectpicker({style: 'btn-primary', menuStyle: 'dropdown-inverse'});
    $("select[name='info']").selectpicker({style: 'btn-info'});

    // Tooltips
    $("[data-toggle=tooltip]").tooltip("show");

    // Tags Input
    $(".tagsinput").tagsInput();

    // jQuery UI Sliders
    var $slider = $("#slider");
    if ($slider.length) {
      $slider.slider({
        min: 1,
        max: 5,
        value: 2,
        orientation: "horizontal",
        range: "min"
      }).addSliderSegments($slider.slider("option").max);
    }

    var $verticalSlider = $("#vertical-slider");
    if ($verticalSlider.length) {
      $verticalSlider.slider({
        min: 1,
        max: 5,
        value: 3,
        orientation: "vertical",
        range: "min"
      }).addSliderSegments($verticalSlider.slider("option").max, "vertical");
    }

    // Placeholders for input/textarea
    $(":text, textarea").placeholder();

    // Focus state for append/prepend inputs
    $('.input-group').on('focus', '.form-control', function () {
      $(this).closest('.input-group, .form-group').addClass('focus');
    }).on('blur', '.form-control', function () {
      $(this).closest('.input-group, .form-group').removeClass('focus');
    });

    // Make pagination demo work
    $(".pagination").on('click', "a", function() {
      $(this).parent().siblings("li").removeClass("active").end().addClass("active");
    });

    $(".btn-group").on('click', "a", function() {
      $(this).siblings().removeClass("active").end().addClass("active");
    });

    // Disable link clicks to prevent page scrolling
    $(document).on('click', 'a[href="#fakelink"]', function (e) {
      e.preventDefault();
    });

    // Switch
    $("[data-toggle='switch']").wrap('<div class="switch" />').parent().bootstrapSwitch();

        // Typeahead
    if($('#typeahead-demo-01').length) {
      $('#typeahead-demo-01').typeahead({
        name: 'states',
        limit: 4,
        local: ["Alabama","Alaska","Arizona","Arkansas","California","Colorado","Connecticut",
        "Delaware","Florida","Georgia","Hawaii","Idaho","Illinois","Indiana","Iowa","Kansas","Kentucky",
        "Louisiana","Maine","Maryland","Massachusetts","Michigan","Minnesota","Mississippi","Missouri",
        "Montana","Nebraska","Nevada","New Hampshire","New Jersey","New Mexico","New York","North Dakota",
        "North Carolina","Ohio","Oklahoma","Oregon","Pennsylvania","Rhode Island","South Carolina",
        "South Dakota","Tennessee","Texas","Utah","Vermont","Virginia","Washington","West Virginia","Wisconsin","Wyoming"]
      });
    }  

    // make code pretty
    window.prettyPrint && prettyPrint();
    
  });
  
})(jQuery);

==> figure/task_manager/html/Flat-UI/js/bootstrap-select.js <==
!function($) {
    var Selectpicker = function(element, options, e) {
        if (e ) {
            e.stopPropagation();
            e.preventDefault();
        }
        this.$element = $(element);
        this.$newElement = null;
        this.button = null;

        //Merge defaults, options and data-attributes to make our options
        this.options = $.extend({}, $.fn.selectpicker.defaults, this.$element.data(), typeof options == 'object' && options);

        //If we have no title yet, check the attribute 'title' (this is missed by jq as its not a data-attribute
        if(this.options.title==null)
            this.options.title = this.$element.attr('title');

        //Expose public methods
        this.val = Selectpicker.prototype.val;
        this.render = Selectpicker.prototype.render;
        this.init();
    };

    Selectpicker.prototype = {

        constructor: Selectpicker,

        init: function (e) {
            var _this = this;
            this.$element.hide();
            this.multiple = this.$element.prop('multiple');


            var classList = this.$element.attr('class') !== undefined ? this.$element.attr('class').split(/\s+/) : '';
            var id = this.$element.attr('id');
            this.$element.after( this.createView() );
            this.$newElement = this.$element.next('.select');
            var select = this.$newElement;
            var menu = this.$newElement.find('.dropdown-menu');
            var menuArrow = this.$newElement.find('.dropdown-arrow');
            var menuA = menu.find('li > a');
            var liHeight = select.addClass('open').find('.dropdown-menu li > a').outerHeight();
            select.removeClass('open');
            var divHeight = menu.find('li .divider').outerHeight(true);
            var selectOffset_top = this.$newElement.offset().top;
            var size = 0;
            var menuHeight = 0;
            var selectHeight = this.$newElement.outerHeight();
            this.button = this.$newElement.find('> button');
            if (id !== undefined) {
                this.button.attr('id', id);
                $('label[for="' + id + '"]').click(function(){ select.find('button#'+id).focus(); })
            }
            for (var i = 0; i < classList.length; i++) {
                if(classList[i] != 'selectpicker') {
                    this.$newElement.addClass(classList[i]);
                }
            }
            //If we are multiple, then add the show-tick class by default
            if(this.multiple) {
                 this.$newElement.addClass('select-multiple');
            }
            this.button.addClass(this.options.style);
            menu.addClass(this.options.menuStyle);
            menuArrow.addClass(function() {
                if (_this.options.menuStyle) {
                    return _this.options.menuStyle.replace('dropdown-', 'dropdown-arrow-');
                }
            });
            this.checkDisabled();
            this.checkTabIndex();
            this.clickListener();
            var menuPadding = parseInt(menu.css('padding-top')) + parseInt(menu.css('padding-bottom')) + parseInt(menu.css('border-top-width')) + parseInt(menu.css('border-bottom-width'));
            if (this.options.size == 'auto') {
                function getSize() {
                    var selectOffset_top_scroll = selectOffset_top - $(window).scrollTop();
                    var windowHeight = $(window).innerHeight();
                    var menuExtras = menuPadding + parseInt(menu.css('margin-top')) + parseInt(menu.css('margin-bottom')) + 2;
                    var selectOffset_bot = windowHeight - selectOffset_top_scroll - selectHeight - menuExtras;
                    menuHeight = selectOffset_bot;
                    if (select.hasClass('dropup')) {
                        menuHeight = selectOffset_top_scroll - menuExtras;
                    }
                    menu.css({'max-height' : menuHeight + 'px', 'overflow-y' : 'auto', 'min-height' : liHeight*3 + 'px'});
            }
                getSize();
                $(window).resize(getSize);
                $(window).scroll(getSize);
                if (window.MutationObserver) {
                    new MutationObserver(getSize).observe(this.$element.get(0), {
                        childList: true
                    });
                } else {
                    this.$element.bind('DOMNodeInserted', getSize);
                }
            } else if (this.options.size && this.options.size != 'auto' && menu.find('li').length > this.options.size) {
                var optIndex = menu.find("li > *").filter(':not(.divider)').slice(0,this.options.size).last().parent().index();
                var divLength = menu.find("li").slice(0,optIndex + 1).find('.divider').length;
                menuHeight = liHeight*this.options.size + divLength*divHeight + menuPadding;
                menu.css({'max-height' : menuHeight + 'px', 'overflow-y' : 'scroll'});
            }

            // Listen for updates to the DOM and re render... (Use Mutation Observer when availiable)
            if (window.MutationObserver) {
                new MutationObserver($.proxy(this.reloadLi, this)).observe(this.$element.get(0), {
                    childList: true
                });
            } else {
                this.$element.bind('DOMNodeInserted', $.proxy(this.reloadLi, this));
            }

            this.render();
        },

        createDropdown: function() {
            var drop =
                "<div class='btn-group select'>" +                    
                    "<button class='btn dropdown-toggle clearfix' data-toggle='dropdown'>" +
                        "<span class='filter-option pull-left'></span>&nbsp;" +
                        "<span class='caret'></span>" +
                    "</button>" +
                    "<span class='dropdown-arrow'></span>" +
                    "<ul class='dropdown-menu' role='menu'>" +
                    "</ul>" +
                "</div>";

            return $(drop);
        },


        createView: function() {
            var $drop = this.createDropdown();
            var $li = this.createLi();
            $drop.find('ul').append($li);
            return $drop;
        },

        reloadLi: function() {
            //Remove all children.
            this.destroyLi();
            //Re build
            $li = this.createLi();
            this.$newElement.find('ul').append( $li );
            //render view
            this.render();
        },

        destroyLi:function() {
            this.$newElement.find('li').remove();
        },

        createLi: function() {

            var _this = this;
            var _li = [];
            var _liA = [];
            var _liHtml = '';

            this.$element.find('option').each(function(){
                _li.push($(this).text());
            });

            this.$element.find('option').each(function(index) {
                //Get the class and text for the option
                var optionClass = $(this).attr("class") !== undefined ? $(this).attr("class") : '';
               	var text =  $(this).text();
               	var subtext = $(this).data('subtext') !== undefined ? '<small class="muted">'+$(this).data('subtext')+'</small>' : '';

                //Append any subtext to the main text.
                text+=subtext;

                if ($(this).parent().is('optgroup') && $(this).data('divider') != true) {
                    if ($(this).index() == 0) {
                        //Get the opt group label
                        var label = $(this).parent().attr('label');
                        var labelSubtext = $(this).parent().data('subtext') !== undefined ? '<small class="muted">'+$(this).parent().data('subtext')+'</small>' : '';
                        label += labelSubtext;

                        if ($(this)[0].index != 0) {
                            _liA.push(
                                '<div class="divider"></div>'+
                                '<dt>'+label+'</dt>'+ 
                                _this.createA(text, "opt " + optionClass )
                                );
                        } else {
                            _liA.push(
                                '<dt>'+label+'</dt>'+ 
                                _this.createA(text, "opt " + optionClass ));
                        }
                    } else {
                         _liA.push( _this.createA(text, "opt " + optionClass )  );
                    }
                } else if ($(this).data('divider') == true) {
                    _liA.push('<div class="divider"></div>');
                } else if ($(this).data('hidden') == true) {
	                _liA.push('');
                } else {
                    _liA.push( _this.createA(text, optionClass ) );
                }
            });

            if (_li.length > 0) {
                for (var i = 0; i < _li.length; i++) {
                    var $option = this.$element.find('option').eq(i);
                    _liHtml += "<li rel=" + i + ">" + _liA[i] + "</li>";
                }
            }

            //If we dont have a selected item, and we dont have a title, select the first element so something is set in the button
            if(this.$element.find('option:selected').length==0 && !_this.options.title) {
                this.$element.find('option').eq(0).prop('selected', true).attr('selected', 'selected');
            }

            return $(_liHtml);
        },

        createA:function(test, classes) {
         return '<a tabindex="-1" href="#" class="'+classes+'">' +
                 '<span class="pull-left">' + test + '</span>' +
                 '</a>';

        },

         render:function() {
            var _this = this;

            //Set width of select
             if (this.options.width == 'auto') {
                 var ulWidth = this.$newElement.find('.dropdown-menu').css('width');
                 this.$newElement.css('width',ulWidth);
             } else if (this.options.width && this.options.width != 'auto') {
                 this.$newElement.css('width',this.options.width);
             }

            //Update the LI to match the SELECT
            this.$element.find('option').each(function(index) {
               _this.setDisabled(index, $(this).is(':disabled') || $(this).parent().is(':disabled') );
               _this.setSelected(index, $(this).is(':selected') );
            });



            var selectedItems = this.$element.find('option:selected').map(function(index,value) {
                if($(this).attr('title')!=undefined) {
                    return $(this).attr('title');
                } else {
                    return $(this).text();
                }
            }).toArray();

            //Convert all the values into a comma delimited string    
            var title = selectedItems.join(", ");

            //If this is multi select, and the selectText type is count, the show 1 of 2 selected etc..                    
            if(_this.multiple && _this.options.selectedTextFormat.indexOf('count') > -1) {
                var max = _this.options.selectedTextFormat.split(">");
                if( (max.length>1 && selectedItems.length > max[1]) || (max.length==1 && selectedItems.length>=2)) {
                    title = selectedItems.length +' of ' + this.$element.find('option').length + ' selected';
                }
             }  
            
            //If we dont have a title, then use the default, or if nothing is set at all, use the not selected text
            if(!title) {
                title = _this.options.title != undefined ? _this.options.title : _this.options.noneSelectedText;    
            }
            
            this.$element.next('.select').find('.filter-option').html( title );
	    },
	    
        
        
        setSelected:function(index, selected) {
            if(selected) {
                this.$newElement.find('li').eq(index).addClass('selected');
            } else {
                this.$newElement.find('li').eq(index).removeClass('selected');
            }
        },
        
        setDisabled:function(index, disabled) {
            if(disabled) {
                this.$newElement.find('li').eq(index).addClass('disabled');
            } else {
                this.$newElement.find('li').eq(index).removeClass('disabled');
            }
        },
       
        checkDisabled: function() {
            if (this.$element.is(':disabled')) {
                this.button.addClass('disabled');
                this.button.click(function(e) {
                    e.preventDefault();
                });
            }
        },
		
		checkTabIndex: function() {
			if (this.$element.is('[tabindex]')) {
				var tabindex = this.$element.attr("tabindex");
				this.button.attr('tabindex', tabindex);
			}
		},
		
		clickListener: function() {
            var _this = this;
            
            $('body').on('touchstart.dropdown', '.dropdown-menu', function (e) { e.stopPropagation(); });
            
           
            
            this.$newElement.on('click', 'li a', function(e){
                var clickedIndex = $(this).parent().index(),
                    $this = $(this).parent(),
                    $select = $this.parents('.select');
                
                
                //Dont close on multi choice menu    
                if(_this.multiple) {
                    e.stopPropagation();
                }
                
                e.preventDefault();
                
                //Dont run if we have been disabled
                if ($select.prev('select').not(':disabled') && !$(this).parent().hasClass('disabled')){
                    //Deselect all others if not multi select box
                    if (!_this.multiple) {
                        $select.prev('select').find('option').removeAttr('selected');
                        $select.prev('select').find('option').eq(clickedIndex).prop('selected', true).attr('selected', 'selected');
                    } 
                    //Else toggle the one we have chosen if we are multi selet.
                    else {
                        var selected = $select.prev('select').find('option').eq(clickedIndex).prop('selected');
                        
                        if(selected) {
                            $select.prev('select').find('option').eq(clickedIndex).removeAttr('selected');
                        } else {
                            $select.prev('select').find('option').eq(clickedIndex).prop('selected', true).attr('selected', 'selected');
                        }
                    }
                    
                    
                    $select.find('.filter-option').html($this.text());
                    $select.find('button').focus();

                    // Trigger select 'change'
                    $select.prev('select').trigger('change');
                }

            });
            
           this.$newElement.on('click', 'li.disabled a, li dt, li .divider', function(e) {
                e.preventDefault();
                e.stopPropagation();
                $select = $(this).parent().parents('.select');
                $select.find('button').focus();
            });

            this.$element.on('change', function(e) {
                _this.render();
            });
        },
        
        val:function(value) {
            
            if(value!=undefined) {
                this.$element.val( value );
                
                this.$element.trigger('change');
                return this.$element;
            } else {
                return this.$element.val();
            }
        }

    };

    $.fn.selectpicker = function(option, event) {
       //get the args of the outer function..
       var args = arguments;
       var value;
       var chain = this.each(function () {
            var $this = $(this),
                data = $this.data('selectpicker'),
                options = typeof option == 'object' && option;
            
            if (!data) {
            	$this.data('selectpicker', (data = new Selectpicker(this, options, event)));
            } else {
            	for(var i in option) {
            		data[i]=option[i];
            	}
            }
            
            if (typeof option == 'string') {
                //Copy the value of option, as once we shift the arguments
                //it also shifts the value of option.
                property = option;
                if(data[property] instanceof Function) {
                    [].shift.apply(args);
                    value = data[property].apply(data, args);
                } else {
                    value = data[property];
                }
            }
        });
        
        if(value!=undefined) {
            return value;
        } else {
            return chain;
        } 
    };

    $.fn.selectpicker.defaults = {
        style: null,
        size: 'auto',
        title: null,
        selectedTextFormat : 'values',
        noneSelectedText : 'Nothing selected',
        width: null,
        menuStyle: null,
        toggleSize: null
    }

}(window.jQuery);


==> figure/task_manager/html/Flat-UI/js/bootstrap-switch.js <==
/* ============================================================
 * bootstrapSwitch v1.3 by Larentis Mattia @spiritualGuru
 * http://www.larentis.eu/switch/
 * ============================================================
 * Licensed under the Apache License, Version 2.0
 * http://www.apache.org/licenses/LICENSE-2.0
 * ============================================================ */

!function ($) {
  "use strict";

  $.fn['bootstrapSwitch'] = function (method) {
    var methods = {
      init: function () {
        return this.each(function () {
            var $element = $(this)
              , $div
              , $switchLeft
              , $switchRight
              , $label
              , myClasses = ""
              , classes = $element.attr('class')
              , color
              , moving
              , onLabel = "ON"
              , offLabel = "OFF"
              , icon = false;

            $.each(['switch-mini', 'switch-small', 'switch-large'], function (i, el) {
              if (classes.indexOf(el) >= 0)
                myClasses = el;
            });

            $element.addClass('has-switch');

            if ($element.data('on') !== undefined)
              color = "switch-" + $element.data('on');

            if ($element.data('on-label') !== undefined)
              onLabel = $element.data('on-label');

            if ($element.data('off-label') !== undefined)
              offLabel = $element.data('off-label');

            if ($element.data('icon') !== undefined)
              icon = $element.data('icon');

            $switchLeft = $('<span>')
              .addClass("switch-left")
              .addClass(myClasses)
              .addClass(color)
              .html(onLabel);

            color = '';
            if ($element.data('off') !== undefined)
              color = "switch-" + $element.data('off');

            $switchRight = $('<span>')
              .addClass("switch-right")
              .addClass(myClasses)
              .addClass(color)
              .html(offLabel);

            $label = $('<label>')
              .html("&nbsp;")
              .addClass(myClasses)
              .attr('for', $element.find('input').attr('id'));

            if (icon) {
              $label.html('<i class="' + icon + '"></i>');
            }

            $div = $element.find(':checkbox').wrap($('<div>')).parent().data('animated', false);

            if ($element.data('animated') !== false)
              $div.addClass('switch-animate').data('animated', true);

            $div
              .append($switchLeft)
              .append($label)
              .append($switchRight);

            $element.find('>div').addClass(
              $element.find('input').is(':checked') ? 'switch-on' : 'switch-off'
            );

            if ($element.find('input').is(':disabled'))
              $(this).addClass('deactivate');

            var changeStatus = function ($this) {
              $this.siblings('label').trigger('mousedown').trigger('mouseup').trigger('click');
            };

            $element.on('keydown', function (e) {
              if (e.keyCode === 32) {
                e.stopImmediatePropagation();
                e.preventDefault();
                changeStatus($(e.target).find('span:first'));
              }
            });

            $switchLeft.on('click', function (e) {
              changeStatus($(this));
            });

            $switchRight.on('click', function (e) {
              changeStatus($(this));
            });

            $element.find('input').on('change', function (e) {
              var $this = $(this)
                , $element = $this.parent()
                , thisState = $this.is(':checked')
                , state = $element.is('.switch-off');

              e.preventDefault();

              $element.css('left', '');

              if (state === thisState) {

                if (thisState)
                  $element.removeClass('switch-off').addClass('switch-on');
                else $element.removeClass('switch-on').addClass('switch-off');

                if ($element.data('animated') !== false)
                  $element.addClass("switch-animate");

                $element.parent().trigger('switch-change', {'el': $this, 'value': thisState})
              }
            });

            $element.find('label').on('mousedown touchstart', function (e) {
              var $this = $(this);
              moving = false;

              e.preventDefault();
              e.stopImmediatePropagation();

              $this.closest('div').removeClass('switch-animate');

              if ($this.closest('.has-switch').is('.deactivate'))
                $this.unbind('click');
              else {
                $this.on('mousemove touchmove', function (e) {
                  var $element = $(this).closest('.switch')
                    , relativeX = (e.pageX || e.originalEvent.targetTouches[0].pageX) - $element.offset().left
                    , percent = (relativeX / $element.width()) * 100
                    , left = 25
                    , right = 75;

                  moving = true;

                  if (percent < left)
                    percent = left;
                  else if (percent > right)
                    percent = right;

                  $element.find('>div').css('left', (percent - right) + "%")
                });

                $this.on('click touchend', function (e) {
                  var $this = $(this)
                    , $target = $(e.target)
                    , $myCheckBox = $target.siblings('input');

                  e.stopImmediatePropagation();
                  e.preventDefault();

                  $this.unbind('mouseleave');

                  if (moving)
                    $myCheckBox.prop('checked', !(parseInt($this.parent().css('left')) < -25));
                  else $myCheckBox.prop("checked", !$myCheckBox.is(":checked"));

                  moving = false;
                  $myCheckBox.trigger('change');
                });

                $this.on('mouseleave', function (e) {
                  var $this = $(this)
                    , $myCheckBox = $this.siblings('input');

                  e.preventDefault();
                  e.stopImmediatePropagation();

                  $this.unbind('mouseleave');
                  $this.trigger('mouseup');

                  $myCheckBox.prop('checked', !(parseInt($this.parent().css('left')) < -25)).trigger('change');
                });

                $this.on('mouseup', function (e) {
                  e.stopImmediatePropagation();
                  e.preventDefault();

                  $(this).unbind('mousemove');
                });
              }
            });
          }
        );
      },
      toggleActivation: function () {
        $(this).toggleClass('deactivate');
      },
      isActive: function () {
        return !$(this).hasClass('deactivate');
      },
      setActive: function (active) {
        if (active)
          $(this).removeClass('deactivate');
        else $(this).addClass('deactivate');
      },
      toggleState: function (skipOnChange) {
        var $input = $(this).find('input:checkbox');
        $input.prop('checked', !$input.is(':checked')).trigger('change', skipOnChange);
      },
      setState: function (value, skipOnChange) {
        $(this).find('input:checkbox').prop('checked', value).trigger('change', skipOnChange);
      },
      status: function () {
        return $(this).find('input:checkbox').is(':checked');
      },
      destroy: function () {
        var $div = $(this).find('div')
          , $checkbox;

        $div.find(':not(input:checkbox)').remove();

        $checkbox = $div.children();
        $checkbox.unwrap().unwrap();

        $checkbox.unbind('change');

        return $checkbox;
      }
    };

    if (methods[method])
      return methods[method].apply(this, Array.prototype.slice.call(arguments, 1));
    else if (typeof method === 'object' || !method)
      return methods.init.apply(this, arguments);
    else
      $.error('Method ' + method + ' does not exist!');
  };
}(jQuery);

$(function () {
  $('.switch')['bootstrapSwitch']();
});


==> figure/task_manager/html/Flat-UI/js/bootstrap.min.js <==
/*!
 * Bootstrap v3.1.0 (http://getbootstrap.com)
 * Copyright 2011-2014 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 */
if("undefined"==typeof jQuery)throw new Error("Bootstrap requires jQuery");+function(a){"use strict";function b(){var a=document.createElement("bootstrap"),b={WebkitTransition:"webkitTransitionEnd",MozTransition:"transitionend",OTransition:"oTransitionEnd otransitionend",transition:"transitionend"};for(var c in b)if(void 0!==a.style[c])return{end:b[c]};return!1}a.fn.emulateTransitionEnd=function(b){var c=!1,d=this;a(this).one(a.support.transition.end,function(){c=!0});var e=function(){c||a(d).trigger(a.support.transition.end)};return setTimeout(e,b),this},a(function(){a.support.transition=b()})}(jQuery),+function(a){"use strict";var b='[data-dismiss="alert"]',c=function(c){a(c).on("click",b,this.close)};c.prototype.close=function(b){function c(){f.trigger("closed.bs.alert").remove()}var d=a(this),e=d.attr("data-target");e||(e=d.attr("href"),e=e&&e.replace(/.*(?=#[^\s]*$)/,""));var f=a(e);b&&b.preventDefault(),f.length||(f=d.hasClass("alert")?d:d.parent()),f.trigger(b=a.Event("close.bs.alert")),b.isDefaultPrevented()||(f.removeClass("in"),a.support.transition&&f.hasClass("fade")?f.one(a.support.transition.end,c).emulateTransitionEnd(150):c())};var d=a.fn.alert;a.fn.alert=function(b){return this.each(function(){var d=a(this),e=d.data("bs.alert");e||d.data("bs.alert",e=new c(this)),"string"==typeof b&&e[b].call(d)})},a.fn.alert.Constructor=c,a.fn.alert.noConflict=function(){return a.fn.alert=d,this},a(document).on("click.bs.alert.data-api",b,c.prototype.close)}(jQuery),+function(a){"use strict";var b=function(c,d){this.$element=a(c),this.options=a.extend({},b.DEFAULTS,d),this.isLoading=!1};b.DEFAULTS={loadingText:"loading..."},b.prototype.setState=function(b){var c="disabled",d=this.$element,e=d.is("input")?"val":"html",f=d.data();b+="Text",f.resetText||d.data("resetText",d[e]()),d[e](f[b]||this.options[b]),setTimeout(a.proxy(function(){"loadingText"==b?(this.isLoading=!0,d.addClass(c).attr(c,c)):this.isLoading&&(this.isLoading=!1,d.removeClass(c).removeAttr(c))},this),0)},b.prototype.toggle=function(){var a=!0,b=this.$element.closest('[data-toggle="buttons"]');if(b.length){var c=this.$element.find("input");"radio"==c.prop("type")&&(c.prop("checked")&&this.$element.hasClass("active")?a=!1:b.find(".active").removeClass("active")),a&&c.prop("checked",!this.$element.hasClass("active")).trigger("change")}a&&this.$element.toggleClass("active")};var c=a.fn.button;a.fn.button=function(c){return this.each(function(){var d=a(this),e=d.data("bs.button"),f="object"==typeof c&&c;e||d.data("bs.button",e=new b(this,f)),"toggle"==c?e.toggle():c&&e.setState(c)})},a.fn.button.Constructor=b,a.fn.button.noConflict=function(){return a.fn.button=c,this},a(document).on("click.bs.button.data-api","[data-toggle^=button]",function(b){var c=a(b.target);c.hasClass("btn")||(c=c.closest(".btn")),c.button("toggle"),b.preventDefault()})}(jQuery),+function(a){"use strict";var b=function(b,c){this.$element=a(b),this.$indicators=this.$element.find(".carousel-indicators"),this.options=c,this.paused=this.sliding=this.interval=this.$active=this.$items=null,"hover"==this.options.pause&&this.$element.on("mouseenter",a.proxy(this.pause,this)).on("mouseleave",a.proxy(this.cycle,this))};b.DEFAULTS={interval:5e3,pause:"hover",wrap:!0},b.prototype.cycle=function(b){return b||(this.paused=!1),this.interval&&clearInterval(this.interval),this.options.interval&&!this.paused&&(this.interval=setInterval(a.proxy(this.next,this),this.options.interval)),this},b.prototype.getActiveIndex=function(){return this.$active=this.$element.find(".item.active"),this.$items=this.$active.parent().children(),this.$items.index(this.$active)},b.prototype.to=function(b){var c=this,d=this.getActiveIndex();return b>this.$items.length-1||0>b?void 0:this.sliding?this.$element.one("slid.bs.carousel",function(){c.to(b)}):d==b?this.pause().cycle():this.slide(b>d?"next":"prev",a(this.$items[b]))},b.prototype.pause=function(b){return b||(this.paused=!0),this.$element.find(".next, .prev").length&&a.support.transition&&(this.$element.trigger(a.support.transition.end),this.cycle(!0)),this.interval=clearInterval(this.interval),this},b.prototype.next=function(){return this.sliding?void 0:this.slide("next")},b.prototype.prev=function(){return this.sliding?void 0:this.slide("prev")},b.prototype.slide=function(b,c){var d=this.$element.find(".item.active"),e=c||d[b](),f=this.interval,g="next"==b?"left":"right",h="next"==b?"first":"last",i=this;if(!e.length){if(!this.options.wrap)return;e=this.$element.find(".item")[h]()}if(e.hasClass("active"))return this.sliding=!1;var j=a.Event("slide.bs.carousel",{relatedTarget:e[0],direction:g});return this.$element.trigger(j),j.isDefaultPrevented()?void 0:(this.sliding=!0,f&&this.pause(),this.$indicators.length&&(this.$indicators.find(".active").removeClass("active"),this.$element.one("slid.bs.carousel",function(){var b=a(i.$indicators.children()[i.getActiveIndex()]);b&&b.addClass("active")})),a.support.transition&&this.$element.hasClass("slide")?(e.addClass(b),e[0].offsetWidth,d.addClass(g),e.addClass(g),d.one(a.support.transition.end,function(){e.removeClass([b,g].join(" ")).addClass("active"),d.removeClass(["active",g].join(" ")),i.sliding=!1,setTimeout(function(){i.$element.trigger("slid.bs.carousel")},0)}).emulateTransitionEnd(1e3*d.css("transition-duration").slice(0,-1))):(d.removeClass("active"),e.addClass("active"),this.sliding=!1,this.$element.trigger("slid.bs.carousel")),f&&this.cycle(),this)};var c=a.fn.carousel;a.fn.carousel=function(c){return this.each(function(){var d=a(this),e=d.data("bs.carousel"),f=a.extend({},b.DEFAULTS,d.data(),"object"==typeof c&&c),g="string"==typeof c?c:f.slide;e||d.data("bs.carousel",e=new b(this,f)),"number"==typeof c?e.to(c):g?e[g]():f.interval&&e.pause().cycle()})},a.fn.carousel.Constructor=b,a.fn.carousel.noConflict=function(){return a.fn.carousel=c,this},a(document).on("click.bs.carousel.data-api","[data-slide], [data-slide-to]",function(b){var c,d=a(this),e=a(d.attr("data-target")||(c=d.attr("href"))&&c.replace(/.*(?=#[^\s]+$)/,"")),f=a.extend({},e.data(),d.data()),g=d.attr("data-slide-to");g&&(f.interval=!1),e.carousel(f),(g=d.attr("data-slide-to"))&&e.data("bs.carousel").to(g),b.preventDefault()}),a(window).on("load",function(){a('[data-ride="carousel"]').each(function(){var b=a(this);b.carousel(b.data())})})}(jQuery),+function(a){"use strict";var b=function(c,d){this.$element=a(c),this.options=a.extend({},b.DEFAULTS,d),this.transitioning=null,this.options.parent&&(this.$parent=a(this.options.parent)),this.options.toggle&&this.toggle()};b.DEFAULTS={toggle:!0},b.prototype.dimension=function(){var a=this.$element.hasClass("width");return a?"width":"height"},b.prototype.show=function(){if(!this.transitioning&&!this.$element.hasClass("in")){var b=a.Event("show.bs.collapse");if(this.$element.trigger(b),!b.isDefaultPrevented()){var c=this.$parent&&this.$parent.find("> .panel > .in");if(c&&c.length){var d=c.data("bs.collapse");if(d&&d.transitioning)return;c.collapse("hide"),d||c.data("bs.collapse",null)}var e=this.dimension();this.$element.removeClass("collapse").addClass("collapsing")[e](0),this.transitioning=1;var f=function(){this.$element.removeClass("collapsing").addClass("collapse in")[e]("auto"),this.transitioning=0,this.$element.trigger("shown.bs.collapse")};if(!a.support.transition)return f.call(this);var g=a.camelCase(["scroll",e].join("-"));this.$element.one(a.support.transition.end,a.proxy(f,this)).emulateTransitionEnd(350)[e](this.$element[0][g])}}},b.prototype.hide=function(){if(!this.transitioning&&this.$element.hasClass("in")){var b=a.Event("hide.bs.collapse");if(this.$element.trigger(b),!b.isDefaultPrevented()){var c=this.dimension();this.$element[c](this.$element[c]())[0].offsetHeight,this.$element.addClass("collapsing").removeClass("collapse").removeClass("in"),this.transitioning=1;var d=function(){this.transitioning=0,this.$element.trigger("hidden.bs.collapse").removeClass("collapsing").addClass("collapse")};return a.support.transition?void this.$element[c](0).one(a.support.transition.end,a.proxy(d,this)).emulateTransitionEnd(350):d.call(this)}}},b.prototype.toggle=function(){this[this.$element.hasClass("in")?"hide":"show"]()};var c=a.fn.collapse;a.fn.collapse=function(c){return this.each(function(){var d=a(this),e=d.data("bs.collapse"),f=a.extend({},b.DEFAULTS,d.data(),"object"==typeof c&&c);!e&&f.toggle&&"show"==c&&(c=!c),e||d.data("bs.collapse",e=new b(this,f)),"string"==typeof c&&e[c]()})},a.fn.collapse.Constructor=b,a.fn.collapse.noConflict=function(){return a.fn.collapse=c,this},a(document).on("click.bs.collapse.data-api","[data-toggle=collapse]",function(b){var c,d=a(this),e=d.attr("data-target")||b.preventDefault()||(c=d.attr("href"))&&c.replace(/.*(?=#[^\s]+$)/,""),f=a(e),g=f.data("bs.collapse"),h=g?"toggle":d.data(),i=d.attr("data-parent"),j=i&&a(i);g&&g.transitioning||(j&&j.find('[data-toggle=collapse][data-parent="'+i+'"]').not(d).addClass("collapsed"),d[f.hasClass("in")?"addClass":"removeClass"]("collapsed")),f.collapse(h)})}(jQuery),+function(a){"use strict";function b(b){a(d).remove(),a(e).each(function(){var d=c(a(this)),e={relatedTarget:this};d.hasClass("open")&&(d.trigger(b=a.Event("hide.bs.dropdown",e)),b.isDefaultPrevented()||d.removeClass("open").trigger("hidden.bs.dropdown",e))})}function c(b){var c=b.attr("data-target");c||(c=b.attr("href"),c=c&&/#[A-Za-z]/.test(c)&&c.replace(/.*(?=#[^\s]*$)/,""));var d=c&&a(c);return d&&d.length?d:b.parent()}var d=".dropdown-backdrop",e="[data-toggle=dropdown]",f=function(b){a(b).on("click.bs.dropdown",this.toggle)};f.prototype.toggle=function(d){var e=a(this);if(!e.is(".disabled, :disabled")){var f=c(e),g=f.hasClass("open");if(b(),!g){"ontouchstart"in document.documentElement&&!f.closest(".navbar-nav").length&&a('<div class="dropdown-backdrop"/>').insertAfter(a(this)).on("click",b);var h={relatedTarget:this};if(f.trigger(d=a.Event("show.bs.dropdown",h)),d.isDefaultPrevented())return;f.toggleClass("open").trigger("shown.bs.dropdown",h),e.focus()}return!1}},f.prototype.keydown=function(b){if(/(38|40|27)/.test(b.keyCode)){var d=a(this);if(b.preventDefault(),b.stopPropagation(),!d.is(".disabled, :disabled")){var f=c(d),g=f.hasClass("open");if(!g||g&&27==b.keyCode)return 27==b.which&&f.find(e).focus(),d.click();var h=" li:not(.divider):visible a",i=f.find("[role=menu]"+h+", [role=listbox]"+h);if(i.length){var j=i.index(i.filter(":focus"));38==b.keyCode&&j>0&&j--,40==b.keyCode&&j<i.length-1&&j++,~j||(j=0),i.eq(j).focus()}}}};var g=a.fn.dropdown;a.fn.dropdown=function(b){return this.each(function(){var c=a(this),d=c.data("bs.dropdown");d||c.data("bs.dropdown",d=new f(this)),"string"==typeof b&&d[b].call(c)})},a.fn.dropdown.Constructor=f,a.fn.dropdown.noConflict=function(){return a.fn.dropdown=g,this},a(document).on("click.bs.dropdown.data-api",b).on("click.bs.dropdown.data-api",".dropdown form",function(a){a.stopPropagation()}).on("click.bs.dropdown.data-api",e,f.prototype.toggle).on("keydown.bs.dropdown.data-api",e+", [role=menu], [role=listbox]",f.prototype.keydown)}(jQuery),+function(a){"use strict";var b=function(b,c){this.options=c,this.$element=a(b),this.$backdrop=this.isShown=null,this.options.remote&&this.$element.find(".modal-content").load(this.options.remote,a.proxy(function(){this.$element.trigger("loaded.bs.modal")},this))};b.DEFAULTS={backdrop:!0,keyboard:!0,show:!0},b.prototype.toggle=function(a){return this[this.isShown?"hide":"show"](a)},b.prototype.show=function(b){var c=this,d=a.Event("show.bs.modal",{relatedTarget:b});this.$element.trigger(d),this.isShown||d.isDefaultPrevented()||(this.isShown=!0,this.escape(),this.$element.on("click.dismiss.bs.modal",'[data-dismiss="modal"]',a.proxy(this.hide,this)),this.backdrop(function(){var d=a.support.transition&&c.$element.hasClass("fade");c.$element.parent().length||c.$element.appendTo(document.body),c.$element.show().scrollTop(0),d&&c.$element[0].offsetWidth,c.$element.addClass("in").attr("aria-hidden",!1),c.enforceFocus();var e=a.Event("shown.bs.modal",{relatedTarget:b});d?c.$element.find(".modal-dialog").one(a.support.transition.end,function(){c.$element.focus().trigger(e)}).emulateTransitionEnd(300):c.$element.focus().trigger(e)}))},b.prototype.hide=function(b){b&&b.preventDefault(),b=a.Event("hide.bs.modal"),this.$element.trigger(b),this.isShown&&!b.isDefaultPrevented()&&(this.isShown=!1,this.escape(),a(document).off("focusin.bs.modal"),this.$element.removeClass("in").attr("aria-hidden",!0).off("click.dismiss.bs.modal"),a.support.transition&&this.$element.hasClass("fade")?this.$element.one(a.support.transition.end,a.proxy(this.hideModal,this)).emulateTransitionEnd(300):this.hideModal())},b.prototype.enforceFocus=function(){a(document).off("focusin.bs.modal").on("focusin.bs.modal",a.proxy(function(a){this.$element[0]===a.target||this.$element.has(a.target).length||this.$element.focus()},this))},b.prototype.escape=function(){this.isShown&&this.options.keyboard?this.$element.on("keyup.dismiss.bs.modal",a.proxy(function(a){27==a.which&&this.hide()},this)):this.isShown||this.$element.off("keyup.dismiss.bs.modal")},b.prototype.hideModal=function(){var a=this;this.$element.hide(),this.backdrop(function(){a.removeBackdrop(),a.$element.trigger("hidden.bs.modal")})},b.prototype.removeBackdrop=function(){this.$backdrop&&this.$backdrop.remove(),this.$backdrop=null},b.prototype.backdrop=function(b){var c=this.$element.hasClass("fade")?"fade":"";if(this.isShown&&this.options.backdrop){var d=a.support.transition&&c;if(this.$backdrop=a('<div class="modal-backdrop '+c+'" />').appendTo(document.body),this.$element.on("click.dismiss.bs.modal",a.proxy(function(a){a.target===a.currentTarget&&("static"==this.options.backdrop?this.$element[0].focus.call(this.$element[0]):this.hide.call(this))},this)),d&&this.$backdrop[0].offsetWidth,this.$backdrop.addClass("in"),!b)return;d?this.$backdrop.one(a.support.transition.end,b).emulateTransitionEnd(150):b()}else!this.isShown&&this.$backdrop?(this.$backdrop.removeClass("in"),a.support.transition&&this.$element.hasClass("fade")?this.$backdrop.one(a.support.transition.end,b).emulateTransitionEnd(150):b()):b&&b()};var c=a.fn.modal;a.fn.modal=function(c,d){return this.each(function(){var e=a(this),f=e.data("bs.modal"),g=a.extend({},b.DEFAULTS,e.data(),"object"==typeof c&&c);f||e.data("bs.modal",f=new b(this,g)),"string"==typeof c?f[c](d):g.show&&f.show(d)})},a.fn.modal.Constructor=b,a.fn.modal.noConflict=function(){return a.fn.modal=c,this},a(document).on("click.bs.modal.data-api",'[data-toggle="modal"]',function(b){var c=a(this),d=c.attr("href"),e=a(c.attr("data-target")||d&&d.replace(/.*(?=#[^\s]+$)/,"")),f=e.data("bs.modal")?"toggle":a.extend({remote:!/#/.test(d)&&d},e.data(),c.data());c.is("a")&&b.preventDefault(),e.modal(f,this).one("hide",function(){c.is(":visible")&&c.focus()})}),a(document).on("show.bs.modal",".modal",function(){a(document.body).addClass("modal-open")}).on("hidden.bs.modal",".modal",function(){a(document.body).removeClass("modal-open")})}(jQuery),+function(a){"use strict";var b=function(a,b){this.type=this.options=this.enabled=this.timeout=this.hoverState=this.$element=null,this.init("tooltip",a,b)};b.DEFAULTS={animation:!0,placement:"top",selector:!1,template:'<div class="tooltip"><div class="tooltip-arrow"></div><div class="tooltip-inner"></div></div>',trigger:"hover focus",title:"",delay:0,html:!1,container:!1},b.prototype.init=function(b,c,d){this.enabled=!0,this.type=b,this.$element=a(c),this.options=this.getOptions(d);for(var e=this.options.trigger.split(" "),f=e.length;f--;){var g=e[f];if("click"==g)this.$element.on("click."+this.type,this.options.selector,a.proxy(this.toggle,this));else if("manual"!=g){var h="hover"==g?"mouseenter":"focusin",i="hover"==g?"mouseleave":"focusout";this.$element.on(h+"."+this.type,this.options.selector,a.proxy(this.enter,this)),this.$element.on(i+"."+this.type,this.options.selector,a.proxy(this.leave,this))}}this.options.selector?this._options=a.extend({},this.options,{trigger:"manual",selector:""}):this.fixTitle()},b.prototype.getDefaults=function(){return b.DEFAULTS},b.prototype.getOptions=function(b){return b=a.extend({},this.getDefaults(),this.$element.data(),b),b.delay&&"number"==typeof b.delay&&(b.delay={show:b.delay,hide:b.delay}),b},b.prototype.getDelegateOptions=function(){var b={},c=this.getDefaults();return this._options&&a.each(this._options,function(a,d){c[a]!=d&&(b[a]=d)}),b},b.prototype.enter=function(b){var c=b instanceof this.constructor?b:a(b.currentTarget)[this.type](this.getDelegateOptions()).data("bs."+this.type);return clearTimeout(c.timeout),c.hoverState="in",c.options.delay&&c.options.delay.show?void(c.timeout=setTimeout(function(){"in"==c.hoverState&&c.show()},c.options.delay.show)):c.show()},b.prototype.leave=function(b){var c=b instanceof this.constructor?b:a(b.currentTarget)[this.type](this.getDelegateOptions()).data("bs."+this.type);return clearTimeout(c.timeout),c.hoverState="out",c.options.delay&&c.options.delay.hide?void(c.timeout=setTimeout(function(){"out"==c.hoverState&&c.hide()},c.options.delay.hide)):c.hide()},b.prototype.show=function(){var b=a.Event("show.bs."+this.type);if(this.hasContent()&&this.enabled){if(this.$element.trigger(b),b.isDefaultPrevented())return;var c=this,d=this.tip();this.setContent(),this.options.animation&&d.addClass("fade");var e="function"==typeof this.options.placement?this.options.placement.call(this,d[0],this.$element[0]):this.options.placement,f=/\s?auto?\s?/i,g=f.test(e);g&&(e=e.replace(f,"")||"top"),d.detach().css({top:0,left:0,display:"block"}).addClass(e),this.options.container?d.appendTo(this.options.container):d.insertAfter(this.$element);var h=this.getPosition(),i=d[0].offsetWidth,j=d[0].offsetHeight;if(g){var k=this.$element.parent(),l=e,m=document.documentElement.scrollTop||document.body.scrollTop,n="body"==this.options.container?window.innerWidth:k.outerWidth(),o="body"==this.options.container?window.innerHeight:k.outerHeight(),p="body"==this.options.container?0:k.offset().left;e="bottom"==e&&h.top+h.height+j-m>o?"top":"top"==e&&h.top-m-j<0?"bottom":"right"==e&&h.right+i>n?"left":"left"==e&&h.left-i<p?"right":e,d.removeClass(l).addClass(e)}var q=this.getCalculatedOffset(e,h,i,j);this.applyPlacement(q,e),this.hoverState=null;var r=function(){c.$element.trigger("shown.bs."+c.type)};a.support.transition&&this.$tip.hasClass("fade")?d.one(a.support.transition.end,r).emulateTransitionEnd(150):r()}},b.prototype.applyPlacement=function(b,c){var d,e=this.tip(),f=e[0].offsetWidth,g=e[0].offsetHeight,h=parseInt(e.css("margin-top"),10),i=parseInt(e.css("margin-left"),10);isNaN(h)&&(h=0),isNaN(i)&&(i=0),b.top=b.top+h,b.left=b.left+i,a.offset.setOffset(e[0],a.extend({using:function(a){e.css({top:Math.round(a.top),left:Math.round(a.left)})}},b),0),e.addClass("in");var j=e[0].offsetWidth,k=e[0].offsetHeight;if("top"==c&&k!=g&&(d=!0,b.top=b.top+g-k),/bottom|top/.test(c)){var l=0;b.left<0&&(l=-2*b.left,b.left=0,e.offset(b),j=e[0].offsetWidth,k=e[0].offsetHeight),this.replaceArrow(l-f+j,j,"left")}else this.replaceArrow(k-g,k,"top");d&&e.offset(b)},b.prototype.replaceArrow=function(a,b,c){this.arrow().css(c,a?50*(1-a/b)+"%":"")},b.prototype.setContent=function(){var a=this.tip(),b=this.getTitle();a.find(".tooltip-inner")[this.options.html?"html":"text"](b),a.removeClass("fade in top bottom left right")},b.prototype.hide=function(){function b(){"in"!=c.hoverState&&d.detach(),c.$element.trigger("hidden.bs."+c.type)}var c=this,d=this.tip(),e=a.Event("hide.bs."+this.type);return this.$element.trigger(e),e.isDefaultPrevented()?void 0:(d.removeClass("in"),a.support.transition&&this.$tip.hasClass("fade")?d.one(a.support.transition.end,b).emulateTransitionEnd(150):b(),this.hoverState=null,this)},b.prototype.fixTitle=function(){var a=this.$element;(a.attr("title")||"string"!=typeof a.attr("data-original-title"))&&a.attr("data-original-title",a.attr("title")||"").attr("title","")},b.prototype.hasContent=function(){return this.getTitle()},b.prototype.getPosition=function(){var b=this.$element[0];return a.extend({},"function"==typeof b.getBoundingClientRect?b.getBoundingClientRect():{width:b.offsetWidth,height:b.offsetHeight},this.$element.offset())},b.prototype.getCalculatedOffset=function(a,b,c,d){return"bottom"==a?{top:b.top+b.height,left:b.left+b.width/2-c/2}:"top"==a?{top:b.top-d,left:b.left+b.width/2-c/2}:"left"==a?{top:b.top+b.height/2-d/2,left:b.left-c}:{top:b.top+b.height/2-d/2,left:b.left+b.width}},b.prototype.getTitle=function(){var a,b=this.$element,c=this.options;return a=b.attr("data-original-title")||("function"==typeof c.title?c.title.call(b[0]):c.title)},b.prototype.tip=function(){return this.$tip=this.$tip||a(this.options.template)},b.prototype.arrow=function(){return this.$arrow=this.$arrow||this.tip().find(".tooltip-arrow")},b.prototype.validate=function(){this.$element[0].parentNode||(this.hide(),this.$element=null,this.options=null)},b.prototype.enable=function(){this.enabled=!0},b.prototype.disable=function(){this.enabled=!1},b.prototype.toggleEnabled=function(){this.enabled=!this.enabled},b.prototype.toggle=function(b){var c=b?a(b.currentTarget)[this.type](this.getDelegateOptions()).data("bs."+this.type):this;c.tip().hasClass("in")?c.leave(c):c.enter(c)},b.prototype.destroy=function(){clearTimeout(this.timeout),this.hide().$element.off("."+this.type).removeData("bs."+this.type)};var c=a.fn.tooltip;a.fn.tooltip=function(c){return this.each(function(){var d=a(this),e=d.data("bs.tooltip"),f="object"==typeof c&&c;(e||"destroy"!=c)&&(e||d.data("bs.tooltip",e=new b(this,f)),"string"==typeof c&&e[c]())})},a.fn.tooltip.Constructor=b,a.fn.tooltip.noConflict=function(){return a.fn.tooltip=c,this}}(jQuery),+function(a){"use strict";var b=function(a,b){this.init("popover",a,b)};if(!a.fn.tooltip)throw new Error("Popover requires tooltip.js");b.DEFAULTS=a.extend({},a.fn.tooltip.Constructor.DEFAULTS,{placement:"right",trigger:"click",content:"",template:'<div class="popover"><div class="arrow"></div><h3 class="popover-title"></h3><div class="popover-content"></div></div>'}),b.prototype=a.extend({},a.fn.tooltip.Constructor.prototype),b.prototype.constructor=b,b.prototype.getDefaults=function(){return b.DEFAULTS},b.prototype.setContent=function(){var a=this.tip(),b=this.getTitle(),c=this.getContent();a.find(".popover-title")[this.options.html?"html":"text"](b),a.find(".popover-content")[this.options.html?"string"==typeof c?"html":"append":"text"](c),a.removeClass("fade top bottom left right in"),a.find(".popover-title").html()||a.find(".popover-title").hide()},b.prototype.hasContent=function(){return this.getTitle()||this.getContent()},b.prototype.getContent=function(){var a=this.$element,b=this.options;return a.attr("data-content")||("function"==typeof b.content?b.content.call(a[0]):b.content)},b.prototype.arrow=function(){return this.$arrow=this.$arrow||this.tip().find(".arrow")},b.prototype.tip=function(){return this.$tip||(this.$tip=a(this.options.template)),this.$tip};var c=a.fn.popover;a.fn.popover=function(c){return this.each(function(){var d=a(this),e=d.data("bs.popover"),f="object"==typeof c&&c;(e||"destroy"!=c)&&(e||d.data("bs.popover",e=new b(this,f)),"string"==typeof c&&e[c]())})},a.fn.popover.Constructor=b,a.fn.popover.noConflict=function(){return a.fn.popover=c,this}}(jQuery),+function(a){"use strict";function b(c,d){var e,f=a.proxy(this.process,this);this.$element=a(a(c).is("body")?window:c),this.$body=a("body"),this.$scrollElement=this.$element.on("scroll.bs.scroll-spy.data-api",f),this.options=a.extend({},b.DEFAULTS,d),this.selector=(this.options.target||(e=a(c).attr("href"))&&e.replace(/.*(?=#[^\s]+$)/,"")||"")+" .nav li > a",this.offsets=a([]),this.targets=a([]),this.activeTarget=null,this.refresh(),this.process()}b.DEFAULTS={offset:10},b.prototype.refresh=function(){var b=this.$element[0]==window?"offset":"position";this.offsets=a([]),this.targets=a([]);{var c=this;this.$body.find(this.selector).map(function(){var d=a(this),e=d.data("target")||d.attr("href"),f=/^#./.test(e)&&a(e);return f&&f.length&&f.is(":visible")&&[[f[b]().top+(!a.isWindow(c.$scrollElement.get(0))&&c.$scrollElement.scrollTop()),e]]||null}).sort(function(a,b){return a[0]-b[0]}).each(function(){c.offsets.push(this[0]),c.targets.push(this[1])})}},b.prototype.process=function(){var a,b=this.$scrollElement.scrollTop()+this.options.offset,c=this.$scrollElement[0].scrollHeight||this.$body[0].scrollHeight,d=c-this.$scrollElement.height(),e=this.offsets,f=this.targets,g=this.activeTarget;if(b>=d)return g!=(a=f.last()[0])&&this.activate(a);if(g&&b<=e[0])return g!=(a=f[0])&&this.activate(a);for(a=e.length;a--;)g!=f[a]&&b>=e[a]&&(!e[a+1]||b<=e[a+1])&&this.activate(f[a])},b.prototype.activate=function(b){this.activeTarget=b,a(this.selector).parentsUntil(this.options.target,".active").removeClass("active");var c=this.selector+'[data-target="'+b+'"],'+this.selector+'[href="'+b+'"]',d=a(c).parents("li").addClass("active");d.parent(".dropdown-menu").length&&(d=d.closest("li.dropdown").addClass("active")),d.trigger("activate.bs.scrollspy")};var c=a.fn.scrollspy;a.fn.scrollspy=function(c){return this.each(function(){var d=a(this),e=d.data("bs.scrollspy"),f="object"==typeof c&&c;e||d.data("bs.scrollspy",e=new b(this,f)),"string"==typeof c&&e[c]()})},a.fn.scrollspy.Constructor=b,a.fn.scrollspy.noConflict=function(){return a.fn.scrollspy=c,this},a(window).on("load",function(){a('[data-spy="scroll"]').each(function(){var b=a(this);b.scrollspy(b.data())})})}(jQuery),+function(a){"use strict";var b=function(b){this.element=a(b)};b.prototype.show=function(){var b=this.element,c=b.closest("ul:not(.dropdown-menu)"),d=b.data("target");if(d||(d=b.attr("href"),d=d&&d.replace(/.*(?=#[^\s]*$)/,"")),!b.parent("li").hasClass("active")){var e=c.find(".active:last a")[0],f=a.Event("show.bs.tab",{relatedTarget:e});if(b.trigger(f),!f.isDefaultPrevented()){var g=a(d);this.activate(b.parent("li"),c),this.activate(g,g.parent(),function(){b.trigger({type:"shown.bs.tab",relatedTarget:e})})}}},b.prototype.activate=function(b,c,d){function e(){f.removeClass("active").find("> .dropdown-menu > .active").removeClass("active"),b.addClass("active"),g?(b[0].offsetWidth,b.addClass("in")):b.removeClass("fade"),b.parent(".dropdown-menu")&&b.closest("li.dropdown").addClass("active"),d&&d()}var f=c.find("> .active"),g=d&&a.support.transition&&f.hasClass("fade");g?f.one(a.support.transition.end,e).emulateTransitionEnd(150):e(),f.removeClass("in")};var c=a.fn.tab;a.fn.tab=function(c){return this.each(function(){var d=a(this),e=d.data("bs.tab");e||d.data("bs.tab",e=new b(this)),"string"==typeof c&&e[c]()})},a.fn.tab.Constructor=b,a.fn.tab.noConflict=function(){return a.fn.tab=c,this},a(document).on("click.bs.tab.data-api",'[data-toggle="tab"], [data-toggle="pill"]',function(b){b.preventDefault(),a(this).tab("show")})}(jQuery),+function(a){"use strict";var b=function(c,d){this.options=a.extend({},b.DEFAULTS,d),this.$window=a(window).on("scroll.bs.affix.data-api",a.proxy(this.checkPosition,this)).on("click.bs.affix.data-api",a.proxy(this.checkPositionWithEventLoop,this)),this.$element=a(c),this.affixed=this.unpin=this.pinnedOffset=null,this.checkPosition()};b.RESET="affix affix-top affix-bottom",b.DEFAULTS={offset:0},b.prototype.getPinnedOffset=function(){if(this.pinnedOffset)return this.pinnedOffset;this.$element.removeClass(b.RESET).addClass("affix");var a=this.$window.scrollTop(),c=this.$element.offset();return this.pinnedOffset=c.top-a},b.prototype.checkPositionWithEventLoop=function(){setTimeout(a.proxy(this.checkPosition,this),1)},b.prototype.checkPosition=function(){if(this.$element.is(":visible")){var c=a(document).height(),d=this.$window.scrollTop(),e=this.$element.offset(),f=this.options.offset,g=f.top,h=f.bottom;"top"==this.affixed&&(e.top+=d),"object"!=typeof f&&(h=g=f),"function"==typeof g&&(g=f.top(this.$element)),"function"==typeof h&&(h=f.bottom(this.$element));var i=null!=this.unpin&&d+this.unpin<=e.top?!1:null!=h&&e.top+this.$element.height()>=c-h?"bottom":null!=g&&g>=d?"top":!1;if(this.affixed!==i){this.unpin&&this.$element.css("top","");var j="affix"+(i?"-"+i:""),k=a.Event(j+".bs.affix");this.$element.trigger(k),k.isDefaultPrevented()||(this.affixed=i,this.unpin="bottom"==i?this.getPinnedOffset():null,this.$element.removeClass(b.RESET).addClass(j).trigger(a.Event(j.replace("affix","affixed"))),"bottom"==i&&this.$element.offset({top:c-h-this.$element.height()}))}}};var c=a.fn.affix;a.fn.affix=function(c){return this.each(function(){var d=a(this),e=d.data("bs.affix"),f="object"==typeof c&&c;e||d.data("bs.affix",e=new b(this,f)),"string"==typeof c&&e[c]()})},a.fn.affix.Constructor=b,a.fn.affix.noConflict=function(){return a.fn.affix=c,this},a(window).on("load",function(){a('[data-spy="affix"]').each(function(){var b=a(this),c=b.data();c.offset=c.offset||{},c.offsetBottom&&(c.offset.bottom=c.offsetBottom),c.offsetTop&&(c.offset.top=c.offsetTop),b.affix(c)})})}(jQuery);

==> figure/task_manager/html/Flat-UI/js/flatui-checkbox.js <==
/* =============================================================
 * flatui-checkbox v0.0.3
 * ============================================================ */
 
!function ($) {

 /* CHECKBOX PUBLIC CLASS DEFINITION
  * ============================== */

  var Checkbox = function (element, options) {
    this.init(element, options);
  }

  Checkbox.prototype = {
    
    constructor: Checkbox
    
  , init: function (element, options) {      
    var $el = this.$element = $(element)
    
    this.options = $.extend({}, $.fn.checkbox.defaults, options);      
    $el.before(this.options.template);    
    this.setState(); 
  }  
   
  , setState: function () {    
      var $el = this.$element
        , $parent = $el.closest('.checkbox');
        
        $el.prop('disabled') && $parent.addClass('disabled');   
        $el.prop('checked') && $parent.addClass('checked');
    }  
    
  , toggle: function () {    
      var ch = 'checked'
        , $el = this.$element
        , $parent = $el.closest('.checkbox')
        , checked = $el.prop(ch)
        , e = $.Event('toggle')
      
      if ($el.prop('disabled') == false) {
        $parent.toggleClass(ch) && checked ? $el.removeAttr(ch) : $el.prop(ch, ch);
        $el.trigger(e).trigger('change'); 
      }
    }  
    
  , setCheck: function (option) {    
      var d = 'disabled'
        , ch = 'checked'
        , $el = this.$element
        , $parent = $el.closest('.checkbox')
        , checkAction = option == 'check' ? true : false
        , e = $.Event(option)
      
      $parent[checkAction ? 'addClass' : 'removeClass' ](ch) && checkAction ? $el.prop(ch, ch) : $el.removeAttr(ch);
      $el.trigger(e).trigger('change');       
    }  
      
  }


 /* CHECKBOX PLUGIN DEFINITION
  * ======================== */

  var old = $.fn.checkbox

  $.fn.checkbox = function (option) {
    return this.each(function () {
      var $this = $(this)
        , data = $this.data('checkbox')
        , options = $.extend({}, $.fn.checkbox.defaults, $this.data(), typeof option == 'object' && option);
      if (!data) $this.data('checkbox', (data = new Checkbox(this, options)));
      if (option == 'toggle') data.toggle()
      if (option == 'check' || option == 'uncheck') data.setCheck(option)
      else if (option) data.setState(); 
    });
  }
  
  $.fn.checkbox.defaults = {
    template: '<span class="icons"><span class="first-icon fui-checkbox-unchecked"></span><span class="second-icon fui-checkbox-checked"></span></span>'
  }


 /* CHECKBOX NO CONFLICT
  * ================== */

  $.fn.checkbox.noConflict = function () {
    $.fn.checkbox = old;
    return this;
  }


 /* CHECKBOX DATA-API
  * =============== */

  $(document).on('click.checkbox.data-api', '[data-toggle^=checkbox], .checkbox', function (e) {
    var $checkbox = $(e.target);
    if (e.target.tagName != "A") {      
      e && e.preventDefault() && e.stopPropagation();
      if (!$checkbox.hasClass('checkbox')) $checkbox = $checkbox.closest('.checkbox');
      $checkbox.find(':checkbox').checkbox('toggle');
    }
  });
  
  $(function () {
    $('[data-toggle="checkbox"]').each(function () {
      var $checkbox = $(this);
      $checkbox.checkbox();
    });
  });

}(window.jQuery);

==> figure/task_manager/html/Flat-UI/js/flatui-radio.js <==
/* =============================================================
 * flatui-radio v0.0.3
 * ============================================================ */

!function ($) {

 /* RADIO PUBLIC CLASS DEFINITION
  * ============================== */

  var Radio = function (element, options) {
    this.init(element, options);
  }

  Radio.prototype = {
  
    constructor: Radio
    
  , init: function (element, options) {      
      var $el = this.$element = $(element)
      
      this.options = $.extend({}, $.fn.radio.defaults, options);      
      $el.before(this.options.template);    
      this.setState();
    }   
    
  , setState: function () {    
      var $el = this.$element
        , $parent = $el.closest('.radio');
        
        $el.prop('disabled') && $parent.addClass('disabled');   
        $el.prop('checked') && $parent.addClass('checked');
    } 
    
  , toggle: function () {    
      var d = 'disabled'
        , ch = 'checked'
        , $el = this.$element
        , checked = $el.prop(ch)
        , $parent = $el.closest('.radio')      
        , $parentWrap = $el.closest('form').length ? $el.closest('form') : $el.closest('body')
        , $elemGroup = $parentWrap.find(':radio[name="' + $el.attr('name') + '"]')
        , e = $.Event('toggle')
        
        $elemGroup.not($el).each(function () {
          var $el = $(this)
            , $parent = $(this).closest('.radio');
            
            if ($el.prop(d) == false) {
              $parent.removeClass(ch) && $el.removeAttr(ch).trigger('change');
            } 
        });
      
        if ($el.prop(d) == false) {
          if (checked == false) $parent.addClass(ch) && $el.prop(ch, true);
          $el.trigger(e);
          
          if (checked !== $el.prop(ch)) {
            $el.trigger('change'); 
          }
        }               
    } 
     
  , setCheck: function (option) {    
      var ch = 'checked'
        , $el = this.$element
        , $parent = $el.closest('.radio')
        , checkAction = option == 'check' ? true : false
        , checked = $el.prop(ch)
        , $parentWrap = $el.closest('form').length ? $el.closest('form') : $el.closest('body')
        , $elemGroup = $parentWrap.find(':radio[name="' + $el['attr']('name') + '"]')
        , e = $.Event(option)
        
      $elemGroup.not($el).each(function () {
        var $el = $(this)
          , $parent = $(this).closest('.radio');
          
          $parent.removeClass(ch) && $el.removeAttr(ch);
      });
            
      $parent[checkAction ? 'addClass' : 'removeClass'](ch) && checkAction ? $el.prop(ch, ch) : $el.removeAttr(ch);
      $el.trigger(e);  
          
      if (checked !== $el.prop(ch)) {
        $el.trigger('change'); 
      }
    }  
     
  }


 /* RADIO PLUGIN DEFINITION
  * ======================== */

  var old = $.fn.radio

  $.fn.radio = function (option) {
    return this.each(function () {
      var $this = $(this)
        , data = $this.data('radio')
        , options = $.extend({}, $.fn.radio.defaults, $this.data(), typeof option == 'object' && option);
      if (!data) $this.data('radio', (data = new Radio(this, options)));
      if (option == 'toggle') data.toggle()
      if (option == 'check' || option == 'uncheck') data.setCheck(option)
      else if (option) data.setState(); 
    });
  }
  
  $.fn.radio.defaults = {
    template: '<span class="icons"><span class="first-icon fui-radio-unchecked"></span><span class="second-icon fui-radio-checked"></span></span>'
  }


 /* RADIO NO CONFLICT
  * ================== */

  $.fn.radio.noConflict = function () {
    $.fn.radio = old;
    return this;
  }


 /* RADIO DATA-API
  * =============== */

  $(document).on('click.radio.data-api', '[data-toggle^=radio], .radio', function (e) {
    var $radio = $(e.target);
    e && e.preventDefault() && e.stopPropagation();
    if (!$radio.hasClass('radio')) $radio = $radio.closest('.radio');
    $radio.find(':radio').radio('toggle');
  });
  
  $(function () {
    $('[data-toggle="radio"]').each(function () {
      var $radio = $(this);
      $radio.radio();
    });
  });

}(window.jQuery);

==> figure/task_manager/html/Flat-UI/js/html5shiv.js <==
/*
 HTML5 Shiv v3.7.0 | @afarkas @jdalton @jon_neal @rem | MIT/GPL2 Licensed
*/
(function(l,f){function m(){var a=e.elements;return"string"==typeof a?a.split(" "):a}function i(a){var b=n[a[o]];b||(b={},h++,a[o]=h,n[h]=b);return b}function p(a,b,c){b||(b=f);if(g)return b.createElement(a);c||(c=i(b));b=c.cache[a]?c.cache[a].cloneNode():r.test(a)?(c.cache[a]=c.createElem(a)).cloneNode():c.createElem(a);return b.canHaveChildren&&!s.test(a)?c.frag.appendChild(b):b}function t(a,b){if(!b.cache)b.cache={},b.createElem=a.createElement,b.createFrag=a.createDocumentFragment,b.frag=b.createFrag();
a.createElement=function(c){return!e.shivMethods?b.createElem(c):p(c,a,b)};a.createDocumentFragment=Function("h,f","return function(){var n=f.cloneNode(),c=n.createElement;h.shivMethods&&("+m().join().replace(/[\w\-]+/g,function(a){b.createElem(a);b.frag.createElement(a);return'c("'+a+'")'})+");return n}")(e,b.frag)}function q(a){a||(a=f);var b=i(a);if(e.shivCSS&&!j&&!b.hasCSS){var c,d=a;c=d.createElement("p");d=d.getElementsByTagName("head")[0]||d.documentElement;c.innerHTML="x<style>article,aside,dialog,figcaption,figure,footer,header,hgroup,main,nav,section{display:block}mark{background:#FF0;color:#000}template{display:none}</style>";
c=d.insertBefore(c.lastChild,d.firstChild);b.hasCSS=!!c}g||t(a,b);return a}var k=l.html5||{},s=/^<|^(?:button|map|select|textarea|object|iframe|option|optgroup)$/i,r=/^(?:a|b|code|div|fieldset|h1|h2|h3|h4|h5|h6|i|label|li|ol|p|q|span|strong|style|table|tbody|td|th|tr|ul)$/i,j,o="_html5shiv",h=0,n={},g;(function(){try{var a=f.createElement("a");a.innerHTML="<xyz></xyz>";j="hidden"in a;var b;if(!(b=1==a.childNodes.length)){f.createElement("a");var c=f.createDocumentFragment();b="undefined"==typeof c.cloneNode||
"undefined"==typeof c.createDocumentFragment||"undefined"==typeof c.createElement}g=b}catch(d){g=j=!0}})();var e={elements:k.elements||"abbr article aside audio bdi canvas data datalist details dialog figcaption figure footer header hgroup main mark meter nav output progress section summary template time video",version:"3.7.0",shivCSS:!1!==k.shivCSS,supportsUnknownElements:g,shivMethods:!1!==k.shivMethods,type:"default",shivDocument:q,createElement:p,createDocumentFragment:function(a,b){a||(a=f);
if(g)return a.createDocumentFragment();for(var b=b||i(a),c=b.frag.cloneNode(),d=0,e=m(),h=e.length;d<h;d++)c.createElement(e[d]);return c}};l.html5=e;q(f)})(this,document);

==> figure/task_manager/html/Flat-UI/js/icon-font-ie7.js <==
/* Load this script using conditional IE comments if you need to support IE 7 and IE 6. */

window.onload = function() {
	function addIcon(el, entity) {
		var html = el.innerHTML;
		el.innerHTML = '<span style="font-family: \'Flat-UI-Icons\'">' + entity + '</span>' + html;
	}
	var icons = {
			'fui-arrow-right' : '&#xe02c;',
			'fui-arrow-left' : '&#xe02d;',
			'fui-cmd' : '&#xe02f;',
			'fui-check-inverted' : '&#xe006;',
			'fui-heart' : '&#xe007;',
			'fui-location' : '&#xe008;',
			'fui-plus' : '&#xe009;',
			'fui-check' : '&#xe00a;',
			'fui-cross' : '&#xe00b;',
			'fui-list' : '&#xe00c;',
			'fui-new' : '&#xe00d;',
			'fui-video' : '&#xe00e;',
			'fui-photo' : '&#xe00f;',
			'fui-volume' : '&#xe010;',
			'fui-time' : '&#xe011;',
			'fui-eye' : '&#xe012;',
			'fui-chat' : '&#xe013;',
			'fui-search' : '&#xe01c;',
			'fui-user' : '&#xe01d;',
			'fui-mail' : '&#xe01e;',
			'fui-lock' : '&#xe01f;',
			'fui-gear' : '&#xe024;',
			'fui-radio-unchecked' : '&#xe02b;',
			'fui-radio-checked' : '&#xe032;',
			'fui-checkbox-unchecked' : '&#xe033;',
			'fui-checkbox-checked' : '&#xe034;',
			'fui-calendar-solid' : '&#xe022;',
			'fui-pause' : '&#xe03b;',
			'fui-play' : '&#xe03c;',
			'fui-check-inverted-2' : '&#xe000;'
		},
		els = document.getElementsByTagName('*'),
		i, attr, html, c, el;
	for (i = 0; ; i += 1) {
		el = els[i];
		if(!el) {
			break;
		}
		attr = el.getAttribute('data-icon');
		if (attr) {
			addIcon(el, attr);
		}
		c = el.className;
		c = c.match(/fui-[^\s'"]+/);
		if (c && icons[c[0]]) {
			addIcon(el, icons[c[0]]);
		}
	}
};

==> figure/task_manager/html/Flat-UI/js/jquery-1.10.2.min.js <==
/*! jQuery v1.10.2 | (c) 2005, 2013 jQuery Foundation, Inc. | jquery.org/license
//@ sourceMappingURL=jquery-1.10.2.min.map
*/
(function(e,t){var n,r,i=typeof t,o=e.location,a=e.document,s=a.documentElement,l=e.jQuery,u=e.$,c={},p=[],f="1.10.2",d=p.concat,h=p.push,g=p.slice,m=p.indexOf,y=c.toString,v=c.hasOwnProperty,b=f.trim,x=function(e,t){return new x.fn.init(e,t,r)},w=/[+-]?(?:\d*\.|)\d+(?:[eE][+-]?\d+|)/.source,T=/\S+/g,C=/^[\s\uFEFF\xA0]+|[\s\uFEFF\xA0]+$/g,N=/^(?:\s*(<[\w\W]+>)[^>]*|#([\w-]*))$/,k=/^<(\w+)\s*\/?>(?:<\/\1>|)$/,E=/^[\],:{}\s]*$/,S=/(?:^|:|,)(?:\s*\[)+/g,A=/\\(?:["\\\/bfnrt]|u[\da-fA-F]{4})/g,j=/"[^"\\\r\n]*"|true|false|null|-?(?:\d+\.|)\d+(?:[eE][+-]?\d+|)/g,D=/^-ms-/,L=/-([\da-z])/gi,H=function(e,t){return t.toUpperCase()},q=function(e){(a.addEventListener||"load"===e.type||"complete"===a.readyState)&&(_(),x.ready())},_=function(){a.addEventListener?(a.removeEventListener("DOMContentLoaded",q,!1),e.removeEventListener("load",q,!1)):(a.detachEvent("onreadystatechange",q),e.detachEvent("onload",q))};x.fn=x.prototype={jquery:f,constructor:x,init:function(e,n,r){var i,o;if(!e)return this;if("string"==typeof e){if(i="<"===e.charAt(0)&&">"===e.charAt(e.length-1)&&e.length>=3?[null,e,null]:N.exec(e),!i||!i[1]&&n)return!n||n.jquery?(n||r).find(e):this.constructor(n).find(e);if(i[1]){if(n=n instanceof x?n[0]:n,x.merge(this,x.parseHTML(i[1],n&&n.nodeType?n.ownerDocument||n:a,!0)),k.test(i[1])&&x.isPlainObject(n))for(i in n)x.isFunction(this[i])?this[i](n[i]):this.attr(i,n[i]);return this}if(o=a.getElementById(i[2]),o&&o.parentNode){if(o.id!==i[2])return r.find(e);this.length=1,this[0]=o}return this.context=a,this.selector=e,this}return e.nodeType?(this.context=this[0]=e,this.length=1,this):x.isFunction(e)?r.ready(e):(e.selector!==t&&(this.selector=e.selector,this.context=e.context),x.makeArray(e,this))},selector:"",length:0,toArray:function(){return g.call(this)},get:function(e){return null==e?this.toArray():0>e?this[this.length+e]:this[e]},pushStack:function(e){var t=x.merge(this.constructor(),e);return t.prevObject=this,t.context=this.context,t},each:function(e,t){return x.each(this,e,t)},ready:function(e){return x.ready.promise().done(e),this},slice:function(){return this.pushStack(g.apply(this,arguments))},first:function(){return this.eq(0)},last:function(){return this.eq(-1)},eq:function(e){var t=this.length,n=+e+(0>e?t:0);return this.pushStack(n>=0&&t>n?[this[n]]:[])},map:function(e){return this.pushStack(x.map(this,function(t,n){return e.call(t,n,t)}))},end:function(){return this.prevObject||this.constructor(null)},push:h,sort:[].sort,splice:[].splice},x.fn.init.prototype=x.fn,x.extend=x.fn.extend=function(){var e,n,r,i,o,a,s=arguments[0]||{},l=1,u=arguments.length,c=!1;for("boolean"==typeof s&&(c=s,s=arguments[1]||{},l=2),"object"==typeof s||x.isFunction(s)||(s={}),u===l&&(s=this,--l);u>l;l++)if(null!=(o=arguments[l]))for(i in o)e=s[i],r=o[i],s!==r&&(c&&r&&(x.isPlainObject(r)||(n=x.isArray(r)))?(n?(n=!1,a=e&&x.isArray(e)?e:[]):a=e&&x.isPlainObject(e)?e:{},s[i]=x.extend(c,a,r)):r!==t&&(s[i]=r));return s},x.extend({expando:"jQuery"+(f+Math.random()).replace(/\D/g,""),noConflict:function(t){return e.$===x&&(e.$=u),t&&e.jQuery===x&&(e.jQuery=l),x},isReady:!1,readyWait:1,holdReady:function(e){e?x.readyWait++:x.ready(!0)},ready:function(e){if(e===!0?!--x.readyWait:!x.isReady){if(!a.body)return setTimeout(x.ready);x.isReady=!0,e!==!0&&--x.readyWait>0||(n.resolveWith(a,[x]),x.fn.trigger&&x(a).trigger("ready").off("ready"))}},isFunction:function(e){return"function"===x.type(e)},isArray:Array.isArray||function(e){return"array"===x.type(e)},isWindow:function(e){return null!=e&&e==e.window},isNumeric:function(e){return!isNaN(parseFloat(e))&&isFinite(e)},type:function(e){return null==e?e+"":"object"==typeof e||"function"==typeof e?c[y.call(e)]||"object":typeof e},isPlainObject:function(e){var n;if(!e||"object"!==x.type(e)||e.nodeType||x.isWindow(e))return!1;try{if(e.constructor&&!v.call(e,"constructor")&&!v.call(e.constructor.prototype,"isPrototypeOf"))return!1}catch(r){return!1}if(x.support.ownLast)for(n in e)return v.call(e,n);for(n in e);return n===t||v.call(e,n)},isEmptyObject:function(e){var t;for(t in e)return!1;return!0},error:function(e){throw Error(e)},parseHTML:function(e,t,n){if(!e||"string"!=typeof e)return null;"boolean"==typeof t&&(n=t,t=!1),t=t||a;var r=k.exec(e),i=!n&&[];return r?[t.createElement(r[1])]:(r=x.buildFragment([e],t,i),i&&x(i).remove(),x.merge([],r.childNodes))},parseJSON:function(n){return e.JSON&&e.JSON.parse?e.JSON.parse(n):null===n?n:"string"==typeof n&&(n=x.trim(n),n&&E.test(n.replace(A,"@").replace(j,"]").replace(S,"")))?Function("return "+n)():(x.error("Invalid JSON: "+n),t)},parseXML:function(n){var r,i;if(!n||"string"!=typeof n)return null;try{e.DOMParser?(i=new DOMParser,r=i.parseFromString(n,"text/xml")):(r=new ActiveXObject("Microsoft.XMLDOM"),r.async="false",r.loadXML(n))}catch(o){r=t}return r&&r.documentElement&&!r.getElementsByTagName("parsererror").length||x.error("Invalid XML: "+n),r},noop:function(){},globalEval:function(t){t&&x.trim(t)&&(e.execScript||function(t){e.eval.call(e,t)})(t)},camelCase:function(e){return e.replace(D,"ms-").replace(L,H)},nodeName:function(e,t){return e.nodeName&&e.nodeName.toLowerCase()===t.toLowerCase()},each:function(e,t,n){var r,i=0,o=e.length,a=M(e);if(n){if(a){for(;o>i;i++)if(r=t.apply(e[i],n),r===!1)break}else for(i in e)if(r=t.apply(e[i],n),r===!1)break}else if(a){for(;o>i;i++)if(r=t.call(e[i],i,e[i]),r===!1)break}else for(i in e)if(r=t.call(e[i],i,e[i]),r===!1)break;return e},trim:b&&!b.call("\ufeff\u00a0")?function(e){return null==e?"":b.call(e)}:function(e){return null==e?"":(e+"").replace(C,"")},makeArray:function(e,t){var n=t||[];return null!=e&&(M(Object(e))?x.merge(n,"string"==typeof e?[e]:e):h.call(n,e)),n},inArray:function(e,t,n){var r;if(t){if(m)return m.call(t,e,n);for(r=t.length,n=n?0>n?Math.max(0,r+n):n:0;r>n;n++)if(n in t&&t[n]===e)return n}return-1},merge:function(e,n){var r=n.length,i=e.length,o=0;if("number"==typeof r)for(;r>o;o++)e[i++]=n[o];else while(n[o]!==t)e[i++]=n[o++];return e.length=i,e},grep:function(e,t,n){var r,i=[],o=0,a=e.length;for(n=!!n;a>o;o++)r=!!t(e[o],o),n!==r&&i.push(e[o]);return i},map:function(e,t,n){var r,i=0,o=e.length,a=M(e),s=[];if(a)for(;o>i;i++)r=t(e[i],i,n),null!=r&&(s[s.length]=r);else for(i in e)r=t(e[i],i,n),null!=r&&(s[s.length]=r);return d.apply([],s)},guid:1,proxy:function(e,n){var r,i,o;return"string"==typeof n&&(o=e[n],n=e,e=o),x.isFunction(e)?(r=g.call(arguments,2),i=function(){return e.apply(n||this,r.concat(g.call(arguments)))},i.guid=e.guid=e.guid||x.guid++,i):t},access:function(e,n,r,i,o,a,s){var l=0,u=e.length,c=null==r;if("object"===x.type(r)){o=!0;for(l in r)x.access(e,n,l,r[l],!0,a,s)}else if(i!==t&&(o=!0,x.isFunction(i)||(s=!0),c&&(s?(n.call(e,i),n=null):(c=n,n=function(e,t,n){return c.call(x(e),n)})),n))for(;u>l;l++)n(e[l],r,s?i:i.call(e[l],l,n(e[l],r)));return o?e:c?n.call(e):u?n(e[0],r):a},now:function(){return(new Date).getTime()},swap:function(e,t,n,r){var i,o,a={};for(o in t)a[o]=e.style[o],e.style[o]=t[o];i=n.apply(e,r||[]);for(o in t)e.style[o]=a[o];return i}}),x.ready.promise=function(t){if(!n)if(n=x.Deferred(),"complete"===a.readyState)setTimeout(x.ready);else if(a.addEventListener)a.addEventListener("DOMContentLoaded",q,!1),e.addEventListener("load",q,!1);else{a.attachEvent("onreadystatechange",q),e.attachEvent("onload",q);var r=!1;try{r=null==e.frameElement&&a.documentElement}catch(i){}r&&r.doScroll&&function o(){if(!x.isReady){try{r.doScroll("left")}catch(e){return setTimeout(o,50)}_(),x.ready()}}()}return n.promise(t)},x.each("Boolean Number String Function Array Date RegExp Object Error".split(" "),function(e,t){c["[object "+t+"]"]=t.toLowerCase()});function M(e){var t=e.length,n=x.type(e);return x.isWindow(e)?!1:1===e.nodeType&&t?!0:"array"===n||"function"!==n&&(0===t||"number"==typeof t&&t>0&&t-1 in e)}r=x(a),function(e,t){var n,r,i,o,a,s,l,u,c,p,f,d,h,g,m,y,v,b="sizzle"+-new Date,w=e.document,T=0,C=0,N=st(),k=st(),E=st(),S=!1,A=function(e,t){return e===t?(S=!0,0):0},j=typeof t,D=1<<31,L={}.hasOwnProperty,H=[],q=H.pop,_=H.push,M=H.push,O=H.slice,F=H.indexOf||function(e){var t=0,n=this.length;for(;n>t;t++)if(this[t]===e)return t;return-1},B="checked|selected|async|autofocus|autoplay|controls|defer|disabled|hidden|ismap|loop|multiple|open|readonly|required|scoped",P="[\\x20\\t\\r\\n\\f]",R="(?:\\\\.|[\\w-]|[^\\x00-\\xa0])+",W=R.replace("w","w#"),$="\\["+P+"*("+R+")"+P+"*(?:([*^$|!~]?=)"+P+"*(?:(['\"])((?:\\\\.|[^\\\\])*?)\\3|("+W+")|)|)"+P+"*\\]",I=":("+R+")(?:\\(((['\"])((?:\\\\.|[^\\\\])*?)\\3|((?:\\\\.|[^\\\\()[\\]]|"+$.replace(3,8)+")*)|.*)\\)|)",z=RegExp("^"+P+"+|((?:^|[^\\\\])(?:\\\\.)*)"+P+"+$","g"),X=RegExp("^"+P+"*,"+P+"*"),U=RegExp("^"+P+"*([>+~]|"+P+")"+P+"*"),V=RegExp(P+"*[+~]"),Y=RegExp("="+P+"*([^\\]'\"]*)"+P+"*\\]","g"),J=RegExp(I),G=RegExp("^"+W+"$"),Q={ID:RegExp("^#("+R+")"),CLASS:RegExp("^\\.("+R+")"),TAG:RegExp("^("+R.replace("w","w*")+")"),ATTR:RegExp("^"+$),PSEUDO:RegExp("^"+I),CHILD:RegExp("^:(only|first|last|nth|nth-last)-(child|of-type)(?:\\("+P+"*(even|odd|(([+-]|)(\\d*)n|)"+P+"*(?:([+-]|)"+P+"*(\\d+)|))"+P+"*\\)|)","i"),bool:RegExp("^(?:"+B+")$","i"),needsContext:RegExp("^"+P+"*[>+~]|:(even|odd|eq|gt|lt|nth|first|last)(?:\\("+P+"*((?:-\\d)?\\d*)"+P+"*\\)|)(?=[^-]|$)","i")},K=/^[^{]+\{\s*\[native \w/,Z=/^(?:#([\w-]+)|(\w+)|\.([\w-]+))$/,et=/^(?:input|select|textarea|button)$/i,tt=/^h\d$/i,nt=/'|\\/g,rt=RegExp("\\\\([\\da-f]{1,6}"+P+"?|("+P+")|.)","ig"),it=function(e,t,n){var r="0x"+t-65536;return r!==r||n?t:0>r?String.fromCharCode(r+65536):String.fromCharCode(55296|r>>10,56320|1023&r)};try{M.apply(H=O.call(w.childNodes),w.childNodes),H[w.childNodes.length].nodeType}catch(ot){M={apply:H.length?function(e,t){_.apply(e,O.call(t))}:function(e,t){var n=e.length,r=0;while(e[n++]=t[r++]);e.length=n-1}}}function at(e,t,n,i){var o,a,s,l,u,c,d,m,y,x;if((t?t.ownerDocument||t:w)!==f&&p(t),t=t||f,n=n||[],!e||"string"!=typeof e)return n;if(1!==(l=t.nodeType)&&9!==l)return[];if(h&&!i){if(o=Z.exec(e))if(s=o[1]){if(9===l){if(a=t.getElementById(s),!a||!a.parentNode)return n;if(a.id===s)return n.push(a),n}else if(t.ownerDocument&&(a=t.ownerDocument.getElementById(s))&&v(t,a)&&a.id===s)return n.push(a),n}else{if(o[2])return M.apply(n,t.getElementsByTagName(e)),n;if((s=o[3])&&r.getElementsByClassName&&t.getElementsByClassName)return M.apply(n,t.getElementsByClassName(s)),n}if(r.qsa&&(!g||!g.test(e))){if(m=d=b,y=t,x=9===l&&e,1===l&&"object"!==t.nodeName.toLowerCase()){c=mt(e),(d=t.getAttribute("id"))?m=d.replace(nt,"\\$&"):t.setAttribute("id",m),m="[id='"+m+"'] ",u=c.length;while(u--)c[u]=m+yt(c[u]);y=V.test(e)&&t.parentNode||t,x=c.join(",")}if(x)try{return M.apply(n,y.querySelectorAll(x)),n}catch(T){}finally{d||t.removeAttribute("id")}}}return kt(e.replace(z,"$1"),t,n,i)}function st(){var e=[];function t(n,r){return e.push(n+=" ")>o.cacheLength&&delete t[e.shift()],t[n]=r}return t}function lt(e){return e[b]=!0,e}function ut(e){var t=f.createElement("div");try{return!!e(t)}catch(n){return!1}finally{t.parentNode&&t.parentNode.removeChild(t),t=null}}function ct(e,t){var n=e.split("|"),r=e.length;while(r--)o.attrHandle[n[r]]=t}function pt(e,t){var n=t&&e,r=n&&1===e.nodeType&&1===t.nodeType&&(~t.sourceIndex||D)-(~e.sourceIndex||D);if(r)return r;if(n)while(n=n.nextSibling)if(n===t)return-1;return e?1:-1}function ft(e){return function(t){var n=t.nodeName.toLowerCase();return"input"===n&&t.type===e}}function dt(e){return function(t){var n=t.nodeName.toLowerCase();return("input"===n||"button"===n)&&t.type===e}}function ht(e){return lt(function(t){return t=+t,lt(function(n,r){var i,o=e([],n.length,t),a=o.length;while(a--)n[i=o[a]]&&(n[i]=!(r[i]=n[i]))})})}s=at.isXML=function(e){var t=e&&(e.ownerDocument||e).documentElement;return t?"HTML"!==t.nodeName:!1},r=at.support={},p=at.setDocument=function(e){var n=e?e.ownerDocument||e:w,i=n.defaultView;return n!==f&&9===n.nodeType&&n.documentElement?(f=n,d=n.documentElement,h=!s(n),i&&i.attachEvent&&i!==i.top&&i.attachEvent("onbeforeunload",function(){p()}),r.attributes=ut(function(e){return e.className="i",!e.getAttribute("className")}),r.getElementsByTagName=ut(function(e){return e.appendChild(n.createComment("")),!e.getElementsByTagName("*").length}),r.getElementsByClassName=ut(function(e){return e.innerHTML="<div class='a'></div><div class='a i'></div>",e.firstChild.className="i",2===e.getElementsByClassName("i").length}),r.getById=ut(function(e){return d.appendChild(e).id=b,!n.getElementsByName||!n.getElementsByName(b).length}),r.getById?(o.find.ID=function(e,t){if(typeof t.getElementById!==j&&h){var n=t.getElementById(e);return n&&n.parentNode?[n]:[]}},o.filter.ID=function(e){var t=e.replace(rt,it);return function(e){return e.getAttribute("id")===t}}):(delete o.find.ID,o.filter.ID=function(e){var t=e.replace(rt,it);return function(e){var n=typeof e.getAttributeNode!==j&&e.getAttributeNode("id");return n&&n.value===t}}),o.find.TAG=r.getElementsByTagName?function(e,n){return typeof n.getElementsByTagName!==j?n.getElementsByTagName(e):t}:function(e,t){var n,r=[],i=0,o=t.getElementsByTagName(e);if("*"===e){while(n=o[i++])1===n.nodeType&&r.push(n);return r}return o},o.find.CLASS=r.getElementsByClassName&&function(e,n){return typeof n.getElementsByClassName!==j&&h?n.getElementsByClassName(e):t},m=[],g=[],(r.qsa=K.test(n.querySelectorAll))&&(ut(function(e){e.innerHTML="<select><option selected=''></option></select>",e.querySelectorAll("[selected]").length||g.push("\\["+P+"*(?:value|"+B+")"),e.querySelectorAll(":checked").length||g.push(":checked")}),ut(function(e){var t=n.createElement("input");t.setAttribute("type","hidden"),e.appendChild(t).setAttribute("t",""),e.querySelectorAll("[t^='']").length&&g.push("[*^$]="+P+"*(?:''|\"\")"),e.querySelectorAll(":enabled").length||g.push(":enabled",":disabled"),e.querySelectorAll("*,:x"),g.push(",.*:")})),(r.matchesSelector=K.test(y=d.webkitMatchesSelector||d.mozMatchesSelector||d.oMatchesSelector||d.msMatchesSelector))&&ut(function(e){r.disconnectedMatch=y.call(e,"div"),y.call(e,"[s!='']:x"),m.push("!=",I)}),g=g.length&&RegExp(g.join("|")),m=m.length&&RegExp(m.join("|")),v=K.test(d.contains)||d.compareDocumentPosition?function(e,t){var n=9===e.nodeType?e.documentElement:e,r=t&&t.parentNode;return e===r||!(!r||1!==r.nodeType||!(n.contains?n.contains(r):e.compareDocumentPosition&&16&e.compareDocumentPosition(r)))}:function(e,t){if(t)while(t=t.parentNode)if(t===e)return!0;return!1},A=d.compareDocumentPosition?function(e,t){if(e===t)return S=!0,0;var i=t.compareDocumentPosition&&e.compareDocumentPosition&&e.compareDocumentPosition(t);return i?1&i||!r.sortDetached&&t.compareDocumentPosition(e)===i?e===n||v(w,e)?-1:t===n||v(w,t)?1:c?F.call(c,e)-F.call(c,t):0:4&i?-1:1:e.compareDocumentPosition?-1:1}:function(e,t){var r,i=0,o=e.parentNode,a=t.parentNode,s=[e],l=[t];if(e===t)return S=!0,0;if(!o||!a)return e===n?-1:t===n?1:o?-1:a?1:c?F.call(c,e)-F.call(c,t):0;if(o===a)return pt(e,t);r=e;while(r=r.parentNode)s.unshift(r);r=t;while(r=r.parentNode)l.unshift(r);while(s[i]===l[i])i++;return i?pt(s[i],l[i]):s[i]===w?-1:l[i]===w?1:0},n):f},at.matches=function(e,t){return at(e,null,null,t)},at.matchesSelector=function(e,t){if((e.ownerDocument||e)!==f&&p(e),t=t.replace(Y,"='$1']"),!(!r.matchesSelector||!h||m&&m.test(t)||g&&g.test(t)))try{var n=y.call(e,t);if(n||r.disconnectedMatch||e.document&&11!==e.document.nodeType)return n}catch(i){}return at(t,f,null,[e]).length>0},at.contains=function(e,t){return(e.ownerDocument||e)!==f&&p(e),v(e,t)},at.attr=function(e,n){(e.ownerDocument||e)!==f&&p(e);var i=o.attrHandle[n.toLowerCase()],a=i&&L.call(o.attrHandle,n.toLowerCase())?i(e,n,!h):t;return a===t?r.attributes||!h?e.getAttribute(n):(a=e.getAttributeNode(n))&&a.specified?a.value:null:a},at.error=function(e){throw Error("Syntax error, unrecognized expression: "+e)},at.uniqueSort=function(e){var t,n=[],i=0,o=0;if(S=!r.detectDuplicates,c=!r.sortStable&&e.slice(0),e.sort(A),S){while(t=e[o++])t===e[o]&&(i=n.push(o));while(i--)e.splice(n[i],1)}return e},a=at.getText=function(e){var t,n="",r=0,i=e.nodeType;if(i){if(1===i||9===i||11===i){if("string"==typeof e.textContent)return e.textContent;for(e=e.firstChild;e;e=e.nextSibling)n+=a(e)}else if(3===i||4===i)return e.nodeValue}else for(;t=e[r];r++)n+=a(t);return n},o=at.selectors={cacheLength:50,createPseudo:lt,match:Q,attrHandle:{},find:{},relative:{">":{dir:"parentNode",first:!0}," ":{dir:"parentNode"},"+":{dir:"previousSibling",first:!0},"~":{dir:"previousSibling"}},preFilter:{ATTR:function(e){return e[1]=e[1].replace(rt,it),e[3]=(e[4]||e[5]||"").replace(rt,it),"~="===e[2]&&(e[3]=" "+e[3]+" "),e.slice(0,4)},CHILD:function(e){return e[1]=e[1].toLowerCase(),"nth"===e[1].slice(0,3)?(e[3]||at.error(e[0]),e[4]=+(e[4]?e[5]+(e[6]||1):2*("even"===e[3]||"odd"===e[3])),e[5]=+(e[7]+e[8]||"odd"===e[3])):e[3]&&at.error(e[0]),e},PSEUDO:function(e){var n,r=!e[5]&&e[2];return Q.CHILD.test(e[0])?null:(e[3]&&e[4]!==t?e[2]=e[4]:r&&J.test(r)&&(n=mt(r,!0))&&(n=r.indexOf(")",r.length-n)-r.length)&&(e[0]=e[0].slice(0,n),e[2]=r.slice(0,n)),e.slice(0,3))}},filter:{TAG:function(e){var t=e.replace(rt,it).toLowerCase();return"*"===e?function(){return!0}:function(e){return e.nodeName&&e.nodeName.toLowerCase()===t}},CLASS:function(e){var t=N[e+" "];return t||(t=RegExp("(^|"+P+")"+e+"("+P+"|$)"))&&N(e,function(e){return t.test("string"==typeof e.className&&e.className||typeof e.getAttribute!==j&&e.getAttribute("class")||"")})},ATTR:function(e,t,n){return function(r){var i=at.attr(r,e);return null==i?"!="===t:t?(i+="","="===t?i===n:"!="===t?i!==n:"^="===t?n&&0===i.indexOf(n):"*="===t?n&&i.indexOf(n)>-1:"$="===t?n&&i.slice(-n.length)===n:"~="===t?(" "+i+" ").indexOf(n)>-1:"|="===t?i===n||i.slice(0,n.length+1)===n+"-":!1):!0}},CHILD:function(e,t,n,r,i){var o="nth"!==e.slice(0,3),a="last"!==e.slice(-4),s="of-type"===t;return 1===r&&0===i?function(e){return!!e.parentNode}:function(t,n,l){var u,c,p,f,d,h,g=o!==a?"nextSibling":"previousSibling",m=t.parentNode,y=s&&t.nodeName.toLowerCase(),v=!l&&!s;if(m){if(o){while(g){p=t;while(p=p[g])if(s?p.nodeName.toLowerCase()===y:1===p.nodeType)return!1;h=g="only"===e&&!h&&"nextSibling"}return!0}if(h=[a?m.firstChild:m.lastChild],a&&v){c=m[b]||(m[b]={}),u=c[e]||[],d=u[0]===T&&u[1],f=u[0]===T&&u[2],p=d&&m.childNodes[d];while(p=++d&&p&&p[g]||(f=d=0)||h.pop())if(1===p.nodeType&&++f&&p===t){c[e]=[T,d,f];break}}else if(v&&(u=(t[b]||(t[b]={}))[e])&&u[0]===T)f=u[1];else while(p=++d&&p&&p[g]||(f=d=0)||h.pop())if((s?p.nodeName.toLowerCase()===y:1===p.nodeType)&&++f&&(v&&((p[b]||(p[b]={}))[e]=[T,f]),p===t))break;return f-=i,f===r||0===f%r&&f/r>=0}}},PSEUDO:function(e,t){var n,r=o.pseudos[e]||o.setFilters[e.toLowerCase()]||at.error("unsupported pseudo: "+e);return r[b]?r(t):r.length>1?(n=[e,e,"",t],o.setFilters.hasOwnProperty(e.toLowerCase())?lt(function(e,n){var i,o=r(e,t),a=o.length;while(a--)i=F.call(e,o[a]),e[i]=!(n[i]=o[a])}):function(e){return r(e,0,n)}):r}},pseudos:{not:lt(function(e){var t=[],n=[],r=l(e.replace(z,"$1"));return r[b]?lt(function(e,t,n,i){var o,a=r(e,null,i,[]),s=e.length;while(s--)(o=a[s])&&(e[s]=!(t[s]=o))}):function(e,i,o){return t[0]=e,r(t,null,o,n),!n.pop()}}),has:lt(function(e){return function(t){return at(e,t).length>0}}),contains:lt(function(e){return function(t){return(t.textContent||t.innerText||a(t)).indexOf(e)>-1}}),lang:lt(function(e){return G.test(e||"")||at.error("unsupported lang: "+e),e=e.replace(rt,it).toLowerCase(),function(t){var n;do if(n=h?t.lang:t.getAttribute("xml:lang")||t.getAttribute("lang"))return n=n.toLowerCase(),n===e||0===n.indexOf(e+"-");while((t=t.parentNode)&&1===t.nodeType);return!1}}),target:function(t){var n=e.location&&e.location.hash;return n&&n.slice(1)===t.id},root:function(e){return e===d},focus:function(e){return e===f.activeElement&&(!f.hasFocus||f.hasFocus())&&!!(e.type||e.href||~e.tabIndex)},enabled:function(e){return e.disabled===!1},disabled:function(e){return e.disabled===!0},checked:function(e){var t=e.nodeName.toLowerCase();return"input"===t&&!!e.checked||"option"===t&&!!e.selected},selected:function(e){return e.parentNode&&e.parentNode.selectedIndex,e.selected===!0},empty:function(e){for(e=e.firstChild;e;e=e.nextSibling)if(e.nodeName>"@"||3===e.nodeType||4===e.nodeType)return!1;return!0},parent:function(e){return!o.pseudos.empty(e)},header:function(e){return tt.test(e.nodeName)},input:function(e){return et.test(e.nodeName)},button:function(e){var t=e.nodeName.toLowerCase();return"input"===t&&"button"===e.type||"button"===t},text:function(e){var t;return"input"===e.nodeName.toLowerCase()&&"text"===e.type&&(null==(t=e.getAttribute("type"))||t.toLowerCase()===e.type)},first:ht(function(){return[0]}),last:ht(function(e,t){return[t-1]}),eq:ht(function(e,t,n){return[0>n?n+t:n]}),even:ht(function(e,t){var n=0;for(;t>n;n+=2)e.push(n);return e}),odd:ht(function(e,t){var n=1;for(;t>n;n+=2)e.push(n);return e}),lt:ht(function(e,t,n){var r=0>n?n+t:n;for(;--r>=0;)e.push(r);return e}),gt:ht(function(e,t,n){var r=0>n?n+t:n;for(;t>++r;)e.push(r);return e})}},o.pseudos.nth=o.pseudos.eq;for(n in{radio:!0,checkbox:!0,file:!0,password:!0,image:!0})o.pseudos[n]=ft(n);for(n in{submit:!0,reset:!0})o.pseudos[n]=dt(n);function gt(){}gt.prototype=o.filters=o.pseudos,o.setFilters=new gt;function mt(e,t){var n,r,i,a,s,l,u,c=k[e+" "];if(c)return t?0:c.slice(0);s=e,l=[],u=o.preFilter;while(s){(!n||(r=X.exec(s)))&&(r&&(s=s.slice(r[0].length)||s),l.push(i=[])),n=!1,(r=U.exec(s))&&(n=r.shift(),i.push({value:n,type:r[0].replace(z," ")}),s=s.slice(n.length));for(a in o.filter)!(r=Q[a].exec(s))||u[a]&&!(r=u[a](r))||(n=r.shift(),i.push({value:n,type:a,matches:r}),s=s.slice(n.length));if(!n)break}return t?s.length:s?at.error(e):k(e,l).slice(0)}function yt(e){var t=0,n=e.length,r="";for(;n>t;t++)r+=e[t].value;return r}function vt(e,t,n){var r=t.dir,o=n&&"parentNode"===r,a=C++;return t.first?function(t,n,i){while(t=t[r])if(1===t.nodeType||o)return e(t,n,i)}:function(t,n,s){var l,u,c,p=T+" "+a;if(s){while(t=t[r])if((1===t.nodeType||o)&&e(t,n,s))return!0}else while(t=t[r])if(1===t.nodeType||o)if(c=t[b]||(t[b]={}),(u=c[r])&&u[0]===p){if((l=u[1])===!0||l===i)return l===!0}else if(u=c[r]=[p],u[1]=e(t,n,s)||i,u[1]===!0)return!0}}function bt(e){return e.length>1?function(t,n,r){var i=e.length;while(i--)if(!e[i](t,n,r))return!1;return!0}:e[0]}function xt(e,t,n,r,i){var o,a=[],s=0,l=e.length,u=null!=t;for(;l>s;s++)(o=e[s])&&(!n||n(o,r,i))&&(a.push(o),u&&t.push(s));return a}function wt(e,t,n,r,i,o){return r&&!r[b]&&(r=wt(r)),i&&!i[b]&&(i=wt(i,o)),lt(function(o,a,s,l){var u,c,p,f=[],d=[],h=a.length,g=o||Nt(t||"*",s.nodeType?[s]:s,[]),m=!e||!o&&t?g:xt(g,f,e,s,l),y=n?i||(o?e:h||r)?[]:a:m;if(n&&n(m,y,s,l),r){u=xt(y,d),r(u,[],s,l),c=u.length;while(c--)(p=u[c])&&(y[d[c]]=!(m[d[c]]=p))}if(o){if(i||e){if(i){u=[],c=y.length;while(c--)(p=y[c])&&u.push(m[c]=p);i(null,y=[],u,l)}c=y.length;while(c--)(p=y[c])&&(u=i?F.call(o,p):f[c])>-1&&(o[u]=!(a[u]=p))}}else y=xt(y===a?y.splice(h,y.length):y),i?i(null,a,y,l):M.apply(a,y)})}function Tt(e){var t,n,r,i=e.length,a=o.relative[e[0].type],s=a||o.relative[" "],l=a?1:0,c=vt(function(e){return e===t},s,!0),p=vt(function(e){return F.call(t,e)>-1},s,!0),f=[function(e,n,r){return!a&&(r||n!==u)||((t=n).nodeType?c(e,n,r):p(e,n,r))}];for(;i>l;l++)if(n=o.relative[e[l].type])f=[vt(bt(f),n)];else{if(n=o.filter[e[l].type].apply(null,e[l].matches),n[b]){for(r=++l;i>r;r++)if(o.relative[e[r].type])break;return wt(l>1&&bt(f),l>1&&yt(e.slice(0,l-1).concat({value:" "===e[l-2].type?"*":""})).replace(z,"$1"),n,r>l&&Tt(e.slice(l,r)),i>r&&Tt(e=e.slice(r)),i>r&&yt(e))}f.push(n)}return bt(f)}function Ct(e,t){var n=0,r=t.length>0,a=e.length>0,s=function(s,l,c,p,d){var h,g,m,y=[],v=0,b="0",x=s&&[],w=null!=d,C=u,N=s||a&&o.find.TAG("*",d&&l.parentNode||l),k=T+=null==C?1:Math.random()||.1;for(w&&(u=l!==f&&l,i=n);null!=(h=N[b]);b++){if(a&&h){g=0;while(m=e[g++])if(m(h,l,c)){p.push(h);break}w&&(T=k,i=++n)}r&&((h=!m&&h)&&v--,s&&x.push(h))}if(v+=b,r&&b!==v){g=0;while(m=t[g++])m(x,y,l,c);if(s){if(v>0)while(b--)x[b]||y[b]||(y[b]=q.call(p));y=xt(y)}M.apply(p,y),w&&!s&&y.length>0&&v+t.length>1&&at.uniqueSort(p)}return w&&(T=k,u=C),x};return r?lt(s):s}l=at.compile=function(e,t){var n,r=[],i=[],o=E[e+" "];if(!o){t||(t=mt(e)),n=t.length;while(n--)o=Tt(t[n]),o[b]?r.push(o):i.push(o);o=E(e,Ct(i,r))}return o};function Nt(e,t,n){var r=0,i=t.length;for(;i>r;r++)at(e,t[r],n);return n}function kt(e,t,n,i){var a,s,u,c,p,f=mt(e);if(!i&&1===f.length){if(s=f[0]=f[0].slice(0),s.length>2&&"ID"===(u=s[0]).type&&r.getById&&9===t.nodeType&&h&&o.relative[s[1].type]){if(t=(o.find.ID(u.matches[0].replace(rt,it),t)||[])[0],!t)return n;e=e.slice(s.shift().value.length)}a=Q.needsContext.test(e)?0:s.length;while(a--){if(u=s[a],o.relative[c=u.type])break;if((p=o.find[c])&&(i=p(u.matches[0].replace(rt,it),V.test(s[0].type)&&t.parentNode||t))){if(s.splice(a,1),e=i.length&&yt(s),!e)return M.apply(n,i),n;break}}}return l(e,f)(i,t,!h,n,V.test(e)),n}r.sortStable=b.split("").sort(A).join("")===b,r.detectDuplicates=S,p(),r.sortDetached=ut(function(e){return 1&e.compareDocumentPosition(f.createElement("div"))}),ut(function(e){return e.innerHTML="<a href='#'></a>","#"===e.firstChild.getAttribute("href")})||ct("type|href|height|width",function(e,n,r){return r?t:e.getAttribute(n,"type"===n.toLowerCase()?1:2)}),r.attributes&&ut(function(e){return e.innerHTML="<input/>",e.firstChild.setAttribute("value",""),""===e.firstChild.getAttribute("value")})||ct("value",function(e,n,r){return r||"input"!==e.nodeName.toLowerCase()?t:e.defaultValue}),ut(function(e){return null==e.getAttribute("disabled")})||ct(B,function(e,n,r){var i;return r?t:(i=e.getAttributeNode(n))&&i.specified?i.value:e[n]===!0?n.toLowerCase():null}),x.find=at,x.expr=at.selectors,x.expr[":"]=x.expr.pseudos,x.unique=at.uniqueSort,x.text=at.getText,x.isXMLDoc=at.isXML,x.contains=at.contains}(e);var O={};function F(e){var t=O[e]={};return x.each(e.match(T)||[],function(e,n){t[n]=!0}),t}x.Callbacks=function(e){e="string"==typeof e?O[e]||F(e):x.extend({},e);var n,r,i,o,a,s,l=[],u=!e.once&&[],c=function(t){for(r=e.memory&&t,i=!0,a=s||0,s=0,o=l.length,n=!0;l&&o>a;a++)if(l[a].apply(t[0],t[1])===!1&&e.stopOnFalse){r=!1;break}n=!1,l&&(u?u.length&&c(u.shift()):r?l=[]:p.disable())},p={add:function(){if(l){var t=l.length;(function i(t){x.each(t,function(t,n){var r=x.type(n);"function"===r?e.unique&&p.has(n)||l.push(n):n&&n.length&&"string"!==r&&i(n)})})(arguments),n?o=l.length:r&&(s=t,c(r))}return this},remove:function(){return l&&x.each(arguments,function(e,t){var r;while((r=x.inArray(t,l,r))>-1)l.splice(r,1),n&&(o>=r&&o--,a>=r&&a--)}),this},has:function(e){return e?x.inArray(e,l)>-1:!(!l||!l.length)},empty:function(){return l=[],o=0,this},disable:function(){return l=u=r=t,this},disabled:function(){return!l},lock:function(){return u=t,r||p.disable(),this},locked:function(){return!u},fireWith:function(e,t){return!l||i&&!u||(t=t||[],t=[e,t.slice?t.slice():t],n?u.push(t):c(t)),this},fire:function(){return p.fireWith(this,arguments),this},fired:function(){return!!i}};return p},x.extend({Deferred:function(e){var t=[["resolve","done",x.Callbacks("once memory"),"resolved"],["reject","fail",x.Callbacks("once memory"),"rejected"],["notify","progress",x.Callbacks("memory")]],n="pending",r={state:function(){return n},always:function(){return i.done(arguments).fail(arguments),this},then:function(){var e=arguments;return x.Deferred(function(n){x.each(t,function(t,o){var a=o[0],s=x.isFunction(e[t])&&e[t];i[o[1]](function(){var e=s&&s.apply(this,arguments);e&&x.isFunction(e.promise)?e.promise().done(n.resolve).fail(n.reject).progress(n.notify):n[a+"With"](this===r?n.promise():this,s?[e]:arguments)})}),e=null}).promise()},promise:function(e){return null!=e?x.extend(e,r):r}},i={};return r.pipe=r.then,x.each(t,function(e,o){var a=o[2],s=o[3];r[o[1]]=a.add,s&&a.add(function(){n=s},t[1^e][2].disable,t[2][2].lock),i[o[0]]=function(){return i[o[0]+"With"](this===i?r:this,arguments),this},i[o[0]+"With"]=a.fireWith}),r.promise(i),e&&e.call(i,i),i},when:function(e){var t=0,n=g.call(arguments),r=n.length,i=1!==r||e&&x.isFunction(e.promise)?r:0,o=1===i?e:x.Deferred(),a=function(e,t,n){return function(r){t[e]=this,n[e]=arguments.length>1?g.call(arguments):r,n===s?o.notifyWith(t,n):--i||o.resolveWith(t,n)}},s,l,u;if(r>1)for(s=Array(r),l=Array(r),u=Array(r);r>t;t++)n[t]&&x.isFunction(n[t].promise)?n[t].promise().done(a(t,u,n)).fail(o.reject).progress(a(t,l,s)):--i;return i||o.resolveWith(u,n),o.promise()}}),x.support=function(t){var n,r,o,s,l,u,c,p,f,d=a.createElement("div");if(d.setAttribute("className","t"),d.innerHTML="  <link/><table></table><a href='/a'>a</a><input type='checkbox'/>",n=d.getElementsByTagName("*")||[],r=d.getElementsByTagName("a")[0],!r||!r.style||!n.length)return t;s=a.createElement("select"),u=s.appendChild(a.createElement("option")),o=d.getElementsByTagName("input")[0],r.style.cssText="top:1px;float:left;opacity:.5",t.getSetAttribute="t"!==d.className,t.leadingWhitespace=3===d.firstChild.nodeType,t.tbody=!d.getElementsByTagName("tbody").length,t.htmlSerialize=!!d.getElementsByTagName("link").length,t.style=/top/.test(r.getAttribute("style")),t.hrefNormalized="/a"===r.getAttribute("href"),t.opacity=/^0.5/.test(r.style.opacity),t.cssFloat=!!r.style.cssFloat,t.checkOn=!!o.value,t.optSelected=u.selected,t.enctype=!!a.createElement("form").enctype,t.html5Clone="<:nav></:nav>"!==a.createElement("nav").cloneNode(!0).outerHTML,t.inlineBlockNeedsLayout=!1,t.shrinkWrapBlocks=!1,t.pixelPosition=!1,t.deleteExpando=!0,t.noCloneEvent=!0,t.reliableMarginRight=!0,t.boxSizingReliable=!0,o.checked=!0,t.noCloneChecked=o.cloneNode(!0).checked,s.disabled=!0,t.optDisabled=!u.disabled;try{delete d.test}catch(h){t.deleteExpando=!1}o=a.createElement("input"),o.setAttribute("value",""),t.input=""===o.getAttribute("value"),o.value="t",o.setAttribute("type","radio"),t.radioValue="t"===o.value,o.setAttribute("checked","t"),o.setAttribute("name","t"),l=a.createDocumentFragment(),l.appendChild(o),t.appendChecked=o.checked,t.checkClone=l.cloneNode(!0).cloneNode(!0).lastChild.checked,d.attachEvent&&(d.attachEvent("onclick",function(){t.noCloneEvent=!1}),d.cloneNode(!0).click());for(f in{submit:!0,change:!0,focusin:!0})d.setAttribute(c="on"+f,"t"),t[f+"Bubbles"]=c in e||d.attributes[c].expando===!1;d.style.backgroundClip="content-box",d.cloneNode(!0).style.backgroundClip="",t.clearCloneStyle="content-box"===d.style.backgroundClip;for(f in x(t))break;return t.ownLast="0"!==f,x(function(){var n,r,o,s="padding:0;margin:0;border:0;display:block;box-sizing:content-box;-moz-box-sizing:content-box;-webkit-box-sizing:content-box;",l=a.getElementsByTagName("body")[0];l&&(n=a.createElement("div"),n.style.cssText="border:0;width:0;height:0;position:absolute;top:0;left:-9999px;margin-top:1px",l.appendChild(n).appendChild(d),d.innerHTML="<table><tr><td></td><td>t</td></tr></table>",o=d.getElementsByTagName("td"),o[0].style.cssText="padding:0;margin:0;border:0;display:none",p=0===o[0].offsetHeight,o[0].style.display="",o[1].style.display="none",t.reliableHiddenOffsets=p&&0===o[0].offsetHeight,d.innerHTML="",d.style.cssText="box-sizing:border-box;-moz-box-sizing:border-box;-webkit-box-sizing:border-box;padding:1px;border:1px;display:block;width:4px;margin-top:1%;position:absolute;top:1%;",x.swap(l,null!=l.style.zoom?{zoom:1}:{},function(){t.boxSizing=4===d.offsetWidth}),e.getComputedStyle&&(t.pixelPosition="1%"!==(e.getComputedStyle(d,null)||{}).top,t.boxSizingReliable="4px"===(e.getComputedStyle(d,null)||{width:"4px"}).width,r=d.appendChild(a.createElement("div")),r.style.cssText=d.style.cssText=s,r.style.marginRight=r.style.width="0",d.style.width="1px",t.reliableMarginRight=!parseFloat((e.getComputedStyle(r,null)||{}).marginRight)),typeof d.style.zoom!==i&&(d.innerHTML="",d.style.cssText=s+"width:1px;padding:1px;display:inline;zoom:1",t.inlineBlockNeedsLayout=3===d.offsetWidth,d.style.display="block",d.innerHTML="<div></div>",d.firstChild.style.width="5px",t.shrinkWrapBlocks=3!==d.offsetWidth,t.inlineBlockNeedsLayout&&(l.style.zoom=1)),l.removeChild(n),n=d=o=r=null)}),n=s=l=u=r=o=null,t
}({});var B=/(?:\{[\s\S]*\}|\[[\s\S]*\])$/,P=/([A-Z])/g;function R(e,n,r,i){if(x.acceptData(e)){var o,a,s=x.expando,l=e.nodeType,u=l?x.cache:e,c=l?e[s]:e[s]&&s;if(c&&u[c]&&(i||u[c].data)||r!==t||"string"!=typeof n)return c||(c=l?e[s]=p.pop()||x.guid++:s),u[c]||(u[c]=l?{}:{toJSON:x.noop}),("object"==typeof n||"function"==typeof n)&&(i?u[c]=x.extend(u[c],n):u[c].data=x.extend(u[c].data,n)),a=u[c],i||(a.data||(a.data={}),a=a.data),r!==t&&(a[x.camelCase(n)]=r),"string"==typeof n?(o=a[n],null==o&&(o=a[x.camelCase(n)])):o=a,o}}function W(e,t,n){if(x.acceptData(e)){var r,i,o=e.nodeType,a=o?x.cache:e,s=o?e[x.expando]:x.expando;if(a[s]){if(t&&(r=n?a[s]:a[s].data)){x.isArray(t)?t=t.concat(x.map(t,x.camelCase)):t in r?t=[t]:(t=x.camelCase(t),t=t in r?[t]:t.split(" ")),i=t.length;while(i--)delete r[t[i]];if(n?!I(r):!x.isEmptyObject(r))return}(n||(delete a[s].data,I(a[s])))&&(o?x.cleanData([e],!0):x.support.deleteExpando||a!=a.window?delete a[s]:a[s]=null)}}}x.extend({cache:{},noData:{applet:!0,embed:!0,object:"clsid:D27CDB6E-AE6D-11cf-96B8-444553540000"},hasData:function(e){return e=e.nodeType?x.cache[e[x.expando]]:e[x.expando],!!e&&!I(e)},data:function(e,t,n){return R(e,t,n)},removeData:function(e,t){return W(e,t)},_data:function(e,t,n){return R(e,t,n,!0)},_removeData:function(e,t){return W(e,t,!0)},acceptData:function(e){if(e.nodeType&&1!==e.nodeType&&9!==e.nodeType)return!1;var t=e.nodeName&&x.noData[e.nodeName.toLowerCase()];return!t||t!==!0&&e.getAttribute("classid")===t}}),x.fn.extend({data:function(e,n){var r,i,o=null,a=0,s=this[0];if(e===t){if(this.length&&(o=x.data(s),1===s.nodeType&&!x._data(s,"parsedAttrs"))){for(r=s.attributes;r.length>a;a++)i=r[a].name,0===i.indexOf("data-")&&(i=x.camelCase(i.slice(5)),$(s,i,o[i]));x._data(s,"parsedAttrs",!0)}return o}return"object"==typeof e?this.each(function(){x.data(this,e)}):arguments.length>1?this.each(function(){x.data(this,e,n)}):s?$(s,e,x.data(s,e)):null},removeData:function(e){return this.each(function(){x.removeData(this,e)})}});function $(e,n,r){if(r===t&&1===e.nodeType){var i="data-"+n.replace(P,"-$1").toLowerCase();if(r=e.getAttribute(i),"string"==typeof r){try{r="true"===r?!0:"false"===r?!1:"null"===r?null:+r+""===r?+r:B.test(r)?x.parseJSON(r):r}catch(o){}x.data(e,n,r)}else r=t}return r}function I(e){var t;for(t in e)if(("data"!==t||!x.isEmptyObject(e[t]))&&"toJSON"!==t)return!1;return!0}x.extend({queue:function(e,n,r){var i;return e?(n=(n||"fx")+"queue",i=x._data(e,n),r&&(!i||x.isArray(r)?i=x._data(e,n,x.makeArray(r)):i.push(r)),i||[]):t},dequeue:function(e,t){t=t||"fx";var n=x.queue(e,t),r=n.length,i=n.shift(),o=x._queueHooks(e,t),a=function(){x.dequeue(e,t)};"inprogress"===i&&(i=n.shift(),r--),i&&("fx"===t&&n.unshift("inprogress"),delete o.stop,i.call(e,a,o)),!r&&o&&o.empty.fire()},_queueHooks:function(e,t){var n=t+"queueHooks";return x._data(e,n)||x._data(e,n,{empty:x.Callbacks("once memory").add(function(){x._removeData(e,t+"queue"),x._removeData(e,n)})})}}),x.fn.extend({queue:function(e,n){var r=2;return"string"!=typeof e&&(n=e,e="fx",r--),r>arguments.length?x.queue(this[0],e):n===t?this:this.each(function(){var t=x.queue(this,e,n);x._queueHooks(this,e),"fx"===e&&"inprogress"!==t[0]&&x.dequeue(this,e)})},dequeue:function(e){return this.each(function(){x.dequeue(this,e)})},delay:function(e,t){return e=x.fx?x.fx.speeds[e]||e:e,t=t||"fx",this.queue(t,function(t,n){var r=setTimeout(t,e);n.stop=function(){clearTimeout(r)}})},clearQueue:function(e){return this.queue(e||"fx",[])},promise:function(e,n){var r,i=1,o=x.Deferred(),a=this,s=this.length,l=function(){--i||o.resolveWith(a,[a])};"string"!=typeof e&&(n=e,e=t),e=e||"fx";while(s--)r=x._data(a[s],e+"queueHooks"),r&&r.empty&&(i++,r.empty.add(l));return l(),o.promise(n)}});var z,X,U=/[\t\r\n\f]/g,V=/\r/g,Y=/^(?:input|select|textarea|button|object)$/i,J=/^(?:a|area)$/i,G=/^(?:checked|selected)$/i,Q=x.support.getSetAttribute,K=x.support.input;x.fn.extend({attr:function(e,t){return x.access(this,x.attr,e,t,arguments.length>1)},removeAttr:function(e){return this.each(function(){x.removeAttr(this,e)})},prop:function(e,t){return x.access(this,x.prop,e,t,arguments.length>1)},removeProp:function(e){return e=x.propFix[e]||e,this.each(function(){try{this[e]=t,delete this[e]}catch(n){}})},addClass:function(e){var t,n,r,i,o,a=0,s=this.length,l="string"==typeof e&&e;if(x.isFunction(e))return this.each(function(t){x(this).addClass(e.call(this,t,this.className))});if(l)for(t=(e||"").match(T)||[];s>a;a++)if(n=this[a],r=1===n.nodeType&&(n.className?(" "+n.className+" ").replace(U," "):" ")){o=0;while(i=t[o++])0>r.indexOf(" "+i+" ")&&(r+=i+" ");n.className=x.trim(r)}return this},removeClass:function(e){var t,n,r,i,o,a=0,s=this.length,l=0===arguments.length||"string"==typeof e&&e;if(x.isFunction(e))return this.each(function(t){x(this).removeClass(e.call(this,t,this.className))});if(l)for(t=(e||"").match(T)||[];s>a;a++)if(n=this[a],r=1===n.nodeType&&(n.className?(" "+n.className+" ").replace(U," "):"")){o=0;while(i=t[o++])while(r.indexOf(" "+i+" ")>=0)r=r.replace(" "+i+" "," ");n.className=e?x.trim(r):""}return this},toggleClass:function(e,t){var n=typeof e;return"boolean"==typeof t&&"string"===n?t?this.addClass(e):this.removeClass(e):x.isFunction(e)?this.each(function(n){x(this).toggleClass(e.call(this,n,this.className,t),t)}):this.each(function(){if("string"===n){var t,r=0,o=x(this),a=e.match(T)||[];while(t=a[r++])o.hasClass(t)?o.removeClass(t):o.addClass(t)}else(n===i||"boolean"===n)&&(this.className&&x._data(this,"__className__",this.className),this.className=this.className||e===!1?"":x._data(this,"__className__")||"")})},hasClass:function(e){var t=" "+e+" ",n=0,r=this.length;for(;r>n;n++)if(1===this[n].nodeType&&(" "+this[n].className+" ").replace(U," ").indexOf(t)>=0)return!0;return!1},val:function(e){var n,r,i,o=this[0];{if(arguments.length)return i=x.isFunction(e),this.each(function(n){var o;1===this.nodeType&&(o=i?e.call(this,n,x(this).val()):e,null==o?o="":"number"==typeof o?o+="":x.isArray(o)&&(o=x.map(o,function(e){return null==e?"":e+""})),r=x.valHooks[this.type]||x.valHooks[this.nodeName.toLowerCase()],r&&"set"in r&&r.set(this,o,"value")!==t||(this.value=o))});if(o)return r=x.valHooks[o.type]||x.valHooks[o.nodeName.toLowerCase()],r&&"get"in r&&(n=r.get(o,"value"))!==t?n:(n=o.value,"string"==typeof n?n.replace(V,""):null==n?"":n)}}}),x.extend({valHooks:{option:{get:function(e){var t=x.find.attr(e,"value");return null!=t?t:e.text}},select:{get:function(e){var t,n,r=e.options,i=e.selectedIndex,o="select-one"===e.type||0>i,a=o?null:[],s=o?i+1:r.length,l=0>i?s:o?i:0;for(;s>l;l++)if(n=r[l],!(!n.selected&&l!==i||(x.support.optDisabled?n.disabled:null!==n.getAttribute("disabled"))||n.parentNode.disabled&&x.nodeName(n.parentNode,"optgroup"))){if(t=x(n).val(),o)return t;a.push(t)}return a},set:function(e,t){var n,r,i=e.options,o=x.makeArray(t),a=i.length;while(a--)r=i[a],(r.selected=x.inArray(x(r).val(),o)>=0)&&(n=!0);return n||(e.selectedIndex=-1),o}}},attr:function(e,n,r){var o,a,s=e.nodeType;if(e&&3!==s&&8!==s&&2!==s)return typeof e.getAttribute===i?x.prop(e,n,r):(1===s&&x.isXMLDoc(e)||(n=n.toLowerCase(),o=x.attrHooks[n]||(x.expr.match.bool.test(n)?X:z)),r===t?o&&"get"in o&&null!==(a=o.get(e,n))?a:(a=x.find.attr(e,n),null==a?t:a):null!==r?o&&"set"in o&&(a=o.set(e,r,n))!==t?a:(e.setAttribute(n,r+""),r):(x.removeAttr(e,n),t))},removeAttr:function(e,t){var n,r,i=0,o=t&&t.match(T);if(o&&1===e.nodeType)while(n=o[i++])r=x.propFix[n]||n,x.expr.match.bool.test(n)?K&&Q||!G.test(n)?e[r]=!1:e[x.camelCase("default-"+n)]=e[r]=!1:x.attr(e,n,""),e.removeAttribute(Q?n:r)},attrHooks:{type:{set:function(e,t){if(!x.support.radioValue&&"radio"===t&&x.nodeName(e,"input")){var n=e.value;return e.setAttribute("type",t),n&&(e.value=n),t}}}},propFix:{"for":"htmlFor","class":"className"},prop:function(e,n,r){var i,o,a,s=e.nodeType;if(e&&3!==s&&8!==s&&2!==s)return a=1!==s||!x.isXMLDoc(e),a&&(n=x.propFix[n]||n,o=x.propHooks[n]),r!==t?o&&"set"in o&&(i=o.set(e,r,n))!==t?i:e[n]=r:o&&"get"in o&&null!==(i=o.get(e,n))?i:e[n]},propHooks:{tabIndex:{get:function(e){var t=x.find.attr(e,"tabindex");return t?parseInt(t,10):Y.test(e.nodeName)||J.test(e.nodeName)&&e.href?0:-1}}}}),X={set:function(e,t,n){return t===!1?x.removeAttr(e,n):K&&Q||!G.test(n)?e.setAttribute(!Q&&x.propFix[n]||n,n):e[x.camelCase("default-"+n)]=e[n]=!0,n}},x.each(x.expr.match.bool.source.match(/\w+/g),function(e,n){var r=x.expr.attrHandle[n]||x.find.attr;x.expr.attrHandle[n]=K&&Q||!G.test(n)?function(e,n,i){var o=x.expr.attrHandle[n],a=i?t:(x.expr.attrHandle[n]=t)!=r(e,n,i)?n.toLowerCase():null;return x.expr.attrHandle[n]=o,a}:function(e,n,r){return r?t:e[x.camelCase("default-"+n)]?n.toLowerCase():null}}),K&&Q||(x.attrHooks.value={set:function(e,n,r){return x.nodeName(e,"input")?(e.defaultValue=n,t):z&&z.set(e,n,r)}}),Q||(z={set:function(e,n,r){var i=e.getAttributeNode(r);return i||e.setAttributeNode(i=e.ownerDocument.createAttribute(r)),i.value=n+="","value"===r||n===e.getAttribute(r)?n:t}},x.expr.attrHandle.id=x.expr.attrHandle.name=x.expr.attrHandle.coords=function(e,n,r){var i;return r?t:(i=e.getAttributeNode(n))&&""!==i.value?i.value:null},x.valHooks.button={get:function(e,n){var r=e.getAttributeNode(n);return r&&r.specified?r.value:t},set:z.set},x.attrHooks.contenteditable={set:function(e,t,n){z.set(e,""===t?!1:t,n)}},x.each(["width","height"],function(e,n){x.attrHooks[n]={set:function(e,r){return""===r?(e.setAttribute(n,"auto"),r):t}}})),x.support.hrefNormalized||x.each(["href","src"],function(e,t){x.propHooks[t]={get:function(e){return e.getAttribute(t,4)}}}),x.support.style||(x.attrHooks.style={get:function(e){return e.style.cssText||t},set:function(e,t){return e.style.cssText=t+""}}),x.support.optSelected||(x.propHooks.selected={get:function(e){var t=e.parentNode;return t&&(t.selectedIndex,t.parentNode&&t.parentNode.selectedIndex),null}}),x.each(["tabIndex","readOnly","maxLength","cellSpacing","cellPadding","rowSpan","colSpan","useMap","frameBorder","contentEditable"],function(){x.propFix[this.toLowerCase()]=this}),x.support.enctype||(x.propFix.enctype="encoding"),x.each(["radio","checkbox"],function(){x.valHooks[this]={set:function(e,n){return x.isArray(n)?e.checked=x.inArray(x(e).val(),n)>=0:t}},x.support.checkOn||(x.valHooks[this].get=function(e){return null===e.getAttribute("value")?"on":e.value})});var Z=/^(?:input|select|textarea)$/i,et=/^key/,tt=/^(?:mouse|contextmenu)|click/,nt=/^(?:focusinfocus|focusoutblur)$/,rt=/^([^.]*)(?:\.(.+)|)$/;function it(){return!0}function ot(){return!1}function at(){try{return a.activeElement}catch(e){}}x.event={global:{},add:function(e,n,r,o,a){var s,l,u,c,p,f,d,h,g,m,y,v=x._data(e);if(v){r.handler&&(c=r,r=c.handler,a=c.selector),r.guid||(r.guid=x.guid++),(l=v.events)||(l=v.events={}),(f=v.handle)||(f=v.handle=function(e){return typeof x===i||e&&x.event.triggered===e.type?t:x.event.dispatch.apply(f.elem,arguments)},f.elem=e),n=(n||"").match(T)||[""],u=n.length;while(u--)s=rt.exec(n[u])||[],g=y=s[1],m=(s[2]||"").split(".").sort(),g&&(p=x.event.special[g]||{},g=(a?p.delegateType:p.bindType)||g,p=x.event.special[g]||{},d=x.extend({type:g,origType:y,data:o,handler:r,guid:r.guid,selector:a,needsContext:a&&x.expr.match.needsContext.test(a),namespace:m.join(".")},c),(h=l[g])||(h=l[g]=[],h.delegateCount=0,p.setup&&p.setup.call(e,o,m,f)!==!1||(e.addEventListener?e.addEventListener(g,f,!1):e.attachEvent&&e.attachEvent("on"+g,f))),p.add&&(p.add.call(e,d),d.handler.guid||(d.handler.guid=r.guid)),a?h.splice(h.delegateCount++,0,d):h.push(d),x.event.global[g]=!0);e=null}},remove:function(e,t,n,r,i){var o,a,s,l,u,c,p,f,d,h,g,m=x.hasData(e)&&x._data(e);if(m&&(c=m.events)){t=(t||"").match(T)||[""],u=t.length;while(u--)if(s=rt.exec(t[u])||[],d=g=s[1],h=(s[2]||"").split(".").sort(),d){p=x.event.special[d]||{},d=(r?p.delegateType:p.bindType)||d,f=c[d]||[],s=s[2]&&RegExp("(^|\\.)"+h.join("\\.(?:.*\\.|)")+"(\\.|$)"),l=o=f.length;while(o--)a=f[o],!i&&g!==a.origType||n&&n.guid!==a.guid||s&&!s.test(a.namespace)||r&&r!==a.selector&&("**"!==r||!a.selector)||(f.splice(o,1),a.selector&&f.delegateCount--,p.remove&&p.remove.call(e,a));l&&!f.length&&(p.teardown&&p.teardown.call(e,h,m.handle)!==!1||x.removeEvent(e,d,m.handle),delete c[d])}else for(d in c)x.event.remove(e,d+t[u],n,r,!0);x.isEmptyObject(c)&&(delete m.handle,x._removeData(e,"events"))}},trigger:function(n,r,i,o){var s,l,u,c,p,f,d,h=[i||a],g=v.call(n,"type")?n.type:n,m=v.call(n,"namespace")?n.namespace.split("."):[];if(u=f=i=i||a,3!==i.nodeType&&8!==i.nodeType&&!nt.test(g+x.event.triggered)&&(g.indexOf(".")>=0&&(m=g.split("."),g=m.shift(),m.sort()),l=0>g.indexOf(":")&&"on"+g,n=n[x.expando]?n:new x.Event(g,"object"==typeof n&&n),n.isTrigger=o?2:3,n.namespace=m.join("."),n.namespace_re=n.namespace?RegExp("(^|\\.)"+m.join("\\.(?:.*\\.|)")+"(\\.|$)"):null,n.result=t,n.target||(n.target=i),r=null==r?[n]:x.makeArray(r,[n]),p=x.event.special[g]||{},o||!p.trigger||p.trigger.apply(i,r)!==!1)){if(!o&&!p.noBubble&&!x.isWindow(i)){for(c=p.delegateType||g,nt.test(c+g)||(u=u.parentNode);u;u=u.parentNode)h.push(u),f=u;f===(i.ownerDocument||a)&&h.push(f.defaultView||f.parentWindow||e)}d=0;while((u=h[d++])&&!n.isPropagationStopped())n.type=d>1?c:p.bindType||g,s=(x._data(u,"events")||{})[n.type]&&x._data(u,"handle"),s&&s.apply(u,r),s=l&&u[l],s&&x.acceptData(u)&&s.apply&&s.apply(u,r)===!1&&n.preventDefault();if(n.type=g,!o&&!n.isDefaultPrevented()&&(!p._default||p._default.apply(h.pop(),r)===!1)&&x.acceptData(i)&&l&&i[g]&&!x.isWindow(i)){f=i[l],f&&(i[l]=null),x.event.triggered=g;try{i[g]()}catch(y){}x.event.triggered=t,f&&(i[l]=f)}return n.result}},dispatch:function(e){e=x.event.fix(e);var n,r,i,o,a,s=[],l=g.call(arguments),u=(x._data(this,"events")||{})[e.type]||[],c=x.event.special[e.type]||{};if(l[0]=e,e.delegateTarget=this,!c.preDispatch||c.preDispatch.call(this,e)!==!1){s=x.event.handlers.call(this,e,u),n=0;while((o=s[n++])&&!e.isPropagationStopped()){e.currentTarget=o.elem,a=0;while((i=o.handlers[a++])&&!e.isImmediatePropagationStopped())(!e.namespace_re||e.namespace_re.test(i.namespace))&&(e.handleObj=i,e.data=i.data,r=((x.event.special[i.origType]||{}).handle||i.handler).apply(o.elem,l),r!==t&&(e.result=r)===!1&&(e.preventDefault(),e.stopPropagation()))}return c.postDispatch&&c.postDispatch.call(this,e),e.result}},handlers:function(e,n){var r,i,o,a,s=[],l=n.delegateCount,u=e.target;if(l&&u.nodeType&&(!e.button||"click"!==e.type))for(;u!=this;u=u.parentNode||this)if(1===u.nodeType&&(u.disabled!==!0||"click"!==e.type)){for(o=[],a=0;l>a;a++)i=n[a],r=i.selector+" ",o[r]===t&&(o[r]=i.needsContext?x(r,this).index(u)>=0:x.find(r,this,null,[u]).length),o[r]&&o.push(i);o.length&&s.push({elem:u,handlers:o})}return n.length>l&&s.push({elem:this,handlers:n.slice(l)}),s},fix:function(e){if(e[x.expando])return e;var t,n,r,i=e.type,o=e,s=this.fixHooks[i];s||(this.fixHooks[i]=s=tt.test(i)?this.mouseHooks:et.test(i)?this.keyHooks:{}),r=s.props?this.props.concat(s.props):this.props,e=new x.Event(o),t=r.length;while(t--)n=r[t],e[n]=o[n];return e.target||(e.target=o.srcElement||a),3===e.target.nodeType&&(e.target=e.target.parentNode),e.metaKey=!!e.metaKey,s.filter?s.filter(e,o):e},props:"altKey bubbles cancelable ctrlKey currentTarget eventPhase metaKey relatedTarget shiftKey target timeStamp view which".split(" "),fixHooks:{},keyHooks:{props:"char charCode key keyCode".split(" "),filter:function(e,t){return null==e.which&&(e.which=null!=t.charCode?t.charCode:t.keyCode),e}},mouseHooks:{props:"button buttons clientX clientY fromElement offsetX offsetY pageX pageY screenX screenY toElement".split(" "),filter:function(e,n){var r,i,o,s=n.button,l=n.fromElement;return null==e.pageX&&null!=n.clientX&&(i=e.target.ownerDocument||a,o=i.documentElement,r=i.body,e.pageX=n.clientX+(o&&o.scrollLeft||r&&r.scrollLeft||0)-(o&&o.clientLeft||r&&r.clientLeft||0),e.pageY=n.clientY+(o&&o.scrollTop||r&&r.scrollTop||0)-(o&&o.clientTop||r&&r.clientTop||0)),!e.relatedTarget&&l&&(e.relatedTarget=l===e.target?n.toElement:l),e.which||s===t||(e.which=1&s?1:2&s?3:4&s?2:0),e}},special:{load:{noBubble:!0},focus:{trigger:function(){if(this!==at()&&this.focus)try{return this.focus(),!1}catch(e){}},delegateType:"focusin"},blur:{trigger:function(){return this===at()&&this.blur?(this.blur(),!1):t},delegateType:"focusout"},click:{trigger:function(){return x.nodeName(this,"input")&&"checkbox"===this.type&&this.click?(this.click(),!1):t},_default:function(e){return x.nodeName(e.target,"a")}},beforeunload:{postDispatch:function(e){e.result!==t&&(e.originalEvent.returnValue=e.result)}}},simulate:function(e,t,n,r){var i=x.extend(new x.Event,n,{type:e,isSimulated:!0,originalEvent:{}});r?x.event.trigger(i,null,t):x.event.dispatch.call(t,i),i.isDefaultPrevented()&&n.preventDefault()}},x.removeEvent=a.removeEventListener?function(e,t,n){e.removeEventListener&&e.removeEventListener(t,n,!1)}:function(e,t,n){var r="on"+t;e.detachEvent&&(typeof e[r]===i&&(e[r]=null),e.detachEvent(r,n))},x.Event=function(e,n){return this instanceof x.Event?(e&&e.type?(this.originalEvent=e,this.type=e.type,this.isDefaultPrevented=e.defaultPrevented||e.returnValue===!1||e.getPreventDefault&&e.getPreventDefault()?it:ot):this.type=e,n&&x.extend(this,n),this.timeStamp=e&&e.timeStamp||x.now(),this[x.expando]=!0,t):new x.Event(e,n)},x.Event.prototype={isDefaultPrevented:ot,isPropagationStopped:ot,isImmediatePropagationStopped:ot,preventDefault:function(){var e=this.originalEvent;this.isDefaultPrevented=it,e&&(e.preventDefault?e.preventDefault():e.returnValue=!1)},stopPropagation:function(){var e=this.originalEvent;this.isPropagationStopped=it,e&&(e.stopPropagation&&e.stopPropagation(),e.cancelBubble=!0)},stopImmediatePropagation:function(){this.isImmediatePropagationStopped=it,this.stopPropagation()}},x.each({mouseenter:"mouseover",mouseleave:"mouseout"},function(e,t){x.event.special[e]={delegateType:t,bindType:t,handle:function(e){var n,r=this,i=e.relatedTarget,o=e.handleObj;return(!i||i!==r&&!x.contains(r,i))&&(e.type=o.origType,n=o.handler.apply(this,arguments),e.type=t),n}}}),x.support.submitBubbles||(x.event.special.submit={setup:function(){return x.nodeName(this,"form")?!1:(x.event.add(this,"click._submit keypress._submit",function(e){var n=e.target,r=x.nodeName(n,"input")||x.nodeName(n,"button")?n.form:t;r&&!x._data(r,"submitBubbles")&&(x.event.add(r,"submit._submit",function(e){e._submit_bubble=!0}),x._data(r,"submitBubbles",!0))}),t)},postDispatch:function(e){e._submit_bubble&&(delete e._submit_bubble,this.parentNode&&!e.isTrigger&&x.event.simulate("submit",this.parentNode,e,!0))},teardown:function(){return x.nodeName(this,"form")?!1:(x.event.remove(this,"._submit"),t)}}),x.support.changeBubbles||(x.event.special.change={setup:function(){return Z.test(this.nodeName)?(("checkbox"===this.type||"radio"===this.type)&&(x.event.add(this,"propertychange._change",function(e){"checked"===e.originalEvent.propertyName&&(this._just_changed=!0)}),x.event.add(this,"click._change",function(e){this._just_changed&&!e.isTrigger&&(this._just_changed=!1),x.event.simulate("change",this,e,!0)})),!1):(x.event.add(this,"beforeactivate._change",function(e){var t=e.target;Z.test(t.nodeName)&&!x._data(t,"changeBubbles")&&(x.event.add(t,"change._change",function(e){!this.parentNode||e.isSimulated||e.isTrigger||x.event.simulate("change",this.parentNode,e,!0)}),x._data(t,"changeBubbles",!0))}),t)},handle:function(e){var n=e.target;return this!==n||e.isSimulated||e.isTrigger||"radio"!==n.type&&"checkbox"!==n.type?e.handleObj.handler.apply(this,arguments):t},teardown:function(){return x.event.remove(this,"._change"),!Z.test(this.nodeName)}}),x.support.focusinBubbles||x.each({focus:"focusin",blur:"focusout"},function(e,t){var n=0,r=function(e){x.event.simulate(t,e.target,x.event.fix(e),!0)};x.event.special[t]={setup:function(){0===n++&&a.addEventListener(e,r,!0)},teardown:function(){0===--n&&a.removeEventListener(e,r,!0)}}}),x.fn.extend({on:function(e,n,r,i,o){var a,s;if("object"==typeof e){"string"!=typeof n&&(r=r||n,n=t);for(a in e)this.on(a,n,r,e[a],o);return this}if(null==r&&null==i?(i=n,r=n=t):null==i&&("string"==typeof n?(i=r,r=t):(i=r,r=n,n=t)),i===!1)i=ot;else if(!i)return this;return 1===o&&(s=i,i=function(e){return x().off(e),s.apply(this,arguments)},i.guid=s.guid||(s.guid=x.guid++)),this.each(function(){x.event.add(this,e,i,r,n)})},one:function(e,t,n,r){return this.on(e,t,n,r,1)},off:function(e,n,r){var i,o;if(e&&e.preventDefault&&e.handleObj)return i=e.handleObj,x(e.delegateTarget).off(i.namespace?i.origType+"."+i.namespace:i.origType,i.selector,i.handler),this;if("object"==typeof e){for(o in e)this.off(o,n,e[o]);return this}return(n===!1||"function"==typeof n)&&(r=n,n=t),r===!1&&(r=ot),this.each(function(){x.event.remove(this,e,r,n)})},trigger:function(e,t){return this.each(function(){x.event.trigger(e,t,this)})},triggerHandler:function(e,n){var r=this[0];return r?x.event.trigger(e,n,r,!0):t}});var st=/^.[^:#\[\.,]*$/,lt=/^(?:parents|prev(?:Until|All))/,ut=x.expr.match.needsContext,ct={children:!0,contents:!0,next:!0,prev:!0};x.fn.extend({find:function(e){var t,n=[],r=this,i=r.length;if("string"!=typeof e)return this.pushStack(x(e).filter(function(){for(t=0;i>t;t++)if(x.contains(r[t],this))return!0}));for(t=0;i>t;t++)x.find(e,r[t],n);return n=this.pushStack(i>1?x.unique(n):n),n.selector=this.selector?this.selector+" "+e:e,n},has:function(e){var t,n=x(e,this),r=n.length;return this.filter(function(){for(t=0;r>t;t++)if(x.contains(this,n[t]))return!0})},not:function(e){return this.pushStack(ft(this,e||[],!0))},filter:function(e){return this.pushStack(ft(this,e||[],!1))},is:function(e){return!!ft(this,"string"==typeof e&&ut.test(e)?x(e):e||[],!1).length},closest:function(e,t){var n,r=0,i=this.length,o=[],a=ut.test(e)||"string"!=typeof e?x(e,t||this.context):0;for(;i>r;r++)for(n=this[r];n&&n!==t;n=n.parentNode)if(11>n.nodeType&&(a?a.index(n)>-1:1===n.nodeType&&x.find.matchesSelector(n,e))){n=o.push(n);break}return this.pushStack(o.length>1?x.unique(o):o)},index:function(e){return e?"string"==typeof e?x.inArray(this[0],x(e)):x.inArray(e.jquery?e[0]:e,this):this[0]&&this[0].parentNode?this.first().prevAll().length:-1},add:function(e,t){var n="string"==typeof e?x(e,t):x.makeArray(e&&e.nodeType?[e]:e),r=x.merge(this.get(),n);return this.pushStack(x.unique(r))},addBack:function(e){return this.add(null==e?this.prevObject:this.prevObject.filter(e))}});function pt(e,t){do e=e[t];while(e&&1!==e.nodeType);return e}x.each({parent:function(e){var t=e.parentNode;return t&&11!==t.nodeType?t:null},parents:function(e){return x.dir(e,"parentNode")},parentsUntil:function(e,t,n){return x.dir(e,"parentNode",n)},next:function(e){return pt(e,"nextSibling")},prev:function(e){return pt(e,"previousSibling")},nextAll:function(e){return x.dir(e,"nextSibling")},prevAll:function(e){return x.dir(e,"previousSibling")},nextUntil:function(e,t,n){return x.dir(e,"nextSibling",n)},prevUntil:function(e,t,n){return x.dir(e,"previousSibling",n)},siblings:function(e){return x.sibling((e.parentNode||{}).firstChild,e)},children:function(e){return x.sibling(e.firstChild)},contents:function(e){return x.nodeName(e,"iframe")?e.contentDocument||e.contentWindow.document:x.merge([],e.childNodes)}},function(e,t){x.fn[e]=function(n,r){var i=x.map(this,t,n);return"Until"!==e.slice(-5)&&(r=n),r&&"string"==typeof r&&(i=x.filter(r,i)),this.length>1&&(ct[e]||(i=x.unique(i)),lt.test(e)&&(i=i.reverse())),this.pushStack(i)}}),x.extend({filter:function(e,t,n){var r=t[0];return n&&(e=":not("+e+")"),1===t.length&&1===r.nodeType?x.find.matchesSelector(r,e)?[r]:[]:x.find.matches(e,x.grep(t,function(e){return 1===e.nodeType}))},dir:function(e,n,r){var i=[],o=e[n];while(o&&9!==o.nodeType&&(r===t||1!==o.nodeType||!x(o).is(r)))1===o.nodeType&&i.push(o),o=o[n];return i},sibling:function(e,t){var n=[];for(;e;e=e.nextSibling)1===e.nodeType&&e!==t&&n.push(e);return n}});function ft(e,t,n){if(x.isFunction(t))return x.grep(e,function(e,r){return!!t.call(e,r,e)!==n});if(t.nodeType)return x.grep(e,function(e){return e===t!==n});if("string"==typeof t){if(st.test(t))return x.filter(t,e,n);t=x.filter(t,e)}return x.grep(e,function(e){return x.inArray(e,t)>=0!==n})}function dt(e){var t=ht.split("|"),n=e.createDocumentFragment();if(n.createElement)while(t.length)n.createElement(t.pop());return n}var ht="abbr|article|aside|audio|bdi|canvas|data|datalist|details|figcaption|figure|footer|header|hgroup|mark|meter|nav|output|progress|section|summary|time|video",gt=/ jQuery\d+="(?:null|\d+)"/g,mt=RegExp("<(?:"+ht+")[\\s/>]","i"),yt=/^\s+/,vt=/<(?!area|br|col|embed|hr|img|input|link|meta|param)(([\w:]+)[^>]*)\/>/gi,bt=/<([\w:]+)/,xt=/<tbody/i,wt=/<|&#?\w+;/,Tt=/<(?:script|style|link)/i,Ct=/^(?:checkbox|radio)$/i,Nt=/checked\s*(?:[^=]|=\s*.checked.)/i,kt=/^$|\/(?:java|ecma)script/i,Et=/^true\/(.*)/,St=/^\s*<!(?:\[CDATA\[|--)|(?:\]\]|--)>\s*$/g,At={option:[1,"<select multiple='multiple'>","</select>"],legend:[1,"<fieldset>","</fieldset>"],area:[1,"<map>","</map>"],param:[1,"<object>","</object>"],thead:[1,"<table>","</table>"],tr:[2,"<table><tbody>","</tbody></table>"],col:[2,"<table><tbody></tbody><colgroup>","</colgroup></table>"],td:[3,"<table><tbody><tr>","</tr></tbody></table>"],_default:x.support.htmlSerialize?[0,"",""]:[1,"X<div>","</div>"]},jt=dt(a),Dt=jt.appendChild(a.createElement("div"));At.optgroup=At.option,At.tbody=At.tfoot=At.colgroup=At.caption=At.thead,At.th=At.td,x.fn.extend({text:function(e){return x.access(this,function(e){return e===t?x.text(this):this.empty().append((this[0]&&this[0].ownerDocument||a).createTextNode(e))},null,e,arguments.length)},append:function(){return this.domManip(arguments,function(e){if(1===this.nodeType||11===this.nodeType||9===this.nodeType){var t=Lt(this,e);t.appendChild(e)}})},prepend:function(){return this.domManip(arguments,function(e){if(1===this.nodeType||11===this.nodeType||9===this.nodeType){var t=Lt(this,e);t.insertBefore(e,t.firstChild)}})},before:function(){return this.domManip(arguments,function(e){this.parentNode&&this.parentNode.insertBefore(e,this)})},after:function(){return this.domManip(arguments,function(e){this.parentNode&&this.parentNode.insertBefore(e,this.nextSibling)})},remove:function(e,t){var n,r=e?x.filter(e,this):this,i=0;for(;null!=(n=r[i]);i++)t||1!==n.nodeType||x.cleanData(Ft(n)),n.parentNode&&(t&&x.contains(n.ownerDocument,n)&&_t(Ft(n,"script")),n.parentNode.removeChild(n));return this},empty:function(){var e,t=0;for(;null!=(e=this[t]);t++){1===e.nodeType&&x.cleanData(Ft(e,!1));while(e.firstChild)e.removeChild(e.firstChild);e.options&&x.nodeName(e,"select")&&(e.options.length=0)}return this},clone:function(e,t){return e=null==e?!1:e,t=null==t?e:t,this.map(function(){return x.clone(this,e,t)})},html:function(e){return x.access(this,function(e){var n=this[0]||{},r=0,i=this.length;if(e===t)return 1===n.nodeType?n.innerHTML.replace(gt,""):t;if(!("string"!=typeof e||Tt.test(e)||!x.support.htmlSerialize&&mt.test(e)||!x.support.leadingWhitespace&&yt.test(e)||At[(bt.exec(e)||["",""])[1].toLowerCase()])){e=e.replace(vt,"<$1></$2>");try{for(;i>r;r++)n=this[r]||{},1===n.nodeType&&(x.cleanData(Ft(n,!1)),n.innerHTML=e);n=0}catch(o){}}n&&this.empty().append(e)},null,e,arguments.length)},replaceWith:function(){var e=x.map(this,function(e){return[e.nextSibling,e.parentNode]}),t=0;return this.domManip(arguments,function(n){var r=e[t++],i=e[t++];i&&(r&&r.parentNode!==i&&(r=this.nextSibling),x(this).remove(),i.insertBefore(n,r))},!0),t?this:this.remove()},detach:function(e){return this.remove(e,!0)},domManip:function(e,t,n){e=d.apply([],e);var r,i,o,a,s,l,u=0,c=this.length,p=this,f=c-1,h=e[0],g=x.isFunction(h);if(g||!(1>=c||"string"!=typeof h||x.support.checkClone)&&Nt.test(h))return this.each(function(r){var i=p.eq(r);g&&(e[0]=h.call(this,r,i.html())),i.domManip(e,t,n)});if(c&&(l=x.buildFragment(e,this[0].ownerDocument,!1,!n&&this),r=l.firstChild,1===l.childNodes.length&&(l=r),r)){for(a=x.map(Ft(l,"script"),Ht),o=a.length;c>u;u++)i=l,u!==f&&(i=x.clone(i,!0,!0),o&&x.merge(a,Ft(i,"script"))),t.call(this[u],i,u);if(o)for(s=a[a.length-1].ownerDocument,x.map(a,qt),u=0;o>u;u++)i=a[u],kt.test(i.type||"")&&!x._data(i,"globalEval")&&x.contains(s,i)&&(i.src?x._evalUrl(i.src):x.globalEval((i.text||i.textContent||i.innerHTML||"").replace(St,"")));l=r=null}return this}});function Lt(e,t){return x.nodeName(e,"table")&&x.nodeName(1===t.nodeType?t:t.firstChild,"tr")?e.getElementsByTagName("tbody")[0]||e.appendChild(e.ownerDocument.createElement("tbody")):e}function Ht(e){return e.type=(null!==x.find.attr(e,"type"))+"/"+e.type,e}function qt(e){var t=Et.exec(e.type);return t?e.type=t[1]:e.removeAttribute("type"),e}function _t(e,t){var n,r=0;for(;null!=(n=e[r]);r++)x._data(n,"globalEval",!t||x._data(t[r],"globalEval"))}function Mt(e,t){if(1===t.nodeType&&x.hasData(e)){var n,r,i,o=x._data(e),a=x._data(t,o),s=o.events;if(s){delete a.handle,a.events={};for(n in s)for(r=0,i=s[n].length;i>r;r++)x.event.add(t,n,s[n][r])}a.data&&(a.data=x.extend({},a.data))}}function Ot(e,t){var n,r,i;if(1===t.nodeType){if(n=t.nodeName.toLowerCase(),!x.support.noCloneEvent&&t[x.expando]){i=x._data(t);for(r in i.events)x.removeEvent(t,r,i.handle);t.removeAttribute(x.expando)}"script"===n&&t.text!==e.text?(Ht(t).text=e.text,qt(t)):"object"===n?(t.parentNode&&(t.outerHTML=e.outerHTML),x.support.html5Clone&&e.innerHTML&&!x.trim(t.innerHTML)&&(t.innerHTML=e.innerHTML)):"input"===n&&Ct.test(e.type)?(t.defaultChecked=t.checked=e.checked,t.value!==e.value&&(t.value=e.value)):"option"===n?t.defaultSelected=t.selected=e.defaultSelected:("input"===n||"textarea"===n)&&(t.defaultValue=e.defaultValue)}}x.each({appendTo:"append",prependTo:"prepend",insertBefore:"before",insertAfter:"after",replaceAll:"replaceWith"},function(e,t){x.fn[e]=function(e){var n,r=0,i=[],o=x(e),a=o.length-1;for(;a>=r;r++)n=r===a?this:this.clone(!0),x(o[r])[t](n),h.apply(i,n.get());return this.pushStack(i)}});function Ft(e,n){var r,o,a=0,s=typeof e.getElementsByTagName!==i?e.getElementsByTagName(n||"*"):typeof e.querySelectorAll!==i?e.querySelectorAll(n||"*"):t;if(!s)for(s=[],r=e.childNodes||e;null!=(o=r[a]);a++)!n||x.nodeName(o,n)?s.push(o):x.merge(s,Ft(o,n));return n===t||n&&x.nodeName(e,n)?x.merge([e],s):s}function Bt(e){Ct.test(e.type)&&(e.defaultChecked=e.checked)}x.extend({clone:function(e,t,n){var r,i,o,a,s,l=x.contains(e.ownerDocument,e);if(x.support.html5Clone||x.isXMLDoc(e)||!mt.test("<"+e.nodeName+">")?o=e.cloneNode(!0):(Dt.innerHTML=e.outerHTML,Dt.removeChild(o=Dt.firstChild)),!(x.support.noCloneEvent&&x.support.noCloneChecked||1!==e.nodeType&&11!==e.nodeType||x.isXMLDoc(e)))for(r=Ft(o),s=Ft(e),a=0;null!=(i=s[a]);++a)r[a]&&Ot(i,r[a]);if(t)if(n)for(s=s||Ft(e),r=r||Ft(o),a=0;null!=(i=s[a]);a++)Mt(i,r[a]);else Mt(e,o);return r=Ft(o,"script"),r.length>0&&_t(r,!l&&Ft(e,"script")),r=s=i=null,o},buildFragment:function(e,t,n,r){var i,o,a,s,l,u,c,p=e.length,f=dt(t),d=[],h=0;for(;p>h;h++)if(o=e[h],o||0===o)if("object"===x.type(o))x.merge(d,o.nodeType?[o]:o);else if(wt.test(o)){s=s||f.appendChild(t.createElement("div")),l=(bt.exec(o)||["",""])[1].toLowerCase(),c=At[l]||At._default,s.innerHTML=c[1]+o.replace(vt,"<$1></$2>")+c[2],i=c[0];while(i--)s=s.lastChild;if(!x.support.leadingWhitespace&&yt.test(o)&&d.push(t.createTextNode(yt.exec(o)[0])),!x.support.tbody){o="table"!==l||xt.test(o)?"<table>"!==c[1]||xt.test(o)?0:s:s.firstChild,i=o&&o.childNodes.length;while(i--)x.nodeName(u=o.childNodes[i],"tbody")&&!u.childNodes.length&&o.removeChild(u)}x.merge(d,s.childNodes),s.textContent="";while(s.firstChild)s.removeChild(s.firstChild);s=f.lastChild}else d.push(t.createTextNode(o));s&&f.removeChild(s),x.support.appendChecked||x.grep(Ft(d,"input"),Bt),h=0;while(o=d[h++])if((!r||-1===x.inArray(o,r))&&(a=x.contains(o.ownerDocument,o),s=Ft(f.appendChild(o),"script"),a&&_t(s),n)){i=0;while(o=s[i++])kt.test(o.type||"")&&n.push(o)}return s=null,f},cleanData:function(e,t){var n,r,o,a,s=0,l=x.expando,u=x.cache,c=x.support.deleteExpando,f=x.event.special;for(;null!=(n=e[s]);s++)if((t||x.acceptData(n))&&(o=n[l],a=o&&u[o])){if(a.events)for(r in a.events)f[r]?x.event.remove(n,r):x.removeEvent(n,r,a.handle);
u[o]&&(delete u[o],c?delete n[l]:typeof n.removeAttribute!==i?n.removeAttribute(l):n[l]=null,p.push(o))}},_evalUrl:function(e){return x.ajax({url:e,type:"GET",dataType:"script",async:!1,global:!1,"throws":!0})}}),x.fn.extend({wrapAll:function(e){if(x.isFunction(e))return this.each(function(t){x(this).wrapAll(e.call(this,t))});if(this[0]){var t=x(e,this[0].ownerDocument).eq(0).clone(!0);this[0].parentNode&&t.insertBefore(this[0]),t.map(function(){var e=this;while(e.firstChild&&1===e.firstChild.nodeType)e=e.firstChild;return e}).append(this)}return this},wrapInner:function(e){return x.isFunction(e)?this.each(function(t){x(this).wrapInner(e.call(this,t))}):this.each(function(){var t=x(this),n=t.contents();n.length?n.wrapAll(e):t.append(e)})},wrap:function(e){var t=x.isFunction(e);return this.each(function(n){x(this).wrapAll(t?e.call(this,n):e)})},unwrap:function(){return this.parent().each(function(){x.nodeName(this,"body")||x(this).replaceWith(this.childNodes)}).end()}});var Pt,Rt,Wt,$t=/alpha\([^)]*\)/i,It=/opacity\s*=\s*([^)]*)/,zt=/^(top|right|bottom|left)$/,Xt=/^(none|table(?!-c[ea]).+)/,Ut=/^margin/,Vt=RegExp("^("+w+")(.*)$","i"),Yt=RegExp("^("+w+")(?!px)[a-z%]+$","i"),Jt=RegExp("^([+-])=("+w+")","i"),Gt={BODY:"block"},Qt={position:"absolute",visibility:"hidden",display:"block"},Kt={letterSpacing:0,fontWeight:400},Zt=["Top","Right","Bottom","Left"],en=["Webkit","O","Moz","ms"];function tn(e,t){if(t in e)return t;var n=t.charAt(0).toUpperCase()+t.slice(1),r=t,i=en.length;while(i--)if(t=en[i]+n,t in e)return t;return r}function nn(e,t){return e=t||e,"none"===x.css(e,"display")||!x.contains(e.ownerDocument,e)}function rn(e,t){var n,r,i,o=[],a=0,s=e.length;for(;s>a;a++)r=e[a],r.style&&(o[a]=x._data(r,"olddisplay"),n=r.style.display,t?(o[a]||"none"!==n||(r.style.display=""),""===r.style.display&&nn(r)&&(o[a]=x._data(r,"olddisplay",ln(r.nodeName)))):o[a]||(i=nn(r),(n&&"none"!==n||!i)&&x._data(r,"olddisplay",i?n:x.css(r,"display"))));for(a=0;s>a;a++)r=e[a],r.style&&(t&&"none"!==r.style.display&&""!==r.style.display||(r.style.display=t?o[a]||"":"none"));return e}x.fn.extend({css:function(e,n){return x.access(this,function(e,n,r){var i,o,a={},s=0;if(x.isArray(n)){for(o=Rt(e),i=n.length;i>s;s++)a[n[s]]=x.css(e,n[s],!1,o);return a}return r!==t?x.style(e,n,r):x.css(e,n)},e,n,arguments.length>1)},show:function(){return rn(this,!0)},hide:function(){return rn(this)},toggle:function(e){return"boolean"==typeof e?e?this.show():this.hide():this.each(function(){nn(this)?x(this).show():x(this).hide()})}}),x.extend({cssHooks:{opacity:{get:function(e,t){if(t){var n=Wt(e,"opacity");return""===n?"1":n}}}},cssNumber:{columnCount:!0,fillOpacity:!0,fontWeight:!0,lineHeight:!0,opacity:!0,order:!0,orphans:!0,widows:!0,zIndex:!0,zoom:!0},cssProps:{"float":x.support.cssFloat?"cssFloat":"styleFloat"},style:function(e,n,r,i){if(e&&3!==e.nodeType&&8!==e.nodeType&&e.style){var o,a,s,l=x.camelCase(n),u=e.style;if(n=x.cssProps[l]||(x.cssProps[l]=tn(u,l)),s=x.cssHooks[n]||x.cssHooks[l],r===t)return s&&"get"in s&&(o=s.get(e,!1,i))!==t?o:u[n];if(a=typeof r,"string"===a&&(o=Jt.exec(r))&&(r=(o[1]+1)*o[2]+parseFloat(x.css(e,n)),a="number"),!(null==r||"number"===a&&isNaN(r)||("number"!==a||x.cssNumber[l]||(r+="px"),x.support.clearCloneStyle||""!==r||0!==n.indexOf("background")||(u[n]="inherit"),s&&"set"in s&&(r=s.set(e,r,i))===t)))try{u[n]=r}catch(c){}}},css:function(e,n,r,i){var o,a,s,l=x.camelCase(n);return n=x.cssProps[l]||(x.cssProps[l]=tn(e.style,l)),s=x.cssHooks[n]||x.cssHooks[l],s&&"get"in s&&(a=s.get(e,!0,r)),a===t&&(a=Wt(e,n,i)),"normal"===a&&n in Kt&&(a=Kt[n]),""===r||r?(o=parseFloat(a),r===!0||x.isNumeric(o)?o||0:a):a}}),e.getComputedStyle?(Rt=function(t){return e.getComputedStyle(t,null)},Wt=function(e,n,r){var i,o,a,s=r||Rt(e),l=s?s.getPropertyValue(n)||s[n]:t,u=e.style;return s&&(""!==l||x.contains(e.ownerDocument,e)||(l=x.style(e,n)),Yt.test(l)&&Ut.test(n)&&(i=u.width,o=u.minWidth,a=u.maxWidth,u.minWidth=u.maxWidth=u.width=l,l=s.width,u.width=i,u.minWidth=o,u.maxWidth=a)),l}):a.documentElement.currentStyle&&(Rt=function(e){return e.currentStyle},Wt=function(e,n,r){var i,o,a,s=r||Rt(e),l=s?s[n]:t,u=e.style;return null==l&&u&&u[n]&&(l=u[n]),Yt.test(l)&&!zt.test(n)&&(i=u.left,o=e.runtimeStyle,a=o&&o.left,a&&(o.left=e.currentStyle.left),u.left="fontSize"===n?"1em":l,l=u.pixelLeft+"px",u.left=i,a&&(o.left=a)),""===l?"auto":l});function on(e,t,n){var r=Vt.exec(t);return r?Math.max(0,r[1]-(n||0))+(r[2]||"px"):t}function an(e,t,n,r,i){var o=n===(r?"border":"content")?4:"width"===t?1:0,a=0;for(;4>o;o+=2)"margin"===n&&(a+=x.css(e,n+Zt[o],!0,i)),r?("content"===n&&(a-=x.css(e,"padding"+Zt[o],!0,i)),"margin"!==n&&(a-=x.css(e,"border"+Zt[o]+"Width",!0,i))):(a+=x.css(e,"padding"+Zt[o],!0,i),"padding"!==n&&(a+=x.css(e,"border"+Zt[o]+"Width",!0,i)));return a}function sn(e,t,n){var r=!0,i="width"===t?e.offsetWidth:e.offsetHeight,o=Rt(e),a=x.support.boxSizing&&"border-box"===x.css(e,"boxSizing",!1,o);if(0>=i||null==i){if(i=Wt(e,t,o),(0>i||null==i)&&(i=e.style[t]),Yt.test(i))return i;r=a&&(x.support.boxSizingReliable||i===e.style[t]),i=parseFloat(i)||0}return i+an(e,t,n||(a?"border":"content"),r,o)+"px"}function ln(e){var t=a,n=Gt[e];return n||(n=un(e,t),"none"!==n&&n||(Pt=(Pt||x("<iframe frameborder='0' width='0' height='0'/>").css("cssText","display:block !important")).appendTo(t.documentElement),t=(Pt[0].contentWindow||Pt[0].contentDocument).document,t.write("<!doctype html><html><body>"),t.close(),n=un(e,t),Pt.detach()),Gt[e]=n),n}function un(e,t){var n=x(t.createElement(e)).appendTo(t.body),r=x.css(n[0],"display");return n.remove(),r}x.each(["height","width"],function(e,n){x.cssHooks[n]={get:function(e,r,i){return r?0===e.offsetWidth&&Xt.test(x.css(e,"display"))?x.swap(e,Qt,function(){return sn(e,n,i)}):sn(e,n,i):t},set:function(e,t,r){var i=r&&Rt(e);return on(e,t,r?an(e,n,r,x.support.boxSizing&&"border-box"===x.css(e,"boxSizing",!1,i),i):0)}}}),x.support.opacity||(x.cssHooks.opacity={get:function(e,t){return It.test((t&&e.currentStyle?e.currentStyle.filter:e.style.filter)||"")?.01*parseFloat(RegExp.$1)+"":t?"1":""},set:function(e,t){var n=e.style,r=e.currentStyle,i=x.isNumeric(t)?"alpha(opacity="+100*t+")":"",o=r&&r.filter||n.filter||"";n.zoom=1,(t>=1||""===t)&&""===x.trim(o.replace($t,""))&&n.removeAttribute&&(n.removeAttribute("filter"),""===t||r&&!r.filter)||(n.filter=$t.test(o)?o.replace($t,i):o+" "+i)}}),x(function(){x.support.reliableMarginRight||(x.cssHooks.marginRight={get:function(e,n){return n?x.swap(e,{display:"inline-block"},Wt,[e,"marginRight"]):t}}),!x.support.pixelPosition&&x.fn.position&&x.each(["top","left"],function(e,n){x.cssHooks[n]={get:function(e,r){return r?(r=Wt(e,n),Yt.test(r)?x(e).position()[n]+"px":r):t}}})}),x.expr&&x.expr.filters&&(x.expr.filters.hidden=function(e){return 0>=e.offsetWidth&&0>=e.offsetHeight||!x.support.reliableHiddenOffsets&&"none"===(e.style&&e.style.display||x.css(e,"display"))},x.expr.filters.visible=function(e){return!x.expr.filters.hidden(e)}),x.each({margin:"",padding:"",border:"Width"},function(e,t){x.cssHooks[e+t]={expand:function(n){var r=0,i={},o="string"==typeof n?n.split(" "):[n];for(;4>r;r++)i[e+Zt[r]+t]=o[r]||o[r-2]||o[0];return i}},Ut.test(e)||(x.cssHooks[e+t].set=on)});var cn=/%20/g,pn=/\[\]$/,fn=/\r?\n/g,dn=/^(?:submit|button|image|reset|file)$/i,hn=/^(?:input|select|textarea|keygen)/i;x.fn.extend({serialize:function(){return x.param(this.serializeArray())},serializeArray:function(){return this.map(function(){var e=x.prop(this,"elements");return e?x.makeArray(e):this}).filter(function(){var e=this.type;return this.name&&!x(this).is(":disabled")&&hn.test(this.nodeName)&&!dn.test(e)&&(this.checked||!Ct.test(e))}).map(function(e,t){var n=x(this).val();return null==n?null:x.isArray(n)?x.map(n,function(e){return{name:t.name,value:e.replace(fn,"\r\n")}}):{name:t.name,value:n.replace(fn,"\r\n")}}).get()}}),x.param=function(e,n){var r,i=[],o=function(e,t){t=x.isFunction(t)?t():null==t?"":t,i[i.length]=encodeURIComponent(e)+"="+encodeURIComponent(t)};if(n===t&&(n=x.ajaxSettings&&x.ajaxSettings.traditional),x.isArray(e)||e.jquery&&!x.isPlainObject(e))x.each(e,function(){o(this.name,this.value)});else for(r in e)gn(r,e[r],n,o);return i.join("&").replace(cn,"+")};function gn(e,t,n,r){var i;if(x.isArray(t))x.each(t,function(t,i){n||pn.test(e)?r(e,i):gn(e+"["+("object"==typeof i?t:"")+"]",i,n,r)});else if(n||"object"!==x.type(t))r(e,t);else for(i in t)gn(e+"["+i+"]",t[i],n,r)}x.each("blur focus focusin focusout load resize scroll unload click dblclick mousedown mouseup mousemove mouseover mouseout mouseenter mouseleave change select submit keydown keypress keyup error contextmenu".split(" "),function(e,t){x.fn[t]=function(e,n){return arguments.length>0?this.on(t,null,e,n):this.trigger(t)}}),x.fn.extend({hover:function(e,t){return this.mouseenter(e).mouseleave(t||e)},bind:function(e,t,n){return this.on(e,null,t,n)},unbind:function(e,t){return this.off(e,null,t)},delegate:function(e,t,n,r){return this.on(t,e,n,r)},undelegate:function(e,t,n){return 1===arguments.length?this.off(e,"**"):this.off(t,e||"**",n)}});var mn,yn,vn=x.now(),bn=/\?/,xn=/#.*$/,wn=/([?&])_=[^&]*/,Tn=/^(.*?):[ \t]*([^\r\n]*)\r?$/gm,Cn=/^(?:about|app|app-storage|.+-extension|file|res|widget):$/,Nn=/^(?:GET|HEAD)$/,kn=/^\/\//,En=/^([\w.+-]+:)(?:\/\/([^\/?#:]*)(?::(\d+)|)|)/,Sn=x.fn.load,An={},jn={},Dn="*/".concat("*");try{yn=o.href}catch(Ln){yn=a.createElement("a"),yn.href="",yn=yn.href}mn=En.exec(yn.toLowerCase())||[];function Hn(e){return function(t,n){"string"!=typeof t&&(n=t,t="*");var r,i=0,o=t.toLowerCase().match(T)||[];if(x.isFunction(n))while(r=o[i++])"+"===r[0]?(r=r.slice(1)||"*",(e[r]=e[r]||[]).unshift(n)):(e[r]=e[r]||[]).push(n)}}function qn(e,n,r,i){var o={},a=e===jn;function s(l){var u;return o[l]=!0,x.each(e[l]||[],function(e,l){var c=l(n,r,i);return"string"!=typeof c||a||o[c]?a?!(u=c):t:(n.dataTypes.unshift(c),s(c),!1)}),u}return s(n.dataTypes[0])||!o["*"]&&s("*")}function _n(e,n){var r,i,o=x.ajaxSettings.flatOptions||{};for(i in n)n[i]!==t&&((o[i]?e:r||(r={}))[i]=n[i]);return r&&x.extend(!0,e,r),e}x.fn.load=function(e,n,r){if("string"!=typeof e&&Sn)return Sn.apply(this,arguments);var i,o,a,s=this,l=e.indexOf(" ");return l>=0&&(i=e.slice(l,e.length),e=e.slice(0,l)),x.isFunction(n)?(r=n,n=t):n&&"object"==typeof n&&(a="POST"),s.length>0&&x.ajax({url:e,type:a,dataType:"html",data:n}).done(function(e){o=arguments,s.html(i?x("<div>").append(x.parseHTML(e)).find(i):e)}).complete(r&&function(e,t){s.each(r,o||[e.responseText,t,e])}),this},x.each(["ajaxStart","ajaxStop","ajaxComplete","ajaxError","ajaxSuccess","ajaxSend"],function(e,t){x.fn[t]=function(e){return this.on(t,e)}}),x.extend({active:0,lastModified:{},etag:{},ajaxSettings:{url:yn,type:"GET",isLocal:Cn.test(mn[1]),global:!0,processData:!0,async:!0,contentType:"application/x-www-form-urlencoded; charset=UTF-8",accepts:{"*":Dn,text:"text/plain",html:"text/html",xml:"application/xml, text/xml",json:"application/json, text/javascript"},contents:{xml:/xml/,html:/html/,json:/json/},responseFields:{xml:"responseXML",text:"responseText",json:"responseJSON"},converters:{"* text":String,"text html":!0,"text json":x.parseJSON,"text xml":x.parseXML},flatOptions:{url:!0,context:!0}},ajaxSetup:function(e,t){return t?_n(_n(e,x.ajaxSettings),t):_n(x.ajaxSettings,e)},ajaxPrefilter:Hn(An),ajaxTransport:Hn(jn),ajax:function(e,n){"object"==typeof e&&(n=e,e=t),n=n||{};var r,i,o,a,s,l,u,c,p=x.ajaxSetup({},n),f=p.context||p,d=p.context&&(f.nodeType||f.jquery)?x(f):x.event,h=x.Deferred(),g=x.Callbacks("once memory"),m=p.statusCode||{},y={},v={},b=0,w="canceled",C={readyState:0,getResponseHeader:function(e){var t;if(2===b){if(!c){c={};while(t=Tn.exec(a))c[t[1].toLowerCase()]=t[2]}t=c[e.toLowerCase()]}return null==t?null:t},getAllResponseHeaders:function(){return 2===b?a:null},setRequestHeader:function(e,t){var n=e.toLowerCase();return b||(e=v[n]=v[n]||e,y[e]=t),this},overrideMimeType:function(e){return b||(p.mimeType=e),this},statusCode:function(e){var t;if(e)if(2>b)for(t in e)m[t]=[m[t],e[t]];else C.always(e[C.status]);return this},abort:function(e){var t=e||w;return u&&u.abort(t),k(0,t),this}};if(h.promise(C).complete=g.add,C.success=C.done,C.error=C.fail,p.url=((e||p.url||yn)+"").replace(xn,"").replace(kn,mn[1]+"//"),p.type=n.method||n.type||p.method||p.type,p.dataTypes=x.trim(p.dataType||"*").toLowerCase().match(T)||[""],null==p.crossDomain&&(r=En.exec(p.url.toLowerCase()),p.crossDomain=!(!r||r[1]===mn[1]&&r[2]===mn[2]&&(r[3]||("http:"===r[1]?"80":"443"))===(mn[3]||("http:"===mn[1]?"80":"443")))),p.data&&p.processData&&"string"!=typeof p.data&&(p.data=x.param(p.data,p.traditional)),qn(An,p,n,C),2===b)return C;l=p.global,l&&0===x.active++&&x.event.trigger("ajaxStart"),p.type=p.type.toUpperCase(),p.hasContent=!Nn.test(p.type),o=p.url,p.hasContent||(p.data&&(o=p.url+=(bn.test(o)?"&":"?")+p.data,delete p.data),p.cache===!1&&(p.url=wn.test(o)?o.replace(wn,"$1_="+vn++):o+(bn.test(o)?"&":"?")+"_="+vn++)),p.ifModified&&(x.lastModified[o]&&C.setRequestHeader("If-Modified-Since",x.lastModified[o]),x.etag[o]&&C.setRequestHeader("If-None-Match",x.etag[o])),(p.data&&p.hasContent&&p.contentType!==!1||n.contentType)&&C.setRequestHeader("Content-Type",p.contentType),C.setRequestHeader("Accept",p.dataTypes[0]&&p.accepts[p.dataTypes[0]]?p.accepts[p.dataTypes[0]]+("*"!==p.dataTypes[0]?", "+Dn+"; q=0.01":""):p.accepts["*"]);for(i in p.headers)C.setRequestHeader(i,p.headers[i]);if(p.beforeSend&&(p.beforeSend.call(f,C,p)===!1||2===b))return C.abort();w="abort";for(i in{success:1,error:1,complete:1})C[i](p[i]);if(u=qn(jn,p,n,C)){C.readyState=1,l&&d.trigger("ajaxSend",[C,p]),p.async&&p.timeout>0&&(s=setTimeout(function(){C.abort("timeout")},p.timeout));try{b=1,u.send(y,k)}catch(N){if(!(2>b))throw N;k(-1,N)}}else k(-1,"No Transport");function k(e,n,r,i){var c,y,v,w,T,N=n;2!==b&&(b=2,s&&clearTimeout(s),u=t,a=i||"",C.readyState=e>0?4:0,c=e>=200&&300>e||304===e,r&&(w=Mn(p,C,r)),w=On(p,w,C,c),c?(p.ifModified&&(T=C.getResponseHeader("Last-Modified"),T&&(x.lastModified[o]=T),T=C.getResponseHeader("etag"),T&&(x.etag[o]=T)),204===e||"HEAD"===p.type?N="nocontent":304===e?N="notmodified":(N=w.state,y=w.data,v=w.error,c=!v)):(v=N,(e||!N)&&(N="error",0>e&&(e=0))),C.status=e,C.statusText=(n||N)+"",c?h.resolveWith(f,[y,N,C]):h.rejectWith(f,[C,N,v]),C.statusCode(m),m=t,l&&d.trigger(c?"ajaxSuccess":"ajaxError",[C,p,c?y:v]),g.fireWith(f,[C,N]),l&&(d.trigger("ajaxComplete",[C,p]),--x.active||x.event.trigger("ajaxStop")))}return C},getJSON:function(e,t,n){return x.get(e,t,n,"json")},getScript:function(e,n){return x.get(e,t,n,"script")}}),x.each(["get","post"],function(e,n){x[n]=function(e,r,i,o){return x.isFunction(r)&&(o=o||i,i=r,r=t),x.ajax({url:e,type:n,dataType:o,data:r,success:i})}});function Mn(e,n,r){var i,o,a,s,l=e.contents,u=e.dataTypes;while("*"===u[0])u.shift(),o===t&&(o=e.mimeType||n.getResponseHeader("Content-Type"));if(o)for(s in l)if(l[s]&&l[s].test(o)){u.unshift(s);break}if(u[0]in r)a=u[0];else{for(s in r){if(!u[0]||e.converters[s+" "+u[0]]){a=s;break}i||(i=s)}a=a||i}return a?(a!==u[0]&&u.unshift(a),r[a]):t}function On(e,t,n,r){var i,o,a,s,l,u={},c=e.dataTypes.slice();if(c[1])for(a in e.converters)u[a.toLowerCase()]=e.converters[a];o=c.shift();while(o)if(e.responseFields[o]&&(n[e.responseFields[o]]=t),!l&&r&&e.dataFilter&&(t=e.dataFilter(t,e.dataType)),l=o,o=c.shift())if("*"===o)o=l;else if("*"!==l&&l!==o){if(a=u[l+" "+o]||u["* "+o],!a)for(i in u)if(s=i.split(" "),s[1]===o&&(a=u[l+" "+s[0]]||u["* "+s[0]])){a===!0?a=u[i]:u[i]!==!0&&(o=s[0],c.unshift(s[1]));break}if(a!==!0)if(a&&e["throws"])t=a(t);else try{t=a(t)}catch(p){return{state:"parsererror",error:a?p:"No conversion from "+l+" to "+o}}}return{state:"success",data:t}}x.ajaxSetup({accepts:{script:"text/javascript, application/javascript, application/ecmascript, application/x-ecmascript"},contents:{script:/(?:java|ecma)script/},converters:{"text script":function(e){return x.globalEval(e),e}}}),x.ajaxPrefilter("script",function(e){e.cache===t&&(e.cache=!1),e.crossDomain&&(e.type="GET",e.global=!1)}),x.ajaxTransport("script",function(e){if(e.crossDomain){var n,r=a.head||x("head")[0]||a.documentElement;return{send:function(t,i){n=a.createElement("script"),n.async=!0,e.scriptCharset&&(n.charset=e.scriptCharset),n.src=e.url,n.onload=n.onreadystatechange=function(e,t){(t||!n.readyState||/loaded|complete/.test(n.readyState))&&(n.onload=n.onreadystatechange=null,n.parentNode&&n.parentNode.removeChild(n),n=null,t||i(200,"success"))},r.insertBefore(n,r.firstChild)},abort:function(){n&&n.onload(t,!0)}}}});var Fn=[],Bn=/(=)\?(?=&|$)|\?\?/;x.ajaxSetup({jsonp:"callback",jsonpCallback:function(){var e=Fn.pop()||x.expando+"_"+vn++;return this[e]=!0,e}}),x.ajaxPrefilter("json jsonp",function(n,r,i){var o,a,s,l=n.jsonp!==!1&&(Bn.test(n.url)?"url":"string"==typeof n.data&&!(n.contentType||"").indexOf("application/x-www-form-urlencoded")&&Bn.test(n.data)&&"data");return l||"jsonp"===n.dataTypes[0]?(o=n.jsonpCallback=x.isFunction(n.jsonpCallback)?n.jsonpCallback():n.jsonpCallback,l?n[l]=n[l].replace(Bn,"$1"+o):n.jsonp!==!1&&(n.url+=(bn.test(n.url)?"&":"?")+n.jsonp+"="+o),n.converters["script json"]=function(){return s||x.error(o+" was not called"),s[0]},n.dataTypes[0]="json",a=e[o],e[o]=function(){s=arguments},i.always(function(){e[o]=a,n[o]&&(n.jsonpCallback=r.jsonpCallback,Fn.push(o)),s&&x.isFunction(a)&&a(s[0]),s=a=t}),"script"):t});var Pn,Rn,Wn=0,$n=e.ActiveXObject&&function(){var e;for(e in Pn)Pn[e](t,!0)};function In(){try{return new e.XMLHttpRequest}catch(t){}}function zn(){try{return new e.ActiveXObject("Microsoft.XMLHTTP")}catch(t){}}x.ajaxSettings.xhr=e.ActiveXObject?function(){return!this.isLocal&&In()||zn()}:In,Rn=x.ajaxSettings.xhr(),x.support.cors=!!Rn&&"withCredentials"in Rn,Rn=x.support.ajax=!!Rn,Rn&&x.ajaxTransport(function(n){if(!n.crossDomain||x.support.cors){var r;return{send:function(i,o){var a,s,l=n.xhr();if(n.username?l.open(n.type,n.url,n.async,n.username,n.password):l.open(n.type,n.url,n.async),n.xhrFields)for(s in n.xhrFields)l[s]=n.xhrFields[s];n.mimeType&&l.overrideMimeType&&l.overrideMimeType(n.mimeType),n.crossDomain||i["X-Requested-With"]||(i["X-Requested-With"]="XMLHttpRequest");try{for(s in i)l.setRequestHeader(s,i[s])}catch(u){}l.send(n.hasContent&&n.data||null),r=function(e,i){var s,u,c,p;try{if(r&&(i||4===l.readyState))if(r=t,a&&(l.onreadystatechange=x.noop,$n&&delete Pn[a]),i)4!==l.readyState&&l.abort();else{p={},s=l.status,u=l.getAllResponseHeaders(),"string"==typeof l.responseText&&(p.text=l.responseText);try{c=l.statusText}catch(f){c=""}s||!n.isLocal||n.crossDomain?1223===s&&(s=204):s=p.text?200:404}}catch(d){i||o(-1,d)}p&&o(s,c,p,u)},n.async?4===l.readyState?setTimeout(r):(a=++Wn,$n&&(Pn||(Pn={},x(e).unload($n)),Pn[a]=r),l.onreadystatechange=r):r()},abort:function(){r&&r(t,!0)}}}});var Xn,Un,Vn=/^(?:toggle|show|hide)$/,Yn=RegExp("^(?:([+-])=|)("+w+")([a-z%]*)$","i"),Jn=/queueHooks$/,Gn=[nr],Qn={"*":[function(e,t){var n=this.createTween(e,t),r=n.cur(),i=Yn.exec(t),o=i&&i[3]||(x.cssNumber[e]?"":"px"),a=(x.cssNumber[e]||"px"!==o&&+r)&&Yn.exec(x.css(n.elem,e)),s=1,l=20;if(a&&a[3]!==o){o=o||a[3],i=i||[],a=+r||1;do s=s||".5",a/=s,x.style(n.elem,e,a+o);while(s!==(s=n.cur()/r)&&1!==s&&--l)}return i&&(a=n.start=+a||+r||0,n.unit=o,n.end=i[1]?a+(i[1]+1)*i[2]:+i[2]),n}]};function Kn(){return setTimeout(function(){Xn=t}),Xn=x.now()}function Zn(e,t,n){var r,i=(Qn[t]||[]).concat(Qn["*"]),o=0,a=i.length;for(;a>o;o++)if(r=i[o].call(n,t,e))return r}function er(e,t,n){var r,i,o=0,a=Gn.length,s=x.Deferred().always(function(){delete l.elem}),l=function(){if(i)return!1;var t=Xn||Kn(),n=Math.max(0,u.startTime+u.duration-t),r=n/u.duration||0,o=1-r,a=0,l=u.tweens.length;for(;l>a;a++)u.tweens[a].run(o);return s.notifyWith(e,[u,o,n]),1>o&&l?n:(s.resolveWith(e,[u]),!1)},u=s.promise({elem:e,props:x.extend({},t),opts:x.extend(!0,{specialEasing:{}},n),originalProperties:t,originalOptions:n,startTime:Xn||Kn(),duration:n.duration,tweens:[],createTween:function(t,n){var r=x.Tween(e,u.opts,t,n,u.opts.specialEasing[t]||u.opts.easing);return u.tweens.push(r),r},stop:function(t){var n=0,r=t?u.tweens.length:0;if(i)return this;for(i=!0;r>n;n++)u.tweens[n].run(1);return t?s.resolveWith(e,[u,t]):s.rejectWith(e,[u,t]),this}}),c=u.props;for(tr(c,u.opts.specialEasing);a>o;o++)if(r=Gn[o].call(u,e,c,u.opts))return r;return x.map(c,Zn,u),x.isFunction(u.opts.start)&&u.opts.start.call(e,u),x.fx.timer(x.extend(l,{elem:e,anim:u,queue:u.opts.queue})),u.progress(u.opts.progress).done(u.opts.done,u.opts.complete).fail(u.opts.fail).always(u.opts.always)}function tr(e,t){var n,r,i,o,a;for(n in e)if(r=x.camelCase(n),i=t[r],o=e[n],x.isArray(o)&&(i=o[1],o=e[n]=o[0]),n!==r&&(e[r]=o,delete e[n]),a=x.cssHooks[r],a&&"expand"in a){o=a.expand(o),delete e[r];for(n in o)n in e||(e[n]=o[n],t[n]=i)}else t[r]=i}x.Animation=x.extend(er,{tweener:function(e,t){x.isFunction(e)?(t=e,e=["*"]):e=e.split(" ");var n,r=0,i=e.length;for(;i>r;r++)n=e[r],Qn[n]=Qn[n]||[],Qn[n].unshift(t)},prefilter:function(e,t){t?Gn.unshift(e):Gn.push(e)}});function nr(e,t,n){var r,i,o,a,s,l,u=this,c={},p=e.style,f=e.nodeType&&nn(e),d=x._data(e,"fxshow");n.queue||(s=x._queueHooks(e,"fx"),null==s.unqueued&&(s.unqueued=0,l=s.empty.fire,s.empty.fire=function(){s.unqueued||l()}),s.unqueued++,u.always(function(){u.always(function(){s.unqueued--,x.queue(e,"fx").length||s.empty.fire()})})),1===e.nodeType&&("height"in t||"width"in t)&&(n.overflow=[p.overflow,p.overflowX,p.overflowY],"inline"===x.css(e,"display")&&"none"===x.css(e,"float")&&(x.support.inlineBlockNeedsLayout&&"inline"!==ln(e.nodeName)?p.zoom=1:p.display="inline-block")),n.overflow&&(p.overflow="hidden",x.support.shrinkWrapBlocks||u.always(function(){p.overflow=n.overflow[0],p.overflowX=n.overflow[1],p.overflowY=n.overflow[2]}));for(r in t)if(i=t[r],Vn.exec(i)){if(delete t[r],o=o||"toggle"===i,i===(f?"hide":"show"))continue;c[r]=d&&d[r]||x.style(e,r)}if(!x.isEmptyObject(c)){d?"hidden"in d&&(f=d.hidden):d=x._data(e,"fxshow",{}),o&&(d.hidden=!f),f?x(e).show():u.done(function(){x(e).hide()}),u.done(function(){var t;x._removeData(e,"fxshow");for(t in c)x.style(e,t,c[t])});for(r in c)a=Zn(f?d[r]:0,r,u),r in d||(d[r]=a.start,f&&(a.end=a.start,a.start="width"===r||"height"===r?1:0))}}function rr(e,t,n,r,i){return new rr.prototype.init(e,t,n,r,i)}x.Tween=rr,rr.prototype={constructor:rr,init:function(e,t,n,r,i,o){this.elem=e,this.prop=n,this.easing=i||"swing",this.options=t,this.start=this.now=this.cur(),this.end=r,this.unit=o||(x.cssNumber[n]?"":"px")},cur:function(){var e=rr.propHooks[this.prop];return e&&e.get?e.get(this):rr.propHooks._default.get(this)},run:function(e){var t,n=rr.propHooks[this.prop];return this.pos=t=this.options.duration?x.easing[this.easing](e,this.options.duration*e,0,1,this.options.duration):e,this.now=(this.end-this.start)*t+this.start,this.options.step&&this.options.step.call(this.elem,this.now,this),n&&n.set?n.set(this):rr.propHooks._default.set(this),this}},rr.prototype.init.prototype=rr.prototype,rr.propHooks={_default:{get:function(e){var t;return null==e.elem[e.prop]||e.elem.style&&null!=e.elem.style[e.prop]?(t=x.css(e.elem,e.prop,""),t&&"auto"!==t?t:0):e.elem[e.prop]},set:function(e){x.fx.step[e.prop]?x.fx.step[e.prop](e):e.elem.style&&(null!=e.elem.style[x.cssProps[e.prop]]||x.cssHooks[e.prop])?x.style(e.elem,e.prop,e.now+e.unit):e.elem[e.prop]=e.now}}},rr.propHooks.scrollTop=rr.propHooks.scrollLeft={set:function(e){e.elem.nodeType&&e.elem.parentNode&&(e.elem[e.prop]=e.now)}},x.each(["toggle","show","hide"],function(e,t){var n=x.fn[t];x.fn[t]=function(e,r,i){return null==e||"boolean"==typeof e?n.apply(this,arguments):this.animate(ir(t,!0),e,r,i)}}),x.fn.extend({fadeTo:function(e,t,n,r){return this.filter(nn).css("opacity",0).show().end().animate({opacity:t},e,n,r)},animate:function(e,t,n,r){var i=x.isEmptyObject(e),o=x.speed(t,n,r),a=function(){var t=er(this,x.extend({},e),o);(i||x._data(this,"finish"))&&t.stop(!0)};return a.finish=a,i||o.queue===!1?this.each(a):this.queue(o.queue,a)},stop:function(e,n,r){var i=function(e){var t=e.stop;delete e.stop,t(r)};return"string"!=typeof e&&(r=n,n=e,e=t),n&&e!==!1&&this.queue(e||"fx",[]),this.each(function(){var t=!0,n=null!=e&&e+"queueHooks",o=x.timers,a=x._data(this);if(n)a[n]&&a[n].stop&&i(a[n]);else for(n in a)a[n]&&a[n].stop&&Jn.test(n)&&i(a[n]);for(n=o.length;n--;)o[n].elem!==this||null!=e&&o[n].queue!==e||(o[n].anim.stop(r),t=!1,o.splice(n,1));(t||!r)&&x.dequeue(this,e)})},finish:function(e){return e!==!1&&(e=e||"fx"),this.each(function(){var t,n=x._data(this),r=n[e+"queue"],i=n[e+"queueHooks"],o=x.timers,a=r?r.length:0;for(n.finish=!0,x.queue(this,e,[]),i&&i.stop&&i.stop.call(this,!0),t=o.length;t--;)o[t].elem===this&&o[t].queue===e&&(o[t].anim.stop(!0),o.splice(t,1));for(t=0;a>t;t++)r[t]&&r[t].finish&&r[t].finish.call(this);delete n.finish})}});function ir(e,t){var n,r={height:e},i=0;for(t=t?1:0;4>i;i+=2-t)n=Zt[i],r["margin"+n]=r["padding"+n]=e;return t&&(r.opacity=r.width=e),r}x.each({slideDown:ir("show"),slideUp:ir("hide"),slideToggle:ir("toggle"),fadeIn:{opacity:"show"},fadeOut:{opacity:"hide"},fadeToggle:{opacity:"toggle"}},function(e,t){x.fn[e]=function(e,n,r){return this.animate(t,e,n,r)}}),x.speed=function(e,t,n){var r=e&&"object"==typeof e?x.extend({},e):{complete:n||!n&&t||x.isFunction(e)&&e,duration:e,easing:n&&t||t&&!x.isFunction(t)&&t};return r.duration=x.fx.off?0:"number"==typeof r.duration?r.duration:r.duration in x.fx.speeds?x.fx.speeds[r.duration]:x.fx.speeds._default,(null==r.queue||r.queue===!0)&&(r.queue="fx"),r.old=r.complete,r.complete=function(){x.isFunction(r.old)&&r.old.call(this),r.queue&&x.dequeue(this,r.queue)},r},x.easing={linear:function(e){return e},swing:function(e){return.5-Math.cos(e*Math.PI)/2}},x.timers=[],x.fx=rr.prototype.init,x.fx.tick=function(){var e,n=x.timers,r=0;for(Xn=x.now();n.length>r;r++)e=n[r],e()||n[r]!==e||n.splice(r--,1);n.length||x.fx.stop(),Xn=t},x.fx.timer=function(e){e()&&x.timers.push(e)&&x.fx.start()},x.fx.interval=13,x.fx.start=function(){Un||(Un=setInterval(x.fx.tick,x.fx.interval))},x.fx.stop=function(){clearInterval(Un),Un=null},x.fx.speeds={slow:600,fast:200,_default:400},x.fx.step={},x.expr&&x.expr.filters&&(x.expr.filters.animated=function(e){return x.grep(x.timers,function(t){return e===t.elem}).length}),x.fn.offset=function(e){if(arguments.length)return e===t?this:this.each(function(t){x.offset.setOffset(this,e,t)});var n,r,o={top:0,left:0},a=this[0],s=a&&a.ownerDocument;if(s)return n=s.documentElement,x.contains(n,a)?(typeof a.getBoundingClientRect!==i&&(o=a.getBoundingClientRect()),r=or(s),{top:o.top+(r.pageYOffset||n.scrollTop)-(n.clientTop||0),left:o.left+(r.pageXOffset||n.scrollLeft)-(n.clientLeft||0)}):o},x.offset={setOffset:function(e,t,n){var r=x.css(e,"position");"static"===r&&(e.style.position="relative");var i=x(e),o=i.offset(),a=x.css(e,"top"),s=x.css(e,"left"),l=("absolute"===r||"fixed"===r)&&x.inArray("auto",[a,s])>-1,u={},c={},p,f;l?(c=i.position(),p=c.top,f=c.left):(p=parseFloat(a)||0,f=parseFloat(s)||0),x.isFunction(t)&&(t=t.call(e,n,o)),null!=t.top&&(u.top=t.top-o.top+p),null!=t.left&&(u.left=t.left-o.left+f),"using"in t?t.using.call(e,u):i.css(u)}},x.fn.extend({position:function(){if(this[0]){var e,t,n={top:0,left:0},r=this[0];return"fixed"===x.css(r,"position")?t=r.getBoundingClientRect():(e=this.offsetParent(),t=this.offset(),x.nodeName(e[0],"html")||(n=e.offset()),n.top+=x.css(e[0],"borderTopWidth",!0),n.left+=x.css(e[0],"borderLeftWidth",!0)),{top:t.top-n.top-x.css(r,"marginTop",!0),left:t.left-n.left-x.css(r,"marginLeft",!0)}}},offsetParent:function(){return this.map(function(){var e=this.offsetParent||s;while(e&&!x.nodeName(e,"html")&&"static"===x.css(e,"position"))e=e.offsetParent;return e||s})}}),x.each({scrollLeft:"pageXOffset",scrollTop:"pageYOffset"},function(e,n){var r=/Y/.test(n);x.fn[e]=function(i){return x.access(this,function(e,i,o){var a=or(e);return o===t?a?n in a?a[n]:a.document.documentElement[i]:e[i]:(a?a.scrollTo(r?x(a).scrollLeft():o,r?o:x(a).scrollTop()):e[i]=o,t)},e,i,arguments.length,null)}});function or(e){return x.isWindow(e)?e:9===e.nodeType?e.defaultView||e.parentWindow:!1}x.each({Height:"height",Width:"width"},function(e,n){x.each({padding:"inner"+e,content:n,"":"outer"+e},function(r,i){x.fn[i]=function(i,o){var a=arguments.length&&(r||"boolean"!=typeof i),s=r||(i===!0||o===!0?"margin":"border");return x.access(this,function(n,r,i){var o;return x.isWindow(n)?n.document.documentElement["client"+e]:9===n.nodeType?(o=n.documentElement,Math.max(n.body["scroll"+e],o["scroll"+e],n.body["offset"+e],o["offset"+e],o["client"+e])):i===t?x.css(n,r,s):x.style(n,r,i,s)},n,a?i:t,a,null)}})}),x.fn.size=function(){return this.length},x.fn.andSelf=x.fn.addBack,"object"==typeof module&&module&&"object"==typeof module.exports?module.exports=x:(e.jQuery=e.$=x,"function"==typeof define&&define.amd&&define("jquery",[],function(){return x}))})(window);

==> figure/task_manager/html/Flat-UI/js/jquery-1.8.3.min.js <==
/*! jQuery v1.8.3 jquery.com | jquery.org/license */
(function(e,t){function _(e){var t=M[e]={};return v.each(e.split(y),function(e,n){t[n]=!0}),t}function H(e,n,r){if(r===t&&e.nodeType===1){var i="data-"+n.replace(P,"-$1").toLowerCase();r=e.getAttribute(i);if(typeof r=="string"){try{r=r==="true"?!0:r==="false"?!1:r==="null"?null:+r+""===r?+r:D.test(r)?v.parseJSON(r):r}catch(s){}v.data(e,n,r)}else r=t}return r}function B(e){var t;for(t in e){if(t==="data"&&v.isEmptyObject(e[t]))continue;if(t!=="toJSON")return!1}return!0}function et(){return!1}function tt(){return!0}function ut(e){return!e||!e.parentNode||e.parentNode.nodeType===11}function at(e,t){do e=e[t];while(e&&e.nodeType!==1);return e}function ft(e,t,n){t=t||0;if(v.isFunction(t))return v.grep(e,function(e,r){var i=!!t.call(e,r,e);return i===n});if(t.nodeType)return v.grep(e,function(e,r){return e===t===n});if(typeof t=="string"){var r=v.grep(e,function(e){return e.nodeType===1});if(it.test(t))return v.filter(t,r,!n);t=v.filter(t,r)}return v.grep(e,function(e,r){return v.inArray(e,t)>=0===n})}function lt(e){var t=ct.split("|"),n=e.createDocumentFragment();if(n.createElement)while(t.length)n.createElement(t.pop());return n}function Lt(e,t){return e.getElementsByTagName(t)[0]||e.appendChild(e.ownerDocument.createElement(t))}function At(e,t){if(t.nodeType!==1||!v.hasData(e))return;var n,r,i,s=v._data(e),o=v._data(t,s),u=s.events;if(u){delete o.handle,o.events={};for(n in u)for(r=0,i=u[n].length;r<i;r++)v.event.add(t,n,u[n][r])}o.data&&(o.data=v.extend({},o.data))}function Ot(e,t){var n;if(t.nodeType!==1)return;t.clearAttributes&&t.clearAttributes(),t.mergeAttributes&&t.mergeAttributes(e),n=t.nodeName.toLowerCase(),n==="object"?(t.parentNode&&(t.outerHTML=e.outerHTML),v.support.html5Clone&&e.innerHTML&&!v.trim(t.innerHTML)&&(t.innerHTML=e.innerHTML)):n==="input"&&Et.test(e.type)?(t.defaultChecked=t.checked=e.checked,t.value!==e.value&&(t.value=e.value)):n==="option"?t.selected=e.defaultSelected:n==="input"||n==="textarea"?t.defaultValue=e.defaultValue:n==="script"&&t.text!==e.text&&(t.text=e.text),t.removeAttribute(v.expando)}function Mt(e){return typeof e.getElementsByTagName!="undefined"?e.getElementsByTagName("*"):typeof e.querySelectorAll!="undefined"?e.querySelectorAll("*"):[]}function _t(e){Et.test(e.type)&&(e.defaultChecked=e.checked)}function Qt(e,t){if(t in e)return t;var n=t.charAt(0).toUpperCase()+t.slice(1),r=t,i=Jt.length;while(i--){t=Jt[i]+n;if(t in e)return t}return r}function Gt(e,t){return e=t||e,v.css(e,"display")==="none"||!v.contains(e.ownerDocument,e)}function Yt(e,t){var n,r,i=[],s=0,o=e.length;for(;s<o;s++){n=e[s];if(!n.style)continue;i[s]=v._data(n,"olddisplay"),t?(!i[s]&&n.style.display==="none"&&(n.style.display=""),n.style.display===""&&Gt(n)&&(i[s]=v._data(n,"olddisplay",nn(n.nodeName)))):(r=Dt(n,"display"),!i[s]&&r!=="none"&&v._data(n,"olddisplay",r))}for(s=0;s<o;s++){n=e[s];if(!n.style)continue;if(!t||n.style.display==="none"||n.style.display==="")n.style.display=t?i[s]||"":"none"}return e}function Zt(e,t,n){var r=Rt.exec(t);return r?Math.max(0,r[1]-(n||0))+(r[2]||"px"):t}function en(e,t,n,r){var i=n===(r?"border":"content")?4:t==="width"?1:0,s=0;for(;i<4;i+=2)n==="margin"&&(s+=v.css(e,n+$t[i],!0)),r?(n==="content"&&(s-=parseFloat(Dt(e,"padding"+$t[i]))||0),n!=="margin"&&(s-=parseFloat(Dt(e,"border"+$t[i]+"Width"))||0)):(s+=parseFloat(Dt(e,"padding"+$t[i]))||0,n!=="padding"&&(s+=parseFloat(Dt(e,"border"+$t[i]+"Width"))||0));return s}function tn(e,t,n){var r=t==="width"?e.offsetWidth:e.offsetHeight,i=!0,s=v.support.boxSizing&&v.css(e,"boxSizing")==="border-box";if(r<=0||r==null){r=Dt(e,t);if(r<0||r==null)r=e.style[t];if(Ut.test(r))return r;i=s&&(v.support.boxSizingReliable||r===e.style[t]),r=parseFloat(r)||0}return r+en(e,t,n||(s?"border":"content"),i)+"px"}function nn(e){if(Wt[e])return Wt[e];var t=v("<"+e+">").appendTo(i.body),n=t.css("display");t.remove();if(n==="none"||n===""){Pt=i.body.appendChild(Pt||v.extend(i.createElement("iframe"),{frameBorder:0,width:0,height:0}));if(!Ht||!Pt.createElement)Ht=(Pt.contentWindow||Pt.contentDocument).document,Ht.write("<!doctype html><html><body>"),Ht.close();t=Ht.body.appendChild(Ht.createElement(e)),n=Dt(t,"display"),i.body.removeChild(Pt)}return Wt[e]=n,n}function fn(e,t,n,r){var i;if(v.isArray(t))v.each(t,function(t,i){n||sn.test(e)?r(e,i):fn(e+"["+(typeof i=="object"?t:"")+"]",i,n,r)});else if(!n&&v.type(t)==="object")for(i in t)fn(e+"["+i+"]",t[i],n,r);else r(e,t)}function Cn(e){return function(t,n){typeof t!="string"&&(n=t,t="*");var r,i,s,o=t.toLowerCase().split(y),u=0,a=o.length;if(v.isFunction(n))for(;u<a;u++)r=o[u],s=/^\+/.test(r),s&&(r=r.substr(1)||"*"),i=e[r]=e[r]||[],i[s?"unshift":"push"](n)}}function kn(e,n,r,i,s,o){s=s||n.dataTypes[0],o=o||{},o[s]=!0;var u,a=e[s],f=0,l=a?a.length:0,c=e===Sn;for(;f<l&&(c||!u);f++)u=a[f](n,r,i),typeof u=="string"&&(!c||o[u]?u=t:(n.dataTypes.unshift(u),u=kn(e,n,r,i,u,o)));return(c||!u)&&!o["*"]&&(u=kn(e,n,r,i,"*",o)),u}function Ln(e,n){var r,i,s=v.ajaxSettings.flatOptions||{};for(r in n)n[r]!==t&&((s[r]?e:i||(i={}))[r]=n[r]);i&&v.extend(!0,e,i)}function An(e,n,r){var i,s,o,u,a=e.contents,f=e.dataTypes,l=e.responseFields;for(s in l)s in r&&(n[l[s]]=r[s]);while(f[0]==="*")f.shift(),i===t&&(i=e.mimeType||n.getResponseHeader("content-type"));if(i)for(s in a)if(a[s]&&a[s].test(i)){f.unshift(s);break}if(f[0]in r)o=f[0];else{for(s in r){if(!f[0]||e.converters[s+" "+f[0]]){o=s;break}u||(u=s)}o=o||u}if(o)return o!==f[0]&&f.unshift(o),r[o]}function On(e,t){var n,r,i,s,o=e.dataTypes.slice(),u=o[0],a={},f=0;e.dataFilter&&(t=e.dataFilter(t,e.dataType));if(o[1])for(n in e.converters)a[n.toLowerCase()]=e.converters[n];for(;i=o[++f];)if(i!=="*"){if(u!=="*"&&u!==i){n=a[u+" "+i]||a["* "+i];if(!n)for(r in a){s=r.split(" ");if(s[1]===i){n=a[u+" "+s[0]]||a["* "+s[0]];if(n){n===!0?n=a[r]:a[r]!==!0&&(i=s[0],o.splice(f--,0,i));break}}}if(n!==!0)if(n&&e["throws"])t=n(t);else try{t=n(t)}catch(l){return{state:"parsererror",error:n?l:"No conversion from "+u+" to "+i}}}u=i}return{state:"success",data:t}}function Fn(){try{return new e.XMLHttpRequest}catch(t){}}function In(){try{return new e.ActiveXObject("Microsoft.XMLHTTP")}catch(t){}}function $n(){return setTimeout(function(){qn=t},0),qn=v.now()}function Jn(e,t){v.each(t,function(t,n){var r=(Vn[t]||[]).concat(Vn["*"]),i=0,s=r.length;for(;i<s;i++)if(r[i].call(e,t,n))return})}function Kn(e,t,n){var r,i=0,s=0,o=Xn.length,u=v.Deferred().always(function(){delete a.elem}),a=function(){var t=qn||$n(),n=Math.max(0,f.startTime+f.duration-t),r=n/f.duration||0,i=1-r,s=0,o=f.tweens.length;for(;s<o;s++)f.tweens[s].run(i);return u.notifyWith(e,[f,i,n]),i<1&&o?n:(u.resolveWith(e,[f]),!1)},f=u.promise({elem:e,props:v.extend({},t),opts:v.extend(!0,{specialEasing:{}},n),originalProperties:t,originalOptions:n,startTime:qn||$n(),duration:n.duration,tweens:[],createTween:function(t,n,r){var i=v.Tween(e,f.opts,t,n,f.opts.specialEasing[t]||f.opts.easing);return f.tweens.push(i),i},stop:function(t){var n=0,r=t?f.tweens.length:0;for(;n<r;n++)f.tweens[n].run(1);return t?u.resolveWith(e,[f,t]):u.rejectWith(e,[f,t]),this}}),l=f.props;Qn(l,f.opts.specialEasing);for(;i<o;i++){r=Xn[i].call(f,e,l,f.opts);if(r)return r}return Jn(f,l),v.isFunction(f.opts.start)&&f.opts.start.call(e,f),v.fx.timer(v.extend(a,{anim:f,queue:f.opts.queue,elem:e})),f.progress(f.opts.progress).done(f.opts.done,f.opts.complete).fail(f.opts.fail).always(f.opts.always)}function Qn(e,t){var n,r,i,s,o;for(n in e){r=v.camelCase(n),i=t[r],s=e[n],v.isArray(s)&&(i=s[1],s=e[n]=s[0]),n!==r&&(e[r]=s,delete e[n]),o=v.cssHooks[r];if(o&&"expand"in o){s=o.expand(s),delete e[r];for(n in s)n in e||(e[n]=s[n],t[n]=i)}else t[r]=i}}function Gn(e,t,n){var r,i,s,o,u,a,f,l,c,h=this,p=e.style,d={},m=[],g=e.nodeType&&Gt(e);n.queue||(l=v._queueHooks(e,"fx"),l.unqueued==null&&(l.unqueued=0,c=l.empty.fire,l.empty.fire=function(){l.unqueued||c()}),l.unqueued++,h.always(function(){h.always(function(){l.unqueued--,v.queue(e,"fx").length||l.empty.fire()})})),e.nodeType===1&&("height"in t||"width"in t)&&(n.overflow=[p.overflow,p.overflowX,p.overflowY],v.css(e,"display")==="inline"&&v.css(e,"float")==="none"&&(!v.support.inlineBlockNeedsLayout||nn(e.nodeName)==="inline"?p.display="inline-block":p.zoom=1)),n.overflow&&(p.overflow="hidden",v.support.shrinkWrapBlocks||h.done(function(){p.overflow=n.overflow[0],p.overflowX=n.overflow[1],p.overflowY=n.overflow[2]}));for(r in t){s=t[r];if(Un.exec(s)){delete t[r],a=a||s==="toggle";if(s===(g?"hide":"show"))continue;m.push(r)}}o=m.length;if(o){u=v._data(e,"fxshow")||v._data(e,"fxshow",{}),"hidden"in u&&(g=u.hidden),a&&(u.hidden=!g),g?v(e).show():h.done(function(){v(e).hide()}),h.done(function(){var t;v.removeData(e,"fxshow",!0);for(t in d)v.style(e,t,d[t])});for(r=0;r<o;r++)i=m[r],f=h.createTween(i,g?u[i]:0),d[i]=u[i]||v.style(e,i),i in u||(u[i]=f.start,g&&(f.end=f.start,f.start=i==="width"||i==="height"?1:0))}}function Yn(e,t,n,r,i){return new Yn.prototype.init(e,t,n,r,i)}function Zn(e,t){var n,r={height:e},i=0;t=t?1:0;for(;i<4;i+=2-t)n=$t[i],r["margin"+n]=r["padding"+n]=e;return t&&(r.opacity=r.width=e),r}function tr(e){return v.isWindow(e)?e:e.nodeType===9?e.defaultView||e.parentWindow:!1}var n,r,i=e.document,s=e.location,o=e.navigator,u=e.jQuery,a=e.$,f=Array.prototype.push,l=Array.prototype.slice,c=Array.prototype.indexOf,h=Object.prototype.toString,p=Object.prototype.hasOwnProperty,d=String.prototype.trim,v=function(e,t){return new v.fn.init(e,t,n)},m=/[\-+]?(?:\d*\.|)\d+(?:[eE][\-+]?\d+|)/.source,g=/\S/,y=/\s+/,b=/^[\s\uFEFF\xA0]+|[\s\uFEFF\xA0]+$/g,w=/^(?:[^#<]*(<[\w\W]+>)[^>]*$|#([\w\-]*)$)/,E=/^<(\w+)\s*\/?>(?:<\/\1>|)$/,S=/^[\],:{}\s]*$/,x=/(?:^|:|,)(?:\s*\[)+/g,T=/\\(?:["\\\/bfnrt]|u[\da-fA-F]{4})/g,N=/"[^"\\\r\n]*"|true|false|null|-?(?:\d\d*\.|)\d+(?:[eE][\-+]?\d+|)/g,C=/^-ms-/,k=/-([\da-z])/gi,L=function(e,t){return(t+"").toUpperCase()},A=function(){i.addEventListener?(i.removeEventListener("DOMContentLoaded",A,!1),v.ready()):i.readyState==="complete"&&(i.detachEvent("onreadystatechange",A),v.ready())},O={};v.fn=v.prototype={constructor:v,init:function(e,n,r){var s,o,u,a;if(!e)return this;if(e.nodeType)return this.context=this[0]=e,this.length=1,this;if(typeof e=="string"){e.charAt(0)==="<"&&e.charAt(e.length-1)===">"&&e.length>=3?s=[null,e,null]:s=w.exec(e);if(s&&(s[1]||!n)){if(s[1])return n=n instanceof v?n[0]:n,a=n&&n.nodeType?n.ownerDocument||n:i,e=v.parseHTML(s[1],a,!0),E.test(s[1])&&v.isPlainObject(n)&&this.attr.call(e,n,!0),v.merge(this,e);o=i.getElementById(s[2]);if(o&&o.parentNode){if(o.id!==s[2])return r.find(e);this.length=1,this[0]=o}return this.context=i,this.selector=e,this}return!n||n.jquery?(n||r).find(e):this.constructor(n).find(e)}return v.isFunction(e)?r.ready(e):(e.selector!==t&&(this.selector=e.selector,this.context=e.context),v.makeArray(e,this))},selector:"",jquery:"1.8.3",length:0,size:function(){return this.length},toArray:function(){return l.call(this)},get:function(e){return e==null?this.toArray():e<0?this[this.length+e]:this[e]},pushStack:function(e,t,n){var r=v.merge(this.constructor(),e);return r.prevObject=this,r.context=this.context,t==="find"?r.selector=this.selector+(this.selector?" ":"")+n:t&&(r.selector=this.selector+"."+t+"("+n+")"),r},each:function(e,t){return v.each(this,e,t)},ready:function(e){return v.ready.promise().done(e),this},eq:function(e){return e=+e,e===-1?this.slice(e):this.slice(e,e+1)},first:function(){return this.eq(0)},last:function(){return this.eq(-1)},slice:function(){return this.pushStack(l.apply(this,arguments),"slice",l.call(arguments).join(","))},map:function(e){return this.pushStack(v.map(this,function(t,n){return e.call(t,n,t)}))},end:function(){return this.prevObject||this.constructor(null)},push:f,sort:[].sort,splice:[].splice},v.fn.init.prototype=v.fn,v.extend=v.fn.extend=function(){var e,n,r,i,s,o,u=arguments[0]||{},a=1,f=arguments.length,l=!1;typeof u=="boolean"&&(l=u,u=arguments[1]||{},a=2),typeof u!="object"&&!v.isFunction(u)&&(u={}),f===a&&(u=this,--a);for(;a<f;a++)if((e=arguments[a])!=null)for(n in e){r=u[n],i=e[n];if(u===i)continue;l&&i&&(v.isPlainObject(i)||(s=v.isArray(i)))?(s?(s=!1,o=r&&v.isArray(r)?r:[]):o=r&&v.isPlainObject(r)?r:{},u[n]=v.extend(l,o,i)):i!==t&&(u[n]=i)}return u},v.extend({noConflict:function(t){return e.$===v&&(e.$=a),t&&e.jQuery===v&&(e.jQuery=u),v},isReady:!1,readyWait:1,holdReady:function(e){e?v.readyWait++:v.ready(!0)},ready:function(e){if(e===!0?--v.readyWait:v.isReady)return;if(!i.body)return setTimeout(v.ready,1);v.isReady=!0;if(e!==!0&&--v.readyWait>0)return;r.resolveWith(i,[v]),v.fn.trigger&&v(i).trigger("ready").off("ready")},isFunction:function(e){return v.type(e)==="function"},isArray:Array.isArray||function(e){return v.type(e)==="array"},isWindow:function(e){return e!=null&&e==e.window},isNumeric:function(e){return!isNaN(parseFloat(e))&&isFinite(e)},type:function(e){return e==null?String(e):O[h.call(e)]||"object"},isPlainObject:function(e){if(!e||v.type(e)!=="object"||e.nodeType||v.isWindow(e))return!1;try{if(e.constructor&&!p.call(e,"constructor")&&!p.call(e.constructor.prototype,"isPrototypeOf"))return!1}catch(n){return!1}var r;for(r in e);return r===t||p.call(e,r)},isEmptyObject:function(e){var t;for(t in e)return!1;return!0},error:function(e){throw new Error(e)},parseHTML:function(e,t,n){var r;return!e||typeof e!="string"?null:(typeof t=="boolean"&&(n=t,t=0),t=t||i,(r=E.exec(e))?[t.createElement(r[1])]:(r=v.buildFragment([e],t,n?null:[]),v.merge([],(r.cacheable?v.clone(r.fragment):r.fragment).childNodes)))},parseJSON:function(t){if(!t||typeof t!="string")return null;t=v.trim(t);if(e.JSON&&e.JSON.parse)return e.JSON.parse(t);if(S.test(t.replace(T,"@").replace(N,"]").replace(x,"")))return(new Function("return "+t))();v.error("Invalid JSON: "+t)},parseXML:function(n){var r,i;if(!n||typeof n!="string")return null;try{e.DOMParser?(i=new DOMParser,r=i.parseFromString(n,"text/xml")):(r=new ActiveXObject("Microsoft.XMLDOM"),r.async="false",r.loadXML(n))}catch(s){r=t}return(!r||!r.documentElement||r.getElementsByTagName("parsererror").length)&&v.error("Invalid XML: "+n),r},noop:function(){},globalEval:function(t){t&&g.test(t)&&(e.execScript||function(t){e.eval.call(e,t)})(t)},camelCase:function(e){return e.replace(C,"ms-").replace(k,L)},nodeName:function(e,t){return e.nodeName&&e.nodeName.toLowerCase()===t.toLowerCase()},each:function(e,n,r){var i,s=0,o=e.length,u=o===t||v.isFunction(e);if(r){if(u){for(i in e)if(n.apply(e[i],r)===!1)break}else for(;s<o;)if(n.apply(e[s++],r)===!1)break}else if(u){for(i in e)if(n.call(e[i],i,e[i])===!1)break}else for(;s<o;)if(n.call(e[s],s,e[s++])===!1)break;return e},trim:d&&!d.call("\ufeff\u00a0")?function(e){return e==null?"":d.call(e)}:function(e){return e==null?"":(e+"").replace(b,"")},makeArray:function(e,t){var n,r=t||[];return e!=null&&(n=v.type(e),e.length==null||n==="string"||n==="function"||n==="regexp"||v.isWindow(e)?f.call(r,e):v.merge(r,e)),r},inArray:function(e,t,n){var r;if(t){if(c)return c.call(t,e,n);r=t.length,n=n?n<0?Math.max(0,r+n):n:0;for(;n<r;n++)if(n in t&&t[n]===e)return n}return-1},merge:function(e,n){var r=n.length,i=e.length,s=0;if(typeof r=="number")for(;s<r;s++)e[i++]=n[s];else while(n[s]!==t)e[i++]=n[s++];return e.length=i,e},grep:function(e,t,n){var r,i=[],s=0,o=e.length;n=!!n;for(;s<o;s++)r=!!t(e[s],s),n!==r&&i.push(e[s]);return i},map:function(e,n,r){var i,s,o=[],u=0,a=e.length,f=e instanceof v||a!==t&&typeof a=="number"&&(a>0&&e[0]&&e[a-1]||a===0||v.isArray(e));if(f)for(;u<a;u++)i=n(e[u],u,r),i!=null&&(o[o.length]=i);else for(s in e)i=n(e[s],s,r),i!=null&&(o[o.length]=i);return o.concat.apply([],o)},guid:1,proxy:function(e,n){var r,i,s;return typeof n=="string"&&(r=e[n],n=e,e=r),v.isFunction(e)?(i=l.call(arguments,2),s=function(){return e.apply(n,i.concat(l.call(arguments)))},s.guid=e.guid=e.guid||v.guid++,s):t},access:function(e,n,r,i,s,o,u){var a,f=r==null,l=0,c=e.length;if(r&&typeof r=="object"){for(l in r)v.access(e,n,l,r[l],1,o,i);s=1}else if(i!==t){a=u===t&&v.isFunction(i),f&&(a?(a=n,n=function(e,t,n){return a.call(v(e),n)}):(n.call(e,i),n=null));if(n)for(;l<c;l++)n(e[l],r,a?i.call(e[l],l,n(e[l],r)):i,u);s=1}return s?e:f?n.call(e):c?n(e[0],r):o},now:function(){return(new Date).getTime()}}),v.ready.promise=function(t){if(!r){r=v.Deferred();if(i.readyState==="complete")setTimeout(v.ready,1);else if(i.addEventListener)i.addEventListener("DOMContentLoaded",A,!1),e.addEventListener("load",v.ready,!1);else{i.attachEvent("onreadystatechange",A),e.attachEvent("onload",v.ready);var n=!1;try{n=e.frameElement==null&&i.documentElement}catch(s){}n&&n.doScroll&&function o(){if(!v.isReady){try{n.doScroll("left")}catch(e){return setTimeout(o,50)}v.ready()}}()}}return r.promise(t)},v.each("Boolean Number String Function Array Date RegExp Object".split(" "),function(e,t){O["[object "+t+"]"]=t.toLowerCase()}),n=v(i);var M={};v.Callbacks=function(e){e=typeof e=="string"?M[e]||_(e):v.extend({},e);var n,r,i,s,o,u,a=[],f=!e.once&&[],l=function(t){n=e.memory&&t,r=!0,u=s||0,s=0,o=a.length,i=!0;for(;a&&u<o;u++)if(a[u].apply(t[0],t[1])===!1&&e.stopOnFalse){n=!1;break}i=!1,a&&(f?f.length&&l(f.shift()):n?a=[]:c.disable())},c={add:function(){if(a){var t=a.length;(function r(t){v.each(t,function(t,n){var i=v.type(n);i==="function"?(!e.unique||!c.has(n))&&a.push(n):n&&n.length&&i!=="string"&&r(n)})})(arguments),i?o=a.length:n&&(s=t,l(n))}return this},remove:function(){return a&&v.each(arguments,function(e,t){var n;while((n=v.inArray(t,a,n))>-1)a.splice(n,1),i&&(n<=o&&o--,n<=u&&u--)}),this},has:function(e){return v.inArray(e,a)>-1},empty:function(){return a=[],this},disable:function(){return a=f=n=t,this},disabled:function(){return!a},lock:function(){return f=t,n||c.disable(),this},locked:function(){return!f},fireWith:function(e,t){return t=t||[],t=[e,t.slice?t.slice():t],a&&(!r||f)&&(i?f.push(t):l(t)),this},fire:function(){return c.fireWith(this,arguments),this},fired:function(){return!!r}};return c},v.extend({Deferred:function(e){var t=[["resolve","done",v.Callbacks("once memory"),"resolved"],["reject","fail",v.Callbacks("once memory"),"rejected"],["notify","progress",v.Callbacks("memory")]],n="pending",r={state:function(){return n},always:function(){return i.done(arguments).fail(arguments),this},then:function(){var e=arguments;return v.Deferred(function(n){v.each(t,function(t,r){var s=r[0],o=e[t];i[r[1]](v.isFunction(o)?function(){var e=o.apply(this,arguments);e&&v.isFunction(e.promise)?e.promise().done(n.resolve).fail(n.reject).progress(n.notify):n[s+"With"](this===i?n:this,[e])}:n[s])}),e=null}).promise()},promise:function(e){return e!=null?v.extend(e,r):r}},i={};return r.pipe=r.then,v.each(t,function(e,s){var o=s[2],u=s[3];r[s[1]]=o.add,u&&o.add(function(){n=u},t[e^1][2].disable,t[2][2].lock),i[s[0]]=o.fire,i[s[0]+"With"]=o.fireWith}),r.promise(i),e&&e.call(i,i),i},when:function(e){var t=0,n=l.call(arguments),r=n.length,i=r!==1||e&&v.isFunction(e.promise)?r:0,s=i===1?e:v.Deferred(),o=function(e,t,n){return function(r){t[e]=this,n[e]=arguments.length>1?l.call(arguments):r,n===u?s.notifyWith(t,n):--i||s.resolveWith(t,n)}},u,a,f;if(r>1){u=new Array(r),a=new Array(r),f=new Array(r);for(;t<r;t++)n[t]&&v.isFunction(n[t].promise)?n[t].promise().done(o(t,f,n)).fail(s.reject).progress(o(t,a,u)):--i}return i||s.resolveWith(f,n),s.promise()}}),v.support=function(){var t,n,r,s,o,u,a,f,l,c,h,p=i.createElement("div");p.setAttribute("className","t"),p.innerHTML="  <link/><table></table><a href='/a'>a</a><input type='checkbox'/>",n=p.getElementsByTagName("*"),r=p.getElementsByTagName("a")[0];if(!n||!r||!n.length)return{};s=i.createElement("select"),o=s.appendChild(i.createElement("option")),u=p.getElementsByTagName("input")[0],r.style.cssText="top:1px;float:left;opacity:.5",t={leadingWhitespace:p.firstChild.nodeType===3,tbody:!p.getElementsByTagName("tbody").length,htmlSerialize:!!p.getElementsByTagName("link").length,style:/top/.test(r.getAttribute("style")),hrefNormalized:r.getAttribute("href")==="/a",opacity:/^0.5/.test(r.style.opacity),cssFloat:!!r.style.cssFloat,checkOn:u.value==="on",optSelected:o.selected,getSetAttribute:p.className!=="t",enctype:!!i.createElement("form").enctype,html5Clone:i.createElement("nav").cloneNode(!0).outerHTML!=="<:nav></:nav>",boxModel:i.compatMode==="CSS1Compat",submitBubbles:!0,changeBubbles:!0,focusinBubbles:!1,deleteExpando:!0,noCloneEvent:!0,inlineBlockNeedsLayout:!1,shrinkWrapBlocks:!1,reliableMarginRight:!0,boxSizingReliable:!0,pixelPosition:!1},u.checked=!0,t.noCloneChecked=u.cloneNode(!0).checked,s.disabled=!0,t.optDisabled=!o.disabled;try{delete p.test}catch(d){t.deleteExpando=!1}!p.addEventListener&&p.attachEvent&&p.fireEvent&&(p.attachEvent("onclick",h=function(){t.noCloneEvent=!1}),p.cloneNode(!0).fireEvent("onclick"),p.detachEvent("onclick",h)),u=i.createElement("input"),u.value="t",u.setAttribute("type","radio"),t.radioValue=u.value==="t",u.setAttribute("checked","checked"),u.setAttribute("name","t"),p.appendChild(u),a=i.createDocumentFragment(),a.appendChild(p.lastChild),t.checkClone=a.cloneNode(!0).cloneNode(!0).lastChild.checked,t.appendChecked=u.checked,a.removeChild(u),a.appendChild(p);if(p.attachEvent)for(l in{submit:!0,change:!0,focusin:!0})f="on"+l,c=f in p,c||(p.setAttribute(f,"return;"),c=typeof p[f]=="function"),t[l+"Bubbles"]=c;return v(function(){var n,r,s,o,u="padding:0;margin:0;border:0;display:block;overflow:hidden;",a=i.getElementsByTagName("body")[0];if(!a)return;n=i.createElement("div"),n.style.cssText="visibility:hidden;border:0;width:0;height:0;position:static;top:0;margin-top:1px",a.insertBefore(n,a.firstChild),r=i.createElement("div"),n.appendChild(r),r.innerHTML="<table><tr><td></td><td>t</td></tr></table>",s=r.getElementsByTagName("td"),s[0].style.cssText="padding:0;margin:0;border:0;display:none",c=s[0].offsetHeight===0,s[0].style.display="",s[1].style.display="none",t.reliableHiddenOffsets=c&&s[0].offsetHeight===0,r.innerHTML="",r.style.cssText="box-sizing:border-box;-moz-box-sizing:border-box;-webkit-box-sizing:border-box;padding:1px;border:1px;display:block;width:4px;margin-top:1%;position:absolute;top:1%;",t.boxSizing=r.offsetWidth===4,t.doesNotIncludeMarginInBodyOffset=a.offsetTop!==1,e.getComputedStyle&&(t.pixelPosition=(e.getComputedStyle(r,null)||{}).top!=="1%",t.boxSizingReliable=(e.getComputedStyle(r,null)||{width:"4px"}).width==="4px",o=i.createElement("div"),o.style.cssText=r.style.cssText=u,o.style.marginRight=o.style.width="0",r.style.width="1px",r.appendChild(o),t.reliableMarginRight=!parseFloat((e.getComputedStyle(o,null)||{}).marginRight)),typeof r.style.zoom!="undefined"&&(r.innerHTML="",r.style.cssText=u+"width:1px;padding:1px;display:inline;zoom:1",t.inlineBlockNeedsLayout=r.offsetWidth===3,r.style.display="block",r.style.overflow="visible",r.innerHTML="<div></div>",r.firstChild.style.width="5px",t.shrinkWrapBlocks=r.offsetWidth!==3,n.style.zoom=1),a.removeChild(n),n=r=s=o=null}),a.removeChild(p),n=r=s=o=u=a=p=null,t}();var D=/(?:\{[\s\S]*\}|\[[\s\S]*\])$/,P=/([A-Z])/g;v.extend({cache:{},deletedIds:[],uuid:0,expando:"jQuery"+(v.fn.jquery+Math.random()).replace(/\D/g,""),noData:{embed:!0,object:"clsid:D27CDB6E-AE6D-11cf-96B8-444553540000",applet:!0},hasData:function(e){return e=e.nodeType?v.cache[e[v.expando]]:e[v.expando],!!e&&!B(e)},data:function(e,n,r,i){if(!v.acceptData(e))return;var s,o,u=v.expando,a=typeof n=="string",f=e.nodeType,l=f?v.cache:e,c=f?e[u]:e[u]&&u;if((!c||!l[c]||!i&&!l[c].data)&&a&&r===t)return;c||(f?e[u]=c=v.deletedIds.pop()||v.guid++:c=u),l[c]||(l[c]={},f||(l[c].toJSON=v.noop));if(typeof n=="object"||typeof n=="function")i?l[c]=v.extend(l[c],n):l[c].data=v.extend(l[c].data,n);return s=l[c],i||(s.data||(s.data={}),s=s.data),r!==t&&(s[v.camelCase(n)]=r),a?(o=s[n],o==null&&(o=s[v.camelCase(n)])):o=s,o},removeData:function(e,t,n){if(!v.acceptData(e))return;var r,i,s,o=e.nodeType,u=o?v.cache:e,a=o?e[v.expando]:v.expando;if(!u[a])return;if(t){r=n?u[a]:u[a].data;if(r){v.isArray(t)||(t in r?t=[t]:(t=v.camelCase(t),t in r?t=[t]:t=t.split(" ")));for(i=0,s=t.length;i<s;i++)delete r[t[i]];if(!(n?B:v.isEmptyObject)(r))return}}if(!n){delete u[a].data;if(!B(u[a]))return}o?v.cleanData([e],!0):v.support.deleteExpando||u!=u.window?delete u[a]:u[a]=null},_data:function(e,t,n){return v.data(e,t,n,!0)},acceptData:function(e){var t=e.nodeName&&v.noData[e.nodeName.toLowerCase()];return!t||t!==!0&&e.getAttribute("classid")===t}}),v.fn.extend({data:function(e,n){var r,i,s,o,u,a=this[0],f=0,l=null;if(e===t){if(this.length){l=v.data(a);if(a.nodeType===1&&!v._data(a,"parsedAttrs")){s=a.attributes;for(u=s.length;f<u;f++)o=s[f].name,o.indexOf("data-")||(o=v.camelCase(o.substring(5)),H(a,o,l[o]));v._data(a,"parsedAttrs",!0)}}return l}return typeof e=="object"?this.each(function(){v.data(this,e)}):(r=e.split(".",2),r[1]=r[1]?"."+r[1]:"",i=r[1]+"!",v.access(this,function(n){if(n===t)return l=this.triggerHandler("getData"+i,[r[0]]),l===t&&a&&(l=v.data(a,e),l=H(a,e,l)),l===t&&r[1]?this.data(r[0]):l;r[1]=n,this.each(function(){var t=v(this);t.triggerHandler("setData"+i,r),v.data(this,e,n),t.triggerHandler("changeData"+i,r)})},null,n,arguments.length>1,null,!1))},removeData:function(e){return this.each(function(){v.removeData(this,e)})}}),v.extend({queue:function(e,t,n){var r;if(e)return t=(t||"fx")+"queue",r=v._data(e,t),n&&(!r||v.isArray(n)?r=v._data(e,t,v.makeArray(n)):r.push(n)),r||[]},dequeue:function(e,t){t=t||"fx";var n=v.queue(e,t),r=n.length,i=n.shift(),s=v._queueHooks(e,t),o=function(){v.dequeue(e,t)};i==="inprogress"&&(i=n.shift(),r--),i&&(t==="fx"&&n.unshift("inprogress"),delete s.stop,i.call(e,o,s)),!r&&s&&s.empty.fire()},_queueHooks:function(e,t){var n=t+"queueHooks";return v._data(e,n)||v._data(e,n,{empty:v.Callbacks("once memory").add(function(){v.removeData(e,t+"queue",!0),v.removeData(e,n,!0)})})}}),v.fn.extend({queue:function(e,n){var r=2;return typeof e!="string"&&(n=e,e="fx",r--),arguments.length<r?v.queue(this[0],e):n===t?this:this.each(function(){var t=v.queue(this,e,n);v._queueHooks(this,e),e==="fx"&&t[0]!=="inprogress"&&v.dequeue(this,e)})},dequeue:function(e){return this.each(function(){v.dequeue(this,e)})},delay:function(e,t){return e=v.fx?v.fx.speeds[e]||e:e,t=t||"fx",this.queue(t,function(t,n){var r=setTimeout(t,e);n.stop=function(){clearTimeout(r)}})},clearQueue:function(e){return this.queue(e||"fx",[])},promise:function(e,n){var r,i=1,s=v.Deferred(),o=this,u=this.length,a=function(){--i||s.resolveWith(o,[o])};typeof e!="string"&&(n=e,e=t),e=e||"fx";while(u--)r=v._data(o[u],e+"queueHooks"),r&&r.empty&&(i++,r.empty.add(a));return a(),s.promise(n)}});var j,F,I,q=/[\t\r\n]/g,R=/\r/g,U=/^(?:button|input)$/i,z=/^(?:button|input|object|select|textarea)$/i,W=/^a(?:rea|)$/i,X=/^(?:autofocus|autoplay|async|checked|controls|defer|disabled|hidden|loop|multiple|open|readonly|required|scoped|selected)$/i,V=v.support.getSetAttribute;v.fn.extend({attr:function(e,t){return v.access(this,v.attr,e,t,arguments.length>1)},removeAttr:function(e){return this.each(function(){v.removeAttr(this,e)})},prop:function(e,t){return v.access(this,v.prop,e,t,arguments.length>1)},removeProp:function(e){return e=v.propFix[e]||e,this.each(function(){try{this[e]=t,delete this[e]}catch(n){}})},addClass:function(e){var t,n,r,i,s,o,u;if(v.isFunction(e))return this.each(function(t){v(this).addClass(e.call(this,t,this.className))});if(e&&typeof e=="string"){t=e.split(y);for(n=0,r=this.length;n<r;n++){i=this[n];if(i.nodeType===1)if(!i.className&&t.length===1)i.className=e;else{s=" "+i.className+" ";for(o=0,u=t.length;o<u;o++)s.indexOf(" "+t[o]+" ")<0&&(s+=t[o]+" ");i.className=v.trim(s)}}}return this},removeClass:function(e){var n,r,i,s,o,u,a;if(v.isFunction(e))return this.each(function(t){v(this).removeClass(e.call(this,t,this.className))});if(e&&typeof e=="string"||e===t){n=(e||"").split(y);for(u=0,a=this.length;u<a;u++){i=this[u];if(i.nodeType===1&&i.className){r=(" "+i.className+" ").replace(q," ");for(s=0,o=n.length;s<o;s++)while(r.indexOf(" "+n[s]+" ")>=0)r=r.replace(" "+n[s]+" "," ");i.className=e?v.trim(r):""}}}return this},toggleClass:function(e,t){var n=typeof e,r=typeof t=="boolean";return v.isFunction(e)?this.each(function(n){v(this).toggleClass(e.call(this,n,this.className,t),t)}):this.each(function(){if(n==="string"){var i,s=0,o=v(this),u=t,a=e.split(y);while(i=a[s++])u=r?u:!o.hasClass(i),o[u?"addClass":"removeClass"](i)}else if(n==="undefined"||n==="boolean")this.className&&v._data(this,"__className__",this.className),this.className=this.className||e===!1?"":v._data(this,"__className__")||""})},hasClass:function(e){var t=" "+e+" ",n=0,r=this.length;for(;n<r;n++)if(this[n].nodeType===1&&(" "+this[n].className+" ").replace(q," ").indexOf(t)>=0)return!0;return!1},val:function(e){var n,r,i,s=this[0];if(!arguments.length){if(s)return n=v.valHooks[s.type]||v.valHooks[s.nodeName.toLowerCase()],n&&"get"in n&&(r=n.get(s,"value"))!==t?r:(r=s.value,typeof r=="string"?r.replace(R,""):r==null?"":r);return}return i=v.isFunction(e),this.each(function(r){var s,o=v(this);if(this.nodeType!==1)return;i?s=e.call(this,r,o.val()):s=e,s==null?s="":typeof s=="number"?s+="":v.isArray(s)&&(s=v.map(s,function(e){return e==null?"":e+""})),n=v.valHooks[this.type]||v.valHooks[this.nodeName.toLowerCase()];if(!n||!("set"in n)||n.set(this,s,"value")===t)this.value=s})}}),v.extend({valHooks:{option:{get:function(e){var t=e.attributes.value;return!t||t.specified?e.value:e.text}},select:{get:function(e){var t,n,r=e.options,i=e.selectedIndex,s=e.type==="select-one"||i<0,o=s?null:[],u=s?i+1:r.length,a=i<0?u:s?i:0;for(;a<u;a++){n=r[a];if((n.selected||a===i)&&(v.support.optDisabled?!n.disabled:n.getAttribute("disabled")===null)&&(!n.parentNode.disabled||!v.nodeName(n.parentNode,"optgroup"))){t=v(n).val();if(s)return t;o.push(t)}}return o},set:function(e,t){var n=v.makeArray(t);return v(e).find("option").each(function(){this.selected=v.inArray(v(this).val(),n)>=0}),n.length||(e.selectedIndex=-1),n}}},attrFn:{},attr:function(e,n,r,i){var s,o,u,a=e.nodeType;if(!e||a===3||a===8||a===2)return;if(i&&v.isFunction(v.fn[n]))return v(e)[n](r);if(typeof e.getAttribute=="undefined")return v.prop(e,n,r);u=a!==1||!v.isXMLDoc(e),u&&(n=n.toLowerCase(),o=v.attrHooks[n]||(X.test(n)?F:j));if(r!==t){if(r===null){v.removeAttr(e,n);return}return o&&"set"in o&&u&&(s=o.set(e,r,n))!==t?s:(e.setAttribute(n,r+""),r)}return o&&"get"in o&&u&&(s=o.get(e,n))!==null?s:(s=e.getAttribute(n),s===null?t:s)},removeAttr:function(e,t){var n,r,i,s,o=0;if(t&&e.nodeType===1){r=t.split(y);for(;o<r.length;o++)i=r[o],i&&(n=v.propFix[i]||i,s=X.test(i),s||v.attr(e,i,""),e.removeAttribute(V?i:n),s&&n in e&&(e[n]=!1))}},attrHooks:{type:{set:function(e,t){if(U.test(e.nodeName)&&e.parentNode)v.error("type property can't be changed");else if(!v.support.radioValue&&t==="radio"&&v.nodeName(e,"input")){var n=e.value;return e.setAttribute("type",t),n&&(e.value=n),t}}},value:{get:function(e,t){return j&&v.nodeName(e,"button")?j.get(e,t):t in e?e.value:null},set:function(e,t,n){if(j&&v.nodeName(e,"button"))return j.set(e,t,n);e.value=t}}},propFix:{tabindex:"tabIndex",readonly:"readOnly","for":"htmlFor","class":"className",maxlength:"maxLength",cellspacing:"cellSpacing",cellpadding:"cellPadding",rowspan:"rowSpan",colspan:"colSpan",usemap:"useMap",frameborder:"frameBorder",contenteditable:"contentEditable"},prop:function(e,n,r){var i,s,o,u=e.nodeType;if(!e||u===3||u===8||u===2)return;return o=u!==1||!v.isXMLDoc(e),o&&(n=v.propFix[n]||n,s=v.propHooks[n]),r!==t?s&&"set"in s&&(i=s.set(e,r,n))!==t?i:e[n]=r:s&&"get"in s&&(i=s.get(e,n))!==null?i:e[n]},propHooks:{tabIndex:{get:function(e){var n=e.getAttributeNode("tabindex");return n&&n.specified?parseInt(n.value,10):z.test(e.nodeName)||W.test(e.nodeName)&&e.href?0:t}}}}),F={get:function(e,n){var r,i=v.prop(e,n);return i===!0||typeof i!="boolean"&&(r=e.getAttributeNode(n))&&r.nodeValue!==!1?n.toLowerCase():t},set:function(e,t,n){var r;return t===!1?v.removeAttr(e,n):(r=v.propFix[n]||n,r in e&&(e[r]=!0),e.setAttribute(n,n.toLowerCase())),n}},V||(I={name:!0,id:!0,coords:!0},j=v.valHooks.button={get:function(e,n){var r;return r=e.getAttributeNode(n),r&&(I[n]?r.value!=="":r.specified)?r.value:t},set:function(e,t,n){var r=e.getAttributeNode(n);return r||(r=i.createAttribute(n),e.setAttributeNode(r)),r.value=t+""}},v.each(["width","height"],function(e,t){v.attrHooks[t]=v.extend(v.attrHooks[t],{set:function(e,n){if(n==="")return e.setAttribute(t,"auto"),n}})}),v.attrHooks.contenteditable={get:j.get,set:function(e,t,n){t===""&&(t="false"),j.set(e,t,n)}}),v.support.hrefNormalized||v.each(["href","src","width","height"],function(e,n){v.attrHooks[n]=v.extend(v.attrHooks[n],{get:function(e){var r=e.getAttribute(n,2);return r===null?t:r}})}),v.support.style||(v.attrHooks.style={get:function(e){return e.style.cssText.toLowerCase()||t},set:function(e,t){return e.style.cssText=t+""}}),v.support.optSelected||(v.propHooks.selected=v.extend(v.propHooks.selected,{get:function(e){var t=e.parentNode;return t&&(t.selectedIndex,t.parentNode&&t.parentNode.selectedIndex),null}})),v.support.enctype||(v.propFix.enctype="encoding"),v.support.checkOn||v.each(["radio","checkbox"],function(){v.valHooks[this]={get:function(e){return e.getAttribute("value")===null?"on":e.value}}}),v.each(["radio","checkbox"],function(){v.valHooks[this]=v.extend(v.valHooks[this],{set:function(e,t){if(v.isArray(t))return e.checked=v.inArray(v(e).val(),t)>=0}})});var $=/^(?:textarea|input|select)$/i,J=/^([^\.]*|)(?:\.(.+)|)$/,K=/(?:^|\s)hover(\.\S+|)\b/,Q=/^key/,G=/^(?:mouse|contextmenu)|click/,Y=/^(?:focusinfocus|focusoutblur)$/,Z=function(e){return v.event.special.hover?e:e.replace(K,"mouseenter$1 mouseleave$1")};v.event={add:function(e,n,r,i,s){var o,u,a,f,l,c,h,p,d,m,g;if(e.nodeType===3||e.nodeType===8||!n||!r||!(o=v._data(e)))return;r.handler&&(d=r,r=d.handler,s=d.selector),r.guid||(r.guid=v.guid++),a=o.events,a||(o.events=a={}),u=o.handle,u||(o.handle=u=function(e){return typeof v=="undefined"||!!e&&v.event.triggered===e.type?t:v.event.dispatch.apply(u.elem,arguments)},u.elem=e),n=v.trim(Z(n)).split(" ");for(f=0;f<n.length;f++){l=J.exec(n[f])||[],c=l[1],h=(l[2]||"").split(".").sort(),g=v.event.special[c]||{},c=(s?g.delegateType:g.bindType)||c,g=v.event.special[c]||{},p=v.extend({type:c,origType:l[1],data:i,handler:r,guid:r.guid,selector:s,needsContext:s&&v.expr.match.needsContext.test(s),namespace:h.join(".")},d),m=a[c];if(!m){m=a[c]=[],m.delegateCount=0;if(!g.setup||g.setup.call(e,i,h,u)===!1)e.addEventListener?e.addEventListener(c,u,!1):e.attachEvent&&e.attachEvent("on"+c,u)}g.add&&(g.add.call(e,p),p.handler.guid||(p.handler.guid=r.guid)),s?m.splice(m.delegateCount++,0,p):m.push(p),v.event.global[c]=!0}e=null},global:{},remove:function(e,t,n,r,i){var s,o,u,a,f,l,c,h,p,d,m,g=v.hasData(e)&&v._data(e);if(!g||!(h=g.events))return;t=v.trim(Z(t||"")).split(" ");for(s=0;s<t.length;s++){o=J.exec(t[s])||[],u=a=o[1],f=o[2];if(!u){for(u in h)v.event.remove(e,u+t[s],n,r,!0);continue}p=v.event.special[u]||{},u=(r?p.delegateType:p.bindType)||u,d=h[u]||[],l=d.length,f=f?new RegExp("(^|\\.)"+f.split(".").sort().join("\\.(?:.*\\.|)")+"(\\.|$)"):null;for(c=0;c<d.length;c++)m=d[c],(i||a===m.origType)&&(!n||n.guid===m.guid)&&(!f||f.test(m.namespace))&&(!r||r===m.selector||r==="**"&&m.selector)&&(d.splice(c--,1),m.selector&&d.delegateCount--,p.remove&&p.remove.call(e,m));d.length===0&&l!==d.length&&((!p.teardown||p.teardown.call(e,f,g.handle)===!1)&&v.removeEvent(e,u,g.handle),delete h[u])}v.isEmptyObject(h)&&(delete g.handle,v.removeData(e,"events",!0))},customEvent:{getData:!0,setData:!0,changeData:!0},trigger:function(n,r,s,o){if(!s||s.nodeType!==3&&s.nodeType!==8){var u,a,f,l,c,h,p,d,m,g,y=n.type||n,b=[];if(Y.test(y+v.event.triggered))return;y.indexOf("!")>=0&&(y=y.slice(0,-1),a=!0),y.indexOf(".")>=0&&(b=y.split("."),y=b.shift(),b.sort());if((!s||v.event.customEvent[y])&&!v.event.global[y])return;n=typeof n=="object"?n[v.expando]?n:new v.Event(y,n):new v.Event(y),n.type=y,n.isTrigger=!0,n.exclusive=a,n.namespace=b.join("."),n.namespace_re=n.namespace?new RegExp("(^|\\.)"+b.join("\\.(?:.*\\.|)")+"(\\.|$)"):null,h=y.indexOf(":")<0?"on"+y:"";if(!s){u=v.cache;for(f in u)u[f].events&&u[f].events[y]&&v.event.trigger(n,r,u[f].handle.elem,!0);return}n.result=t,n.target||(n.target=s),r=r!=null?v.makeArray(r):[],r.unshift(n),p=v.event.special[y]||{};if(p.trigger&&p.trigger.apply(s,r)===!1)return;m=[[s,p.bindType||y]];if(!o&&!p.noBubble&&!v.isWindow(s)){g=p.delegateType||y,l=Y.test(g+y)?s:s.parentNode;for(c=s;l;l=l.parentNode)m.push([l,g]),c=l;c===(s.ownerDocument||i)&&m.push([c.defaultView||c.parentWindow||e,g])}for(f=0;f<m.length&&!n.isPropagationStopped();f++)l=m[f][0],n.type=m[f][1],d=(v._data(l,"events")||{})[n.type]&&v._data(l,"handle"),d&&d.apply(l,r),d=h&&l[h],d&&v.acceptData(l)&&d.apply&&d.apply(l,r)===!1&&n.preventDefault();return n.type=y,!o&&!n.isDefaultPrevented()&&(!p._default||p._default.apply(s.ownerDocument,r)===!1)&&(y!=="click"||!v.nodeName(s,"a"))&&v.acceptData(s)&&h&&s[y]&&(y!=="focus"&&y!=="blur"||n.target.offsetWidth!==0)&&!v.isWindow(s)&&(c=s[h],c&&(s[h]=null),v.event.triggered=y,s[y](),v.event.triggered=t,c&&(s[h]=c)),n.result}return},dispatch:function(n){n=v.event.fix(n||e.event);var r,i,s,o,u,a,f,c,h,p,d=(v._data(this,"events")||{})[n.type]||[],m=d.delegateCount,g=l.call(arguments),y=!n.exclusive&&!n.namespace,b=v.event.special[n.type]||{},w=[];g[0]=n,n.delegateTarget=this;if(b.preDispatch&&b.preDispatch.call(this,n)===!1)return;if(m&&(!n.button||n.type!=="click"))for(s=n.target;s!=this;s=s.parentNode||this)if(s.disabled!==!0||n.type!=="click"){u={},f=[];for(r=0;r<m;r++)c=d[r],h=c.selector,u[h]===t&&(u[h]=c.needsContext?v(h,this).index(s)>=0:v.find(h,this,null,[s]).length),u[h]&&f.push(c);f.length&&w.push({elem:s,matches:f})}d.length>m&&w.push({elem:this,matches:d.slice(m)});for(r=0;r<w.length&&!n.isPropagationStopped();r++){a=w[r],n.currentTarget=a.elem;for(i=0;i<a.matches.length&&!n.isImmediatePropagationStopped();i++){c=a.matches[i];if(y||!n.namespace&&!c.namespace||n.namespace_re&&n.namespace_re.test(c.namespace))n.data=c.data,n.handleObj=c,o=((v.event.special[c.origType]||{}).handle||c.handler).apply(a.elem,g),o!==t&&(n.result=o,o===!1&&(n.preventDefault(),n.stopPropagation()))}}return b.postDispatch&&b.postDispatch.call(this,n),n.result},props:"attrChange attrName relatedNode srcElement altKey bubbles cancelable ctrlKey currentTarget eventPhase metaKey relatedTarget shiftKey target timeStamp view which".split(" "),fixHooks:{},keyHooks:{props:"char charCode key keyCode".split(" "),filter:function(e,t){return e.which==null&&(e.which=t.charCode!=null?t.charCode:t.keyCode),e}},mouseHooks:{props:"button buttons clientX clientY fromElement offsetX offsetY pageX pageY screenX screenY toElement".split(" "),filter:function(e,n){var r,s,o,u=n.button,a=n.fromElement;return e.pageX==null&&n.clientX!=null&&(r=e.target.ownerDocument||i,s=r.documentElement,o=r.body,e.pageX=n.clientX+(s&&s.scrollLeft||o&&o.scrollLeft||0)-(s&&s.clientLeft||o&&o.clientLeft||0),e.pageY=n.clientY+(s&&s.scrollTop||o&&o.scrollTop||0)-(s&&s.clientTop||o&&o.clientTop||0)),!e.relatedTarget&&a&&(e.relatedTarget=a===e.target?n.toElement:a),!e.which&&u!==t&&(e.which=u&1?1:u&2?3:u&4?2:0),e}},fix:function(e){if(e[v.expando])return e;var t,n,r=e,s=v.event.fixHooks[e.type]||{},o=s.props?this.props.concat(s.props):this.props;e=v.Event(r);for(t=o.length;t;)n=o[--t],e[n]=r[n];return e.target||(e.target=r.srcElement||i),e.target.nodeType===3&&(e.target=e.target.parentNode),e.metaKey=!!e.metaKey,s.filter?s.filter(e,r):e},special:{load:{noBubble:!0},focus:{delegateType:"focusin"},blur:{delegateType:"focusout"},beforeunload:{setup:function(e,t,n){v.isWindow(this)&&(this.onbeforeunload=n)},teardown:function(e,t){this.onbeforeunload===t&&(this.onbeforeunload=null)}}},simulate:function(e,t,n,r){var i=v.extend(new v.Event,n,{type:e,isSimulated:!0,originalEvent:{}});r?v.event.trigger(i,null,t):v.event.dispatch.call(t,i),i.isDefaultPrevented()&&n.preventDefault()}},v.event.handle=v.event.dispatch,v.removeEvent=i.removeEventListener?function(e,t,n){e.removeEventListener&&e.removeEventListener(t,n,!1)}:function(e,t,n){var r="on"+t;e.detachEvent&&(typeof e[r]=="undefined"&&(e[r]=null),e.detachEvent(r,n))},v.Event=function(e,t){if(!(this instanceof v.Event))return new v.Event(e,t);e&&e.type?(this.originalEvent=e,this.type=e.type,this.isDefaultPrevented=e.defaultPrevented||e.returnValue===!1||e.getPreventDefault&&e.getPreventDefault()?tt:et):this.type=e,t&&v.extend(this,t),this.timeStamp=e&&e.timeStamp||v.now(),this[v.expando]=!0},v.Event.prototype={preventDefault:function(){this.isDefaultPrevented=tt;var e=this.originalEvent;if(!e)return;e.preventDefault?e.preventDefault():e.returnValue=!1},stopPropagation:function(){this.isPropagationStopped=tt;var e=this.originalEvent;if(!e)return;e.stopPropagation&&e.stopPropagation(),e.cancelBubble=!0},stopImmediatePropagation:function(){this.isImmediatePropagationStopped=tt,this.stopPropagation()},isDefaultPrevented:et,isPropagationStopped:et,isImmediatePropagationStopped:et},v.each({mouseenter:"mouseover",mouseleave:"mouseout"},function(e,t){v.event.special[e]={delegateType:t,bindType:t,handle:function(e){var n,r=this,i=e.relatedTarget,s=e.handleObj,o=s.selector;if(!i||i!==r&&!v.contains(r,i))e.type=s.origType,n=s.handler.apply(this,arguments),e.type=t;return n}}}),v.support.submitBubbles||(v.event.special.submit={setup:function(){if(v.nodeName(this,"form"))return!1;v.event.add(this,"click._submit keypress._submit",function(e){var n=e.target,r=v.nodeName(n,"input")||v.nodeName(n,"button")?n.form:t;r&&!v._data(r,"_submit_attached")&&(v.event.add(r,"submit._submit",function(e){e._submit_bubble=!0}),v._data(r,"_submit_attached",!0))})},postDispatch:function(e){e._submit_bubble&&(delete e._submit_bubble,this.parentNode&&!e.isTrigger&&v.event.simulate("submit",this.parentNode,e,!0))},teardown:function(){if(v.nodeName(this,"form"))return!1;v.event.remove(this,"._submit")}}),v.support.changeBubbles||(v.event.special.change={setup:function(){if($.test(this.nodeName)){if(this.type==="checkbox"||this.type==="radio")v.event.add(this,"propertychange._change",function(e){e.originalEvent.propertyName==="checked"&&(this._just_changed=!0)}),v.event.add(this,"click._change",function(e){this._just_changed&&!e.isTrigger&&(this._just_changed=!1),v.event.simulate("change",this,e,!0)});return!1}v.event.add(this,"beforeactivate._change",function(e){var t=e.target;$.test(t.nodeName)&&!v._data(t,"_change_attached")&&(v.event.add(t,"change._change",function(e){this.parentNode&&!e.isSimulated&&!e.isTrigger&&v.event.simulate("change",this.parentNode,e,!0)}),v._data(t,"_change_attached",!0))})},handle:function(e){var t=e.target;if(this!==t||e.isSimulated||e.isTrigger||t.type!=="radio"&&t.type!=="checkbox")return e.handleObj.handler.apply(this,arguments)},teardown:function(){return v.event.remove(this,"._change"),!$.test(this.nodeName)}}),v.support.focusinBubbles||v.each({focus:"focusin",blur:"focusout"},function(e,t){var n=0,r=function(e){v.event.simulate(t,e.target,v.event.fix(e),!0)};v.event.special[t]={setup:function(){n++===0&&i.addEventListener(e,r,!0)},teardown:function(){--n===0&&i.removeEventListener(e,r,!0)}}}),v.fn.extend({on:function(e,n,r,i,s){var o,u;if(typeof e=="object"){typeof n!="string"&&(r=r||n,n=t);for(u in e)this.on(u,n,r,e[u],s);return this}r==null&&i==null?(i=n,r=n=t):i==null&&(typeof n=="string"?(i=r,r=t):(i=r,r=n,n=t));if(i===!1)i=et;else if(!i)return this;return s===1&&(o=i,i=function(e){return v().off(e),o.apply(this,arguments)},i.guid=o.guid||(o.guid=v.guid++)),this.each(function(){v.event.add(this,e,i,r,n)})},one:function(e,t,n,r){return this.on(e,t,n,r,1)},off:function(e,n,r){var i,s;if(e&&e.preventDefault&&e.handleObj)return i=e.handleObj,v(e.delegateTarget).off(i.namespace?i.origType+"."+i.namespace:i.origType,i.selector,i.handler),this;if(typeof e=="object"){for(s in e)this.off(s,n,e[s]);return this}if(n===!1||typeof n=="function")r=n,n=t;return r===!1&&(r=et),this.each(function(){v.event.remove(this,e,r,n)})},bind:function(e,t,n){return this.on(e,null,t,n)},unbind:function(e,t){return this.off(e,null,t)},live:function(e,t,n){return v(this.context).on(e,this.selector,t,n),this},die:function(e,t){return v(this.context).off(e,this.selector||"**",t),this},delegate:function(e,t,n,r){return this.on(t,e,n,r)},undelegate:function(e,t,n){return arguments.length===1?this.off(e,"**"):this.off(t,e||"**",n)},trigger:function(e,t){return this.each(function(){v.event.trigger(e,t,this)})},triggerHandler:function(e,t){if(this[0])return v.event.trigger(e,t,this[0],!0)},toggle:function(e){var t=arguments,n=e.guid||v.guid++,r=0,i=function(n){var i=(v._data(this,"lastToggle"+e.guid)||0)%r;return v._data(this,"lastToggle"+e.guid,i+1),n.preventDefault(),t[i].apply(this,arguments)||!1};i.guid=n;while(r<t.length)t[r++].guid=n;return this.click(i)},hover:function(e,t){return this.mouseenter(e).mouseleave(t||e)}}),v.each("blur focus focusin focusout load resize scroll unload click dblclick mousedown mouseup mousemove mouseover mouseout mouseenter mouseleave change select submit keydown keypress keyup error contextmenu".split(" "),function(e,t){v.fn[t]=function(e,n){return n==null&&(n=e,e=null),arguments.length>0?this.on(t,null,e,n):this.trigger(t)},Q.test(t)&&(v.event.fixHooks[t]=v.event.keyHooks),G.test(t)&&(v.event.fixHooks[t]=v.event.mouseHooks)}),function(e,t){function nt(e,t,n,r){n=n||[],t=t||g;var i,s,a,f,l=t.nodeType;if(!e||typeof e!="string")return n;if(l!==1&&l!==9)return[];a=o(t);if(!a&&!r)if(i=R.exec(e))if(f=i[1]){if(l===9){s=t.getElementById(f);if(!s||!s.parentNode)return n;if(s.id===f)return n.push(s),n}else if(t.ownerDocument&&(s=t.ownerDocument.getElementById(f))&&u(t,s)&&s.id===f)return n.push(s),n}else{if(i[2])return S.apply(n,x.call(t.getElementsByTagName(e),0)),n;if((f=i[3])&&Z&&t.getElementsByClassName)return S.apply(n,x.call(t.getElementsByClassName(f),0)),n}return vt(e.replace(j,"$1"),t,n,r,a)}function rt(e){return function(t){var n=t.nodeName.toLowerCase();return n==="input"&&t.type===e}}function it(e){return function(t){var n=t.nodeName.toLowerCase();return(n==="input"||n==="button")&&t.type===e}}function st(e){return N(function(t){return t=+t,N(function(n,r){var i,s=e([],n.length,t),o=s.length;while(o--)n[i=s[o]]&&(n[i]=!(r[i]=n[i]))})})}function ot(e,t,n){if(e===t)return n;var r=e.nextSibling;while(r){if(r===t)return-1;r=r.nextSibling}return 1}function ut(e,t){var n,r,s,o,u,a,f,l=L[d][e+" "];if(l)return t?0:l.slice(0);u=e,a=[],f=i.preFilter;while(u){if(!n||(r=F.exec(u)))r&&(u=u.slice(r[0].length)||u),a.push(s=[]);n=!1;if(r=I.exec(u))s.push(n=new m(r.shift())),u=u.slice(n.length),n.type=r[0].replace(j," ");for(o in i.filter)(r=J[o].exec(u))&&(!f[o]||(r=f[o](r)))&&(s.push(n=new m(r.shift())),u=u.slice(n.length),n.type=o,n.matches=r);if(!n)break}return t?u.length:u?nt.error(e):L(e,a).slice(0)}function at(e,t,r){var i=t.dir,s=r&&t.dir==="parentNode",o=w++;return t.first?function(t,n,r){while(t=t[i])if(s||t.nodeType===1)return e(t,n,r)}:function(t,r,u){if(!u){var a,f=b+" "+o+" ",l=f+n;while(t=t[i])if(s||t.nodeType===1){if((a=t[d])===l)return t.sizset;if(typeof a=="string"&&a.indexOf(f)===0){if(t.sizset)return t}else{t[d]=l;if(e(t,r,u))return t.sizset=!0,t;t.sizset=!1}}}else while(t=t[i])if(s||t.nodeType===1)if(e(t,r,u))return t}}function ft(e){return e.length>1?function(t,n,r){var i=e.length;while(i--)if(!e[i](t,n,r))return!1;return!0}:e[0]}function lt(e,t,n,r,i){var s,o=[],u=0,a=e.length,f=t!=null;for(;u<a;u++)if(s=e[u])if(!n||n(s,r,i))o.push(s),f&&t.push(u);return o}function ct(e,t,n,r,i,s){return r&&!r[d]&&(r=ct(r)),i&&!i[d]&&(i=ct(i,s)),N(function(s,o,u,a){var f,l,c,h=[],p=[],d=o.length,v=s||dt(t||"*",u.nodeType?[u]:u,[]),m=e&&(s||!t)?lt(v,h,e,u,a):v,g=n?i||(s?e:d||r)?[]:o:m;n&&n(m,g,u,a);if(r){f=lt(g,p),r(f,[],u,a),l=f.length;while(l--)if(c=f[l])g[p[l]]=!(m[p[l]]=c)}if(s){if(i||e){if(i){f=[],l=g.length;while(l--)(c=g[l])&&f.push(m[l]=c);i(null,g=[],f,a)}l=g.length;while(l--)(c=g[l])&&(f=i?T.call(s,c):h[l])>-1&&(s[f]=!(o[f]=c))}}else g=lt(g===o?g.splice(d,g.length):g),i?i(null,o,g,a):S.apply(o,g)})}function ht(e){var t,n,r,s=e.length,o=i.relative[e[0].type],u=o||i.relative[" "],a=o?1:0,f=at(function(e){return e===t},u,!0),l=at(function(e){return T.call(t,e)>-1},u,!0),h=[function(e,n,r){return!o&&(r||n!==c)||((t=n).nodeType?f(e,n,r):l(e,n,r))}];for(;a<s;a++)if(n=i.relative[e[a].type])h=[at(ft(h),n)];else{n=i.filter[e[a].type].apply(null,e[a].matches);if(n[d]){r=++a;for(;r<s;r++)if(i.relative[e[r].type])break;return ct(a>1&&ft(h),a>1&&e.slice(0,a-1).join("").replace(j,"$1"),n,a<r&&ht(e.slice(a,r)),r<s&&ht(e=e.slice(r)),r<s&&e.join(""))}h.push(n)}return ft(h)}function pt(e,t){var r=t.length>0,s=e.length>0,o=function(u,a,f,l,h){var p,d,v,m=[],y=0,w="0",x=u&&[],T=h!=null,N=c,C=u||s&&i.find.TAG("*",h&&a.parentNode||a),k=b+=N==null?1:Math.E;T&&(c=a!==g&&a,n=o.el);for(;(p=C[w])!=null;w++){if(s&&p){for(d=0;v=e[d];d++)if(v(p,a,f)){l.push(p);break}T&&(b=k,n=++o.el)}r&&((p=!v&&p)&&y--,u&&x.push(p))}y+=w;if(r&&w!==y){for(d=0;v=t[d];d++)v(x,m,a,f);if(u){if(y>0)while(w--)!x[w]&&!m[w]&&(m[w]=E.call(l));m=lt(m)}S.apply(l,m),T&&!u&&m.length>0&&y+t.length>1&&nt.uniqueSort(l)}return T&&(b=k,c=N),x};return o.el=0,r?N(o):o}function dt(e,t,n){var r=0,i=t.length;for(;r<i;r++)nt(e,t[r],n);return n}function vt(e,t,n,r,s){var o,u,f,l,c,h=ut(e),p=h.length;if(!r&&h.length===1){u=h[0]=h[0].slice(0);if(u.length>2&&(f=u[0]).type==="ID"&&t.nodeType===9&&!s&&i.relative[u[1].type]){t=i.find.ID(f.matches[0].replace($,""),t,s)[0];if(!t)return n;e=e.slice(u.shift().length)}for(o=J.POS.test(e)?-1:u.length-1;o>=0;o--){f=u[o];if(i.relative[l=f.type])break;if(c=i.find[l])if(r=c(f.matches[0].replace($,""),z.test(u[0].type)&&t.parentNode||t,s)){u.splice(o,1),e=r.length&&u.join("");if(!e)return S.apply(n,x.call(r,0)),n;break}}}return a(e,h)(r,t,s,n,z.test(e)),n}function mt(){}var n,r,i,s,o,u,a,f,l,c,h=!0,p="undefined",d=("sizcache"+Math.random()).replace(".",""),m=String,g=e.document,y=g.documentElement,b=0,w=0,E=[].pop,S=[].push,x=[].slice,T=[].indexOf||function(e){var t=0,n=this.length;for(;t<n;t++)if(this[t]===e)return t;return-1},N=function(e,t){return e[d]=t==null||t,e},C=function(){var e={},t=[];return N(function(n,r){return t.push(n)>i.cacheLength&&delete e[t.shift()],e[n+" "]=r},e)},k=C(),L=C(),A=C(),O="[\\x20\\t\\r\\n\\f]",M="(?:\\\\.|[-\\w]|[^\\x00-\\xa0])+",_=M.replace("w","w#"),D="([*^$|!~]?=)",P="\\["+O+"*("+M+")"+O+"*(?:"+D+O+"*(?:(['\"])((?:\\\\.|[^\\\\])*?)\\3|("+_+")|)|)"+O+"*\\]",H=":("+M+")(?:\\((?:(['\"])((?:\\\\.|[^\\\\])*?)\\2|([^()[\\]]*|(?:(?:"+P+")|[^:]|\\\\.)*|.*))\\)|)",B=":(even|odd|eq|gt|lt|nth|first|last)(?:\\("+O+"*((?:-\\d)?\\d*)"+O+"*\\)|)(?=[^-]|$)",j=new RegExp("^"+O+"+|((?:^|[^\\\\])(?:\\\\.)*)"+O+"+$","g"),F=new RegExp("^"+O+"*,"+O+"*"),I=new RegExp("^"+O+"*([\\x20\\t\\r\\n\\f>+~])"+O+"*"),q=new RegExp(H),R=/^(?:#([\w\-]+)|(\w+)|\.([\w\-]+))$/,U=/^:not/,z=/[\x20\t\r\n\f]*[+~]/,W=/:not\($/,X=/h\d/i,V=/input|select|textarea|button/i,$=/\\(?!\\)/g,J={ID:new RegExp("^#("+M+")"),CLASS:new RegExp("^\\.("+M+")"),NAME:new RegExp("^\\[name=['\"]?("+M+")['\"]?\\]"),TAG:new RegExp("^("+M.replace("w","w*")+")"),ATTR:new RegExp("^"+P),PSEUDO:new RegExp("^"+H),POS:new RegExp(B,"i"),CHILD:new RegExp("^:(only|nth|first|last)-child(?:\\("+O+"*(even|odd|(([+-]|)(\\d*)n|)"+O+"*(?:([+-]|)"+O+"*(\\d+)|))"+O+"*\\)|)","i"),needsContext:new RegExp("^"+O+"*[>+~]|"+B,"i")},K=function(e){var t=g.createElement("div");try{return e(t)}catch(n){return!1}finally{t=null}},Q=K(function(e){return e.appendChild(g.createComment("")),!e.getElementsByTagName("*").length}),G=K(function(e){return e.innerHTML="<a href='#'></a>",e.firstChild&&typeof e.firstChild.getAttribute!==p&&e.firstChild.getAttribute("href")==="#"}),Y=K(function(e){e.innerHTML="<select></select>";var t=typeof e.lastChild.getAttribute("multiple");return t!=="boolean"&&t!=="string"}),Z=K(function(e){return e.innerHTML="<div class='hidden e'></div><div class='hidden'></div>",!e.getElementsByClassName||!e.getElementsByClassName("e").length?!1:(e.lastChild.className="e",e.getElementsByClassName("e").length===2)}),et=K(function(e){e.id=d+0,e.innerHTML="<a name='"+d+"'></a><div name='"+d+"'></div>",y.insertBefore(e,y.firstChild);var t=g.getElementsByName&&g.getElementsByName(d).length===2+g.getElementsByName(d+0).length;return r=!g.getElementById(d),y.removeChild(e),t});try{x.call(y.childNodes,0)[0].nodeType}catch(tt){x=function(e){var t,n=[];for(;t=this[e];e++)n.push(t);return n}}nt.matches=function(e,t){return nt(e,null,null,t)},nt.matchesSelector=function(e,t){return nt(t,null,null,[e]).length>0},s=nt.getText=function(e){var t,n="",r=0,i=e.nodeType;if(i){if(i===1||i===9||i===11){if(typeof e.textContent=="string")return e.textContent;for(e=e.firstChild;e;e=e.nextSibling)n+=s(e)}else if(i===3||i===4)return e.nodeValue}else for(;t=e[r];r++)n+=s(t);return n},o=nt.isXML=function(e){var t=e&&(e.ownerDocument||e).documentElement;return t?t.nodeName!=="HTML":!1},u=nt.contains=y.contains?function(e,t){var n=e.nodeType===9?e.documentElement:e,r=t&&t.parentNode;return e===r||!!(r&&r.nodeType===1&&n.contains&&n.contains(r))}:y.compareDocumentPosition?function(e,t){return t&&!!(e.compareDocumentPosition(t)&16)}:function(e,t){while(t=t.parentNode)if(t===e)return!0;return!1},nt.attr=function(e,t){var n,r=o(e);return r||(t=t.toLowerCase()),(n=i.attrHandle[t])?n(e):r||Y?e.getAttribute(t):(n=e.getAttributeNode(t),n?typeof e[t]=="boolean"?e[t]?t:null:n.specified?n.value:null:null)},i=nt.selectors={cacheLength:50,createPseudo:N,match:J,attrHandle:G?{}:{href:function(e){return e.getAttribute("href",2)},type:function(e){return e.getAttribute("type")}},find:{ID:r?function(e,t,n){if(typeof t.getElementById!==p&&!n){var r=t.getElementById(e);return r&&r.parentNode?[r]:[]}}:function(e,n,r){if(typeof n.getElementById!==p&&!r){var i=n.getElementById(e);return i?i.id===e||typeof i.getAttributeNode!==p&&i.getAttributeNode("id").value===e?[i]:t:[]}},TAG:Q?function(e,t){if(typeof t.getElementsByTagName!==p)return t.getElementsByTagName(e)}:function(e,t){var n=t.getElementsByTagName(e);if(e==="*"){var r,i=[],s=0;for(;r=n[s];s++)r.nodeType===1&&i.push(r);return i}return n},NAME:et&&function(e,t){if(typeof t.getElementsByName!==p)return t.getElementsByName(name)},CLASS:Z&&function(e,t,n){if(typeof t.getElementsByClassName!==p&&!n)return t.getElementsByClassName(e)}},relative:{">":{dir:"parentNode",first:!0}," ":{dir:"parentNode"},"+":{dir:"previousSibling",first:!0},"~":{dir:"previousSibling"}},preFilter:{ATTR:function(e){return e[1]=e[1].replace($,""),e[3]=(e[4]||e[5]||"").replace($,""),e[2]==="~="&&(e[3]=" "+e[3]+" "),e.slice(0,4)},CHILD:function(e){return e[1]=e[1].toLowerCase(),e[1]==="nth"?(e[2]||nt.error(e[0]),e[3]=+(e[3]?e[4]+(e[5]||1):2*(e[2]==="even"||e[2]==="odd")),e[4]=+(e[6]+e[7]||e[2]==="odd")):e[2]&&nt.error(e[0]),e},PSEUDO:function(e){var t,n;if(J.CHILD.test(e[0]))return null;if(e[3])e[2]=e[3];else if(t=e[4])q.test(t)&&(n=ut(t,!0))&&(n=t.indexOf(")",t.length-n)-t.length)&&(t=t.slice(0,n),e[0]=e[0].slice(0,n)),e[2]=t;return e.slice(0,3)}},filter:{ID:r?function(e){return e=e.replace($,""),function(t){return t.getAttribute("id")===e}}:function(e){return e=e.replace($,""),function(t){var n=typeof t.getAttributeNode!==p&&t.getAttributeNode("id");return n&&n.value===e}},TAG:function(e){return e==="*"?function(){return!0}:(e=e.replace($,"").toLowerCase(),function(t){return t.nodeName&&t.nodeName.toLowerCase()===e})},CLASS:function(e){var t=k[d][e+" "];return t||(t=new RegExp("(^|"+O+")"+e+"("+O+"|$)"))&&k(e,function(e){return t.test(e.className||typeof e.getAttribute!==p&&e.getAttribute("class")||"")})},ATTR:function(e,t,n){return function(r,i){var s=nt.attr(r,e);return s==null?t==="!=":t?(s+="",t==="="?s===n:t==="!="?s!==n:t==="^="?n&&s.indexOf(n)===0:t==="*="?n&&s.indexOf(n)>-1:t==="$="?n&&s.substr(s.length-n.length)===n:t==="~="?(" "+s+" ").indexOf(n)>-1:t==="|="?s===n||s.substr(0,n.length+1)===n+"-":!1):!0}},CHILD:function(e,t,n,r){return e==="nth"?function(e){var t,i,s=e.parentNode;if(n===1&&r===0)return!0;if(s){i=0;for(t=s.firstChild;t;t=t.nextSibling)if(t.nodeType===1){i++;if(e===t)break}}return i-=r,i===n||i%n===0&&i/n>=0}:function(t){var n=t;switch(e){case"only":case"first":while(n=n.previousSibling)if(n.nodeType===1)return!1;if(e==="first")return!0;n=t;case"last":while(n=n.nextSibling)if(n.nodeType===1)return!1;return!0}}},PSEUDO:function(e,t){var n,r=i.pseudos[e]||i.setFilters[e.toLowerCase()]||nt.error("unsupported pseudo: "+e);return r[d]?r(t):r.length>1?(n=[e,e,"",t],i.setFilters.hasOwnProperty(e.toLowerCase())?N(function(e,n){var i,s=r(e,t),o=s.length;while(o--)i=T.call(e,s[o]),e[i]=!(n[i]=s[o])}):function(e){return r(e,0,n)}):r}},pseudos:{not:N(function(e){var t=[],n=[],r=a(e.replace(j,"$1"));return r[d]?N(function(e,t,n,i){var s,o=r(e,null,i,[]),u=e.length;while(u--)if(s=o[u])e[u]=!(t[u]=s)}):function(e,i,s){return t[0]=e,r(t,null,s,n),!n.pop()}}),has:N(function(e){return function(t){return nt(e,t).length>0}}),contains:N(function(e){return function(t){return(t.textContent||t.innerText||s(t)).indexOf(e)>-1}}),enabled:function(e){return e.disabled===!1},disabled:function(e){return e.disabled===!0},checked:function(e){var t=e.nodeName.toLowerCase();return t==="input"&&!!e.checked||t==="option"&&!!e.selected},selected:function(e){return e.parentNode&&e.parentNode.selectedIndex,e.selected===!0},parent:function(e){return!i.pseudos.empty(e)},empty:function(e){var t;e=e.firstChild;while(e){if(e.nodeName>"@"||(t=e.nodeType)===3||t===4)return!1;e=e.nextSibling}return!0},header:function(e){return X.test(e.nodeName)},text:function(e){var t,n;return e.nodeName.toLowerCase()==="input"&&(t=e.type)==="text"&&((n=e.getAttribute("type"))==null||n.toLowerCase()===t)},radio:rt("radio"),checkbox:rt("checkbox"),file:rt("file"),password:rt("password"),image:rt("image"),submit:it("submit"),reset:it("reset"),button:function(e){var t=e.nodeName.toLowerCase();return t==="input"&&e.type==="button"||t==="button"},input:function(e){return V.test(e.nodeName)},focus:function(e){var t=e.ownerDocument;return e===t.activeElement&&(!t.hasFocus||t.hasFocus())&&!!(e.type||e.href||~e.tabIndex)},active:function(e){return e===e.ownerDocument.activeElement},first:st(function(){return[0]}),last:st(function(e,t){return[t-1]}),eq:st(function(e,t,n){return[n<0?n+t:n]}),even:st(function(e,t){for(var n=0;n<t;n+=2)e.push(n);return e}),odd:st(function(e,t){for(var n=1;n<t;n+=2)e.push(n);return e}),lt:st(function(e,t,n){for(var r=n<0?n+t:n;--r>=0;)e.push(r);return e}),gt:st(function(e,t,n){for(var r=n<0?n+t:n;++r<t;)e.push(r);return e})}},f=y.compareDocumentPosition?function(e,t){return e===t?(l=!0,0):(!e.compareDocumentPosition||!t.compareDocumentPosition?e.compareDocumentPosition:e.compareDocumentPosition(t)&4)?-1:1}:function(e,t){if(e===t)return l=!0,0;if(e.sourceIndex&&t.sourceIndex)return e.sourceIndex-t.sourceIndex;var n,r,i=[],s=[],o=e.parentNode,u=t.parentNode,a=o;if(o===u)return ot(e,t);if(!o)return-1;if(!u)return 1;while(a)i.unshift(a),a=a.parentNode;a=u;while(a)s.unshift(a),a=a.parentNode;n=i.length,r=s.length;for(var f=0;f<n&&f<r;f++)if(i[f]!==s[f])return ot(i[f],s[f]);return f===n?ot(e,s[f],-1):ot(i[f],t,1)},[0,0].sort(f),h=!l,nt.uniqueSort=function(e){var t,n=[],r=1,i=0;l=h,e.sort(f);if(l){for(;t=e[r];r++)t===e[r-1]&&(i=n.push(r));while(i--)e.splice(n[i],1)}return e},nt.error=function(e){throw new Error("Syntax error, unrecognized expression: "+e)},a=nt.compile=function(e,t){var n,r=[],i=[],s=A[d][e+" "];if(!s){t||(t=ut(e)),n=t.length;while(n--)s=ht(t[n]),s[d]?r.push(s):i.push(s);s=A(e,pt(i,r))}return s},g.querySelectorAll&&function(){var e,t=vt,n=/'|\\/g,r=/\=[\x20\t\r\n\f]*([^'"\]]*)[\x20\t\r\n\f]*\]/g,i=[":focus"],s=[":active"],u=y.matchesSelector||y.mozMatchesSelector||y.webkitMatchesSelector||y.oMatchesSelector||y.msMatchesSelector;K(function(e){e.innerHTML="<select><option selected=''></option></select>",e.querySelectorAll("[selected]").length||i.push("\\["+O+"*(?:checked|disabled|ismap|multiple|readonly|selected|value)"),e.querySelectorAll(":checked").length||i.push(":checked")}),K(function(e){e.innerHTML="<p test=''></p>",e.querySelectorAll("[test^='']").length&&i.push("[*^$]="+O+"*(?:\"\"|'')"),e.innerHTML="<input type='hidden'/>",e.querySelectorAll(":enabled").length||i.push(":enabled",":disabled")}),i=new RegExp(i.join("|")),vt=function(e,r,s,o,u){if(!o&&!u&&!i.test(e)){var a,f,l=!0,c=d,h=r,p=r.nodeType===9&&e;if(r.nodeType===1&&r.nodeName.toLowerCase()!=="object"){a=ut(e),(l=r.getAttribute("id"))?c=l.replace(n,"\\$&"):r.setAttribute("id",c),c="[id='"+c+"'] ",f=a.length;while(f--)a[f]=c+a[f].join("");h=z.test(e)&&r.parentNode||r,p=a.join(",")}if(p)try{return S.apply(s,x.call(h.querySelectorAll(p),0)),s}catch(v){}finally{l||r.removeAttribute("id")}}return t(e,r,s,o,u)},u&&(K(function(t){e=u.call(t,"div");try{u.call(t,"[test!='']:sizzle"),s.push("!=",H)}catch(n){}}),s=new RegExp(s.join("|")),nt.matchesSelector=function(t,n){n=n.replace(r,"='$1']");if(!o(t)&&!s.test(n)&&!i.test(n))try{var a=u.call(t,n);if(a||e||t.document&&t.document.nodeType!==11)return a}catch(f){}return nt(n,null,null,[t]).length>0})}(),i.pseudos.nth=i.pseudos.eq,i.filters=mt.prototype=i.pseudos,i.setFilters=new mt,nt.attr=v.attr,v.find=nt,v.expr=nt.selectors,v.expr[":"]=v.expr.pseudos,v.unique=nt.uniqueSort,v.text=nt.getText,v.isXMLDoc=nt.isXML,v.contains=nt.contains}(e);var nt=/Until$/,rt=/^(?:parents|prev(?:Until|All))/,it=/^.[^:#\[\.,]*$/,st=v.expr.match.needsContext,ot={children:!0,contents:!0,next:!0,prev:!0};v.fn.extend({find:function(e){var t,n,r,i,s,o,u=this;if(typeof e!="string")return v(e).filter(function(){for(t=0,n=u.length;t<n;t++)if(v.contains(u[t],this))return!0});o=this.pushStack("","find",e);for(t=0,n=this.length;t<n;t++){r=o.length,v.find(e,this[t],o);if(t>0)for(i=r;i<o.length;i++)for(s=0;s<r;s++)if(o[s]===o[i]){o.splice(i--,1);break}}return o},has:function(e){var t,n=v(e,this),r=n.length;return this.filter(function(){for(t=0;t<r;t++)if(v.contains(this,n[t]))return!0})},not:function(e){return this.pushStack(ft(this,e,!1),"not",e)},filter:function(e){return this.pushStack(ft(this,e,!0),"filter",e)},is:function(e){return!!e&&(typeof e=="string"?st.test(e)?v(e,this.context).index(this[0])>=0:v.filter(e,this).length>0:this.filter(e).length>0)},closest:function(e,t){var n,r=0,i=this.length,s=[],o=st.test(e)||typeof e!="string"?v(e,t||this.context):0;for(;r<i;r++){n=this[r];while(n&&n.ownerDocument&&n!==t&&n.nodeType!==11){if(o?o.index(n)>-1:v.find.matchesSelector(n,e)){s.push(n);break}n=n.parentNode}}return s=s.length>1?v.unique(s):s,this.pushStack(s,"closest",e)},index:function(e){return e?typeof e=="string"?v.inArray(this[0],v(e)):v.inArray(e.jquery?e[0]:e,this):this[0]&&this[0].parentNode?this.prevAll().length:-1},add:function(e,t){var n=typeof e=="string"?v(e,t):v.makeArray(e&&e.nodeType?[e]:e),r=v.merge(this.get(),n);return this.pushStack(ut(n[0])||ut(r[0])?r:v.unique(r))},addBack:function(e){return this.add(e==null?this.prevObject:this.prevObject.filter(e))}}),v.fn.andSelf=v.fn.addBack,v.each({parent:function(e){var t=e.parentNode;return t&&t.nodeType!==11?t:null},parents:function(e){return v.dir(e,"parentNode")},parentsUntil:function(e,t,n){return v.dir(e,"parentNode",n)},next:function(e){return at(e,"nextSibling")},prev:function(e){return at(e,"previousSibling")},nextAll:function(e){return v.dir(e,"nextSibling")},prevAll:function(e){return v.dir(e,"previousSibling")},nextUntil:function(e,t,n){return v.dir(e,"nextSibling",n)},prevUntil:function(e,t,n){return v.dir(e,"previousSibling",n)},siblings:function(e){return v.sibling((e.parentNode||{}).firstChild,e)},children:function(e){return v.sibling(e.firstChild)},contents:function(e){return v.nodeName(e,"iframe")?e.contentDocument||e.contentWindow.document:v.merge([],e.childNodes)}},function(e,t){v.fn[e]=function(n,r){var i=v.map(this,t,n);return nt.test(e)||(r=n),r&&typeof r=="string"&&(i=v.filter(r,i)),i=this.length>1&&!ot[e]?v.unique(i):i,this.length>1&&rt.test(e)&&(i=i.reverse()),this.pushStack(i,e,l.call(arguments).join(","))}}),v.extend({filter:function(e,t,n){return n&&(e=":not("+e+")"),t.length===1?v.find.matchesSelector(t[0],e)?[t[0]]:[]:v.find.matches(e,t)},dir:function(e,n,r){var i=[],s=e[n];while(s&&s.nodeType!==9&&(r===t||s.nodeType!==1||!v(s).is(r)))s.nodeType===1&&i.push(s),s=s[n];return i},sibling:function(e,t){var n=[];for(;e;e=e.nextSibling)e.nodeType===1&&e!==t&&n.push(e);return n}});var ct="abbr|article|aside|audio|bdi|canvas|data|datalist|details|figcaption|figure|footer|header|hgroup|mark|meter|nav|output|progress|section|summary|time|video",ht=/ jQuery\d+="(?:null|\d+)"/g,pt=/^\s+/,dt=/<(?!area|br|col|embed|hr|img|input|link|meta|param)(([\w:]+)[^>]*)\/>/gi,vt=/<([\w:]+)/,mt=/<tbody/i,gt=/<|&#?\w+;/,yt=/<(?:script|style|link)/i,bt=/<(?:script|object|embed|option|style)/i,wt=new RegExp("<(?:"+ct+")[\\s/>]","i"),Et=/^(?:checkbox|radio)$/,St=/checked\s*(?:[^=]|=\s*.checked.)/i,xt=/\/(java|ecma)script/i,Tt=/^\s*<!(?:\[CDATA\[|\-\-)|[\]\-]{2}>\s*$/g,Nt={option:[1,"<select multiple='multiple'>","</select>"],legend:[1,"<fieldset>","</fieldset>"],thead:[1,"<table>","</table>"],tr:[2,"<table><tbody>","</tbody></table>"],td:[3,"<table><tbody><tr>","</tr></tbody></table>"],col:[2,"<table><tbody></tbody><colgroup>","</colgroup></table>"],area:[1,"<map>","</map>"],_default:[0,"",""]},Ct=lt(i),kt=Ct.appendChild(i.createElement("div"));Nt.optgroup=Nt.option,Nt.tbody=Nt.tfoot=Nt.colgroup=Nt.caption=Nt.thead,Nt.th=Nt.td,v.support.htmlSerialize||(Nt._default=[1,"X<div>","</div>"]),v.fn.extend({text:function(e){return v.access(this,function(e){return e===t?v.text(this):this.empty().append((this[0]&&this[0].ownerDocument||i).createTextNode(e))},null,e,arguments.length)},wrapAll:function(e){if(v.isFunction(e))return this.each(function(t){v(this).wrapAll(e.call(this,t))});if(this[0]){var t=v(e,this[0].ownerDocument).eq(0).clone(!0);this[0].parentNode&&t.insertBefore(this[0]),t.map(function(){var e=this;while(e.firstChild&&e.firstChild.nodeType===1)e=e.firstChild;return e}).append(this)}return this},wrapInner:function(e){return v.isFunction(e)?this.each(function(t){v(this).wrapInner(e.call(this,t))}):this.each(function(){var t=v(this),n=t.contents();n.length?n.wrapAll(e):t.append(e)})},wrap:function(e){var t=v.isFunction(e);return this.each(function(n){v(this).wrapAll(t?e.call(this,n):e)})},unwrap:function(){return this.parent().each(function(){v.nodeName(this,"body")||v(this).replaceWith(this.childNodes)}).end()},append:function(){return this.domManip(arguments,!0,function(e){(this.nodeType===1||this.nodeType===11)&&this.appendChild(e)})},prepend:function(){return this.domManip(arguments,!0,function(e){(this.nodeType===1||this.nodeType===11)&&this.insertBefore(e,this.firstChild)})},before:function(){if(!ut(this[0]))return this.domManip(arguments,!1,function(e){this.parentNode.insertBefore(e,this)});if(arguments.length){var e=v.clean(arguments);return this.pushStack(v.merge(e,this),"before",this.selector)}},after:function(){if(!ut(this[0]))return this.domManip(arguments,!1,function(e){this.parentNode.insertBefore(e,this.nextSibling)});if(arguments.length){var e=v.clean(arguments);return this.pushStack(v.merge(this,e),"after",this.selector)}},remove:function(e,t){var n,r=0;for(;(n=this[r])!=null;r++)if(!e||v.filter(e,[n]).length)!t&&n.nodeType===1&&(v.cleanData(n.getElementsByTagName("*")),v.cleanData([n])),n.parentNode&&n.parentNode.removeChild(n);return this},empty:function(){var e,t=0;for(;(e=this[t])!=null;t++){e.nodeType===1&&v.cleanData(e.getElementsByTagName("*"));while(e.firstChild)e.removeChild(e.firstChild)}return this},clone:function(e,t){return e=e==null?!1:e,t=t==null?e:t,this.map(function(){return v.clone(this,e,t)})},html:function(e){return v.access(this,function(e){var n=this[0]||{},r=0,i=this.length;if(e===t)return n.nodeType===1?n.innerHTML.replace(ht,""):t;if(typeof e=="string"&&!yt.test(e)&&(v.support.htmlSerialize||!wt.test(e))&&(v.support.leadingWhitespace||!pt.test(e))&&!Nt[(vt.exec(e)||["",""])[1].toLowerCase()]){e=e.replace(dt,"<$1></$2>");try{for(;r<i;r++)n=this[r]||{},n.nodeType===1&&(v.cleanData(n.getElementsByTagName("*")),n.innerHTML=e);n=0}catch(s){}}n&&this.empty().append(e)},null,e,arguments.length)},replaceWith:function(e){return ut(this[0])?this.length?this.pushStack(v(v.isFunction(e)?e():e),"replaceWith",e):this:v.isFunction(e)?this.each(function(t){var n=v(this),r=n.html();n.replaceWith(e.call(this,t,r))}):(typeof e!="string"&&(e=v(e).detach()),this.each(function(){var t=this.nextSibling,n=this.parentNode;v(this).remove(),t?v(t).before(e):v(n).append(e)}))},detach:function(e){return this.remove(e,!0)},domManip:function(e,n,r){e=[].concat.apply([],e);var i,s,o,u,a=0,f=e[0],l=[],c=this.length;if(!v.support.checkClone&&c>1&&typeof f=="string"&&St.test(f))return this.each(function(){v(this).domManip(e,n,r)});if(v.isFunction(f))return this.each(function(i){var s=v(this);e[0]=f.call(this,i,n?s.html():t),s.domManip(e,n,r)});if(this[0]){i=v.buildFragment(e,this,l),o=i.fragment,s=o.firstChild,o.childNodes.length===1&&(o=s);if(s){n=n&&v.nodeName(s,"tr");for(u=i.cacheable||c-1;a<c;a++)r.call(n&&v.nodeName(this[a],"table")?Lt(this[a],"tbody"):this[a],a===u?o:v.clone(o,!0,!0))}o=s=null,l.length&&v.each(l,function(e,t){t.src?v.ajax?v.ajax({url:t.src,type:"GET",dataType:"script",async:!1,global:!1,"throws":!0}):v.error("no ajax"):v.globalEval((t.text||t.textContent||t.innerHTML||"").replace(Tt,"")),t.parentNode&&t.parentNode.removeChild(t)})}return this}}),v.buildFragment=function(e,n,r){var s,o,u,a=e[0];return n=n||i,n=!n.nodeType&&n[0]||n,n=n.ownerDocument||n,e.length===1&&typeof a=="string"&&a.length<512&&n===i&&a.charAt(0)==="<"&&!bt.test(a)&&(v.support.checkClone||!St.test(a))&&(v.support.html5Clone||!wt.test(a))&&(o=!0,s=v.fragments[a],u=s!==t),s||(s=n.createDocumentFragment(),v.clean(e,n,s,r),o&&(v.fragments[a]=u&&s)),{fragment:s,cacheable:o}},v.fragments={},v.each({appendTo:"append",prependTo:"prepend",insertBefore:"before",insertAfter:"after",replaceAll:"replaceWith"},function(e,t){v.fn[e]=function(n){var r,i=0,s=[],o=v(n),u=o.length,a=this.length===1&&this[0].parentNode;if((a==null||a&&a.nodeType===11&&a.childNodes.length===1)&&u===1)return o[t](this[0]),this;for(;i<u;i++)r=(i>0?this.clone(!0):this).get(),v(o[i])[t](r),s=s.concat(r);return this.pushStack(s,e,o.selector)}}),v.extend({clone:function(e,t,n){var r,i,s,o;v.support.html5Clone||v.isXMLDoc(e)||!wt.test("<"+e.nodeName+">")?o=e.cloneNode(!0):(kt.innerHTML=e.outerHTML,kt.removeChild(o=kt.firstChild));if((!v.support.noCloneEvent||!v.support.noCloneChecked)&&(e.nodeType===1||e.nodeType===11)&&!v.isXMLDoc(e)){Ot(e,o),r=Mt(e),i=Mt(o);for(s=0;r[s];++s)i[s]&&Ot(r[s],i[s])}if(t){At(e,o);if(n){r=Mt(e),i=Mt(o);for(s=0;r[s];++s)At(r[s],i[s])}}return r=i=null,o},clean:function(e,t,n,r){var s,o,u,a,f,l,c,h,p,d,m,g,y=t===i&&Ct,b=[];if(!t||typeof t.createDocumentFragment=="undefined")t=i;for(s=0;(u=e[s])!=null;s++){typeof u=="number"&&(u+="");if(!u)continue;if(typeof u=="string")if(!gt.test(u))u=t.createTextNode(u);else{y=y||lt(t),c=t.createElement("div"),y.appendChild(c),u=u.replace(dt,"<$1></$2>"),a=(vt.exec(u)||["",""])[1].toLowerCase(),f=Nt[a]||Nt._default,l=f[0],c.innerHTML=f[1]+u+f[2];while(l--)c=c.lastChild;if(!v.support.tbody){h=mt.test(u),p=a==="table"&&!h?c.firstChild&&c.firstChild.childNodes:f[1]==="<table>"&&!h?c.childNodes:[];for(o=p.length-1;o>=0;--o)v.nodeName(p[o],"tbody")&&!p[o].childNodes.length&&p[o].parentNode.removeChild(p[o])}!v.support.leadingWhitespace&&pt.test(u)&&c.insertBefore(t.createTextNode(pt.exec(u)[0]),c.firstChild),u=c.childNodes,c.parentNode.removeChild(c)}u.nodeType?b.push(u):v.merge(b,u)}c&&(u=c=y=null);if(!v.support.appendChecked)for(s=0;(u=b[s])!=null;s++)v.nodeName(u,"input")?_t(u):typeof u.getElementsByTagName!="undefined"&&v.grep(u.getElementsByTagName("input"),_t);if(n){m=function(e){if(!e.type||xt.test(e.type))return r?r.push(e.parentNode?e.parentNode.removeChild(e):e):n.appendChild(e)};for(s=0;(u=b[s])!=null;s++)if(!v.nodeName(u,"script")||!m(u))n.appendChild(u),typeof u.getElementsByTagName!="undefined"&&(g=v.grep(v.merge([],u.getElementsByTagName("script")),m),b.splice.apply(b,[s+1,0].concat(g)),s+=g.length)}return b},cleanData:function(e,t){var n,r,i,s,o=0,u=v.expando,a=v.cache,f=v.support.deleteExpando,l=v.event.special;for(;(i=e[o])!=null;o++)if(t||v.acceptData(i)){r=i[u],n=r&&a[r];if(n){if(n.events)for(s in n.events)l[s]?v.event.remove(i,s):v.removeEvent(i,s,n.handle);a[r]&&(delete a[r],f?delete i[u]:i.removeAttribute?i.removeAttribute(u):i[u]=null,v.deletedIds.push(r))}}}}),function(){var e,t;v.uaMatch=function(e){e=e.toLowerCase();var t=/(chrome)[ \/]([\w.]+)/.exec(e)||/(webkit)[ \/]([\w.]+)/.exec(e)||/(opera)(?:.*version|)[ \/]([\w.]+)/.exec(e)||/(msie) ([\w.]+)/.exec(e)||e.indexOf("compatible")<0&&/(mozilla)(?:.*? rv:([\w.]+)|)/.exec(e)||[];return{browser:t[1]||"",version:t[2]||"0"}},e=v.uaMatch(o.userAgent),t={},e.browser&&(t[e.browser]=!0,t.version=e.version),t.chrome?t.webkit=!0:t.webkit&&(t.safari=!0),v.browser=t,v.sub=function(){function e(t,n){return new e.fn.init(t,n)}v.extend(!0,e,this),e.superclass=this,e.fn=e.prototype=this(),e.fn.constructor=e,e.sub=this.sub,e.fn.init=function(r,i){return i&&i instanceof v&&!(i instanceof e)&&(i=e(i)),v.fn.init.call(this,r,i,t)},e.fn.init.prototype=e.fn;var t=e(i);return e}}();var Dt,Pt,Ht,Bt=/alpha\([^)]*\)/i,jt=/opacity=([^)]*)/,Ft=/^(top|right|bottom|left)$/,It=/^(none|table(?!-c[ea]).+)/,qt=/^margin/,Rt=new RegExp("^("+m+")(.*)$","i"),Ut=new RegExp("^("+m+")(?!px)[a-z%]+$","i"),zt=new RegExp("^([-+])=("+m+")","i"),Wt={BODY:"block"},Xt={position:"absolute",visibility:"hidden",display:"block"},Vt={letterSpacing:0,fontWeight:400},$t=["Top","Right","Bottom","Left"],Jt=["Webkit","O","Moz","ms"],Kt=v.fn.toggle;v.fn.extend({css:function(e,n){return v.access(this,function(e,n,r){return r!==t?v.style(e,n,r):v.css(e,n)},e,n,arguments.length>1)},show:function(){return Yt(this,!0)},hide:function(){return Yt(this)},toggle:function(e,t){var n=typeof e=="boolean";return v.isFunction(e)&&v.isFunction(t)?Kt.apply(this,arguments):this.each(function(){(n?e:Gt(this))?v(this).show():v(this).hide()})}}),v.extend({cssHooks:{opacity:{get:function(e,t){if(t){var n=Dt(e,"opacity");return n===""?"1":n}}}},cssNumber:{fillOpacity:!0,fontWeight:!0,lineHeight:!0,opacity:!0,orphans:!0,widows:!0,zIndex:!0,zoom:!0},cssProps:{"float":v.support.cssFloat?"cssFloat":"styleFloat"},style:function(e,n,r,i){if(!e||e.nodeType===3||e.nodeType===8||!e.style)return;var s,o,u,a=v.camelCase(n),f=e.style;n=v.cssProps[a]||(v.cssProps[a]=Qt(f,a)),u=v.cssHooks[n]||v.cssHooks[a];if(r===t)return u&&"get"in u&&(s=u.get(e,!1,i))!==t?s:f[n];o=typeof r,o==="string"&&(s=zt.exec(r))&&(r=(s[1]+1)*s[2]+parseFloat(v.css(e,n)),o="number");if(r==null||o==="number"&&isNaN(r))return;o==="number"&&!v.cssNumber[a]&&(r+="px");if(!u||!("set"in u)||(r=u.set(e,r,i))!==t)try{f[n]=r}catch(l){}},css:function(e,n,r,i){var s,o,u,a=v.camelCase(n);return n=v.cssProps[a]||(v.cssProps[a]=Qt(e.style,a)),u=v.cssHooks[n]||v.cssHooks[a],u&&"get"in u&&(s=u.get(e,!0,i)),s===t&&(s=Dt(e,n)),s==="normal"&&n in Vt&&(s=Vt[n]),r||i!==t?(o=parseFloat(s),r||v.isNumeric(o)?o||0:s):s},swap:function(e,t,n){var r,i,s={};for(i in t)s[i]=e.style[i],e.style[i]=t[i];r=n.call(e);for(i in t)e.style[i]=s[i];return r}}),e.getComputedStyle?Dt=function(t,n){var r,i,s,o,u=e.getComputedStyle(t,null),a=t.style;return u&&(r=u.getPropertyValue(n)||u[n],r===""&&!v.contains(t.ownerDocument,t)&&(r=v.style(t,n)),Ut.test(r)&&qt.test(n)&&(i=a.width,s=a.minWidth,o=a.maxWidth,a.minWidth=a.maxWidth=a.width=r,r=u.width,a.width=i,a.minWidth=s,a.maxWidth=o)),r}:i.documentElement.currentStyle&&(Dt=function(e,t){var n,r,i=e.currentStyle&&e.currentStyle[t],s=e.style;return i==null&&s&&s[t]&&(i=s[t]),Ut.test(i)&&!Ft.test(t)&&(n=s.left,r=e.runtimeStyle&&e.runtimeStyle.left,r&&(e.runtimeStyle.left=e.currentStyle.left),s.left=t==="fontSize"?"1em":i,i=s.pixelLeft+"px",s.left=n,r&&(e.runtimeStyle.left=r)),i===""?"auto":i}),v.each(["height","width"],function(e,t){v.cssHooks[t]={get:function(e,n,r){if(n)return e.offsetWidth===0&&It.test(Dt(e,"display"))?v.swap(e,Xt,function(){return tn(e,t,r)}):tn(e,t,r)},set:function(e,n,r){return Zt(e,n,r?en(e,t,r,v.support.boxSizing&&v.css(e,"boxSizing")==="border-box"):0)}}}),v.support.opacity||(v.cssHooks.opacity={get:function(e,t){return jt.test((t&&e.currentStyle?e.currentStyle.filter:e.style.filter)||"")?.01*parseFloat(RegExp.$1)+"":t?"1":""},set:function(e,t){var n=e.style,r=e.currentStyle,i=v.isNumeric(t)?"alpha(opacity="+t*100+")":"",s=r&&r.filter||n.filter||"";n.zoom=1;if(t>=1&&v.trim(s.replace(Bt,""))===""&&n.removeAttribute){n.removeAttribute("filter");if(r&&!r.filter)return}n.filter=Bt.test(s)?s.replace(Bt,i):s+" "+i}}),v(function(){v.support.reliableMarginRight||(v.cssHooks.marginRight={get:function(e,t){return v.swap(e,{display:"inline-block"},function(){if(t)return Dt(e,"marginRight")})}}),!v.support.pixelPosition&&v.fn.position&&v.each(["top","left"],function(e,t){v.cssHooks[t]={get:function(e,n){if(n){var r=Dt(e,t);return Ut.test(r)?v(e).position()[t]+"px":r}}}})}),v.expr&&v.expr.filters&&(v.expr.filters.hidden=function(e){return e.offsetWidth===0&&e.offsetHeight===0||!v.support.reliableHiddenOffsets&&(e.style&&e.style.display||Dt(e,"display"))==="none"},v.expr.filters.visible=function(e){return!v.expr.filters.hidden(e)}),v.each({margin:"",padding:"",border:"Width"},function(e,t){v.cssHooks[e+t]={expand:function(n){var r,i=typeof n=="string"?n.split(" "):[n],s={};for(r=0;r<4;r++)s[e+$t[r]+t]=i[r]||i[r-2]||i[0];return s}},qt.test(e)||(v.cssHooks[e+t].set=Zt)});var rn=/%20/g,sn=/\[\]$/,on=/\r?\n/g,un=/^(?:color|date|datetime|datetime-local|email|hidden|month|number|password|range|search|tel|text|time|url|week)$/i,an=/^(?:select|textarea)/i;v.fn.extend({serialize:function(){return v.param(this.serializeArray())},serializeArray:function(){return this.map(function(){return this.elements?v.makeArray(this.elements):this}).filter(function(){return this.name&&!this.disabled&&(this.checked||an.test(this.nodeName)||un.test(this.type))}).map(function(e,t){var n=v(this).val();return n==null?null:v.isArray(n)?v.map(n,function(e,n){return{name:t.name,value:e.replace(on,"\r\n")}}):{name:t.name,value:n.replace(on,"\r\n")}}).get()}}),v.param=function(e,n){var r,i=[],s=function(e,t){t=v.isFunction(t)?t():t==null?"":t,i[i.length]=encodeURIComponent(e)+"="+encodeURIComponent(t)};n===t&&(n=v.ajaxSettings&&v.ajaxSettings.traditional);if(v.isArray(e)||e.jquery&&!v.isPlainObject(e))v.each(e,function(){s(this.name,this.value)});else for(r in e)fn(r,e[r],n,s);return i.join("&").replace(rn,"+")};var ln,cn,hn=/#.*$/,pn=/^(.*?):[ \t]*([^\r\n]*)\r?$/mg,dn=/^(?:about|app|app\-storage|.+\-extension|file|res|widget):$/,vn=/^(?:GET|HEAD)$/,mn=/^\/\//,gn=/\?/,yn=/<script\b[^<]*(?:(?!<\/script>)<[^<]*)*<\/script>/gi,bn=/([?&])_=[^&]*/,wn=/^([\w\+\.\-]+:)(?:\/\/([^\/?#:]*)(?::(\d+)|)|)/,En=v.fn.load,Sn={},xn={},Tn=["*/"]+["*"];try{cn=s.href}catch(Nn){cn=i.createElement("a"),cn.href="",cn=cn.href}ln=wn.exec(cn.toLowerCase())||[],v.fn.load=function(e,n,r){if(typeof e!="string"&&En)return En.apply(this,arguments);if(!this.length)return this;var i,s,o,u=this,a=e.indexOf(" ");return a>=0&&(i=e.slice(a,e.length),e=e.slice(0,a)),v.isFunction(n)?(r=n,n=t):n&&typeof n=="object"&&(s="POST"),v.ajax({url:e,type:s,dataType:"html",data:n,complete:function(e,t){r&&u.each(r,o||[e.responseText,t,e])}}).done(function(e){o=arguments,u.html(i?v("<div>").append(e.replace(yn,"")).find(i):e)}),this},v.each("ajaxStart ajaxStop ajaxComplete ajaxError ajaxSuccess ajaxSend".split(" "),function(e,t){v.fn[t]=function(e){return this.on(t,e)}}),v.each(["get","post"],function(e,n){v[n]=function(e,r,i,s){return v.isFunction(r)&&(s=s||i,i=r,r=t),v.ajax({type:n,url:e,data:r,success:i,dataType:s})}}),v.extend({getScript:function(e,n){return v.get(e,t,n,"script")},getJSON:function(e,t,n){return v.get(e,t,n,"json")},ajaxSetup:function(e,t){return t?Ln(e,v.ajaxSettings):(t=e,e=v.ajaxSettings),Ln(e,t),e},ajaxSettings:{url:cn,isLocal:dn.test(ln[1]),global:!0,type:"GET",contentType:"application/x-www-form-urlencoded; charset=UTF-8",processData:!0,async:!0,accepts:{xml:"application/xml, text/xml",html:"text/html",text:"text/plain",json:"application/json, text/javascript","*":Tn},contents:{xml:/xml/,html:/html/,json:/json/},responseFields:{xml:"responseXML",text:"responseText"},converters:{"* text":e.String,"text html":!0,"text json":v.parseJSON,"text xml":v.parseXML},flatOptions:{context:!0,url:!0}},ajaxPrefilter:Cn(Sn),ajaxTransport:Cn(xn),ajax:function(e,n){function T(e,n,s,a){var l,y,b,w,S,T=n;if(E===2)return;E=2,u&&clearTimeout(u),o=t,i=a||"",x.readyState=e>0?4:0,s&&(w=An(c,x,s));if(e>=200&&e<300||e===304)c.ifModified&&(S=x.getResponseHeader("Last-Modified"),S&&(v.lastModified[r]=S),S=x.getResponseHeader("Etag"),S&&(v.etag[r]=S)),e===304?(T="notmodified",l=!0):(l=On(c,w),T=l.state,y=l.data,b=l.error,l=!b);else{b=T;if(!T||e)T="error",e<0&&(e=0)}x.status=e,x.statusText=(n||T)+"",l?d.resolveWith(h,[y,T,x]):d.rejectWith(h,[x,T,b]),x.statusCode(g),g=t,f&&p.trigger("ajax"+(l?"Success":"Error"),[x,c,l?y:b]),m.fireWith(h,[x,T]),f&&(p.trigger("ajaxComplete",[x,c]),--v.active||v.event.trigger("ajaxStop"))}typeof e=="object"&&(n=e,e=t),n=n||{};var r,i,s,o,u,a,f,l,c=v.ajaxSetup({},n),h=c.context||c,p=h!==c&&(h.nodeType||h instanceof v)?v(h):v.event,d=v.Deferred(),m=v.Callbacks("once memory"),g=c.statusCode||{},b={},w={},E=0,S="canceled",x={readyState:0,setRequestHeader:function(e,t){if(!E){var n=e.toLowerCase();e=w[n]=w[n]||e,b[e]=t}return this},getAllResponseHeaders:function(){return E===2?i:null},getResponseHeader:function(e){var n;if(E===2){if(!s){s={};while(n=pn.exec(i))s[n[1].toLowerCase()]=n[2]}n=s[e.toLowerCase()]}return n===t?null:n},overrideMimeType:function(e){return E||(c.mimeType=e),this},abort:function(e){return e=e||S,o&&o.abort(e),T(0,e),this}};d.promise(x),x.success=x.done,x.error=x.fail,x.complete=m.add,x.statusCode=function(e){if(e){var t;if(E<2)for(t in e)g[t]=[g[t],e[t]];else t=e[x.status],x.always(t)}return this},c.url=((e||c.url)+"").replace(hn,"").replace(mn,ln[1]+"//"),c.dataTypes=v.trim(c.dataType||"*").toLowerCase().split(y),c.crossDomain==null&&(a=wn.exec(c.url.toLowerCase()),c.crossDomain=!(!a||a[1]===ln[1]&&a[2]===ln[2]&&(a[3]||(a[1]==="http:"?80:443))==(ln[3]||(ln[1]==="http:"?80:443)))),c.data&&c.processData&&typeof c.data!="string"&&(c.data=v.param(c.data,c.traditional)),kn(Sn,c,n,x);if(E===2)return x;f=c.global,c.type=c.type.toUpperCase(),c.hasContent=!vn.test(c.type),f&&v.active++===0&&v.event.trigger("ajaxStart");if(!c.hasContent){c.data&&(c.url+=(gn.test(c.url)?"&":"?")+c.data,delete c.data),r=c.url;if(c.cache===!1){var N=v.now(),C=c.url.replace(bn,"$1_="+N);c.url=C+(C===c.url?(gn.test(c.url)?"&":"?")+"_="+N:"")}}(c.data&&c.hasContent&&c.contentType!==!1||n.contentType)&&x.setRequestHeader("Content-Type",c.contentType),c.ifModified&&(r=r||c.url,v.lastModified[r]&&x.setRequestHeader("If-Modified-Since",v.lastModified[r]),v.etag[r]&&x.setRequestHeader("If-None-Match",v.etag[r])),x.setRequestHeader("Accept",c.dataTypes[0]&&c.accepts[c.dataTypes[0]]?c.accepts[c.dataTypes[0]]+(c.dataTypes[0]!=="*"?", "+Tn+"; q=0.01":""):c.accepts["*"]);for(l in c.headers)x.setRequestHeader(l,c.headers[l]);if(!c.beforeSend||c.beforeSend.call(h,x,c)!==!1&&E!==2){S="abort";for(l in{success:1,error:1,complete:1})x[l](c[l]);o=kn(xn,c,n,x);if(!o)T(-1,"No Transport");else{x.readyState=1,f&&p.trigger("ajaxSend",[x,c]),c.async&&c.timeout>0&&(u=setTimeout(function(){x.abort("timeout")},c.timeout));try{E=1,o.send(b,T)}catch(k){if(!(E<2))throw k;T(-1,k)}}return x}return x.abort()},active:0,lastModified:{},etag:{}});var Mn=[],_n=/\?/,Dn=/(=)\?(?=&|$)|\?\?/,Pn=v.now();v.ajaxSetup({jsonp:"callback",jsonpCallback:function(){var e=Mn.pop()||v.expando+"_"+Pn++;return this[e]=!0,e}}),v.ajaxPrefilter("json jsonp",function(n,r,i){var s,o,u,a=n.data,f=n.url,l=n.jsonp!==!1,c=l&&Dn.test(f),h=l&&!c&&typeof a=="string"&&!(n.contentType||"").indexOf("application/x-www-form-urlencoded")&&Dn.test(a);if(n.dataTypes[0]==="jsonp"||c||h)return s=n.jsonpCallback=v.isFunction(n.jsonpCallback)?n.jsonpCallback():n.jsonpCallback,o=e[s],c?n.url=f.replace(Dn,"$1"+s):h?n.data=a.replace(Dn,"$1"+s):l&&(n.url+=(_n.test(f)?"&":"?")+n.jsonp+"="+s),n.converters["script json"]=function(){return u||v.error(s+" was not called"),u[0]},n.dataTypes[0]="json",e[s]=function(){u=arguments},i.always(function(){e[s]=o,n[s]&&(n.jsonpCallback=r.jsonpCallback,Mn.push(s)),u&&v.isFunction(o)&&o(u[0]),u=o=t}),"script"}),v.ajaxSetup({accepts:{script:"text/javascript, application/javascript, application/ecmascript, application/x-ecmascript"},contents:{script:/javascript|ecmascript/},converters:{"text script":function(e){return v.globalEval(e),e}}}),v.ajaxPrefilter("script",function(e){e.cache===t&&(e.cache=!1),e.crossDomain&&(e.type="GET",e.global=!1)}),v.ajaxTransport("script",function(e){if(e.crossDomain){var n,r=i.head||i.getElementsByTagName("head")[0]||i.documentElement;return{send:function(s,o){n=i.createElement("script"),n.async="async",e.scriptCharset&&(n.charset=e.scriptCharset),n.src=e.url,n.onload=n.onreadystatechange=function(e,i){if(i||!n.readyState||/loaded|complete/.test(n.readyState))n.onload=n.onreadystatechange=null,r&&n.parentNode&&r.removeChild(n),n=t,i||o(200,"success")},r.insertBefore(n,r.firstChild)},abort:function(){n&&n.onload(0,1)}}}});var Hn,Bn=e.ActiveXObject?function(){for(var e in Hn)Hn[e](0,1)}:!1,jn=0;v.ajaxSettings.xhr=e.ActiveXObject?function(){return!this.isLocal&&Fn()||In()}:Fn,function(e){v.extend(v.support,{ajax:!!e,cors:!!e&&"withCredentials"in e})}(v.ajaxSettings.xhr()),v.support.ajax&&v.ajaxTransport(function(n){if(!n.crossDomain||v.support.cors){var r;return{send:function(i,s){var o,u,a=n.xhr();n.username?a.open(n.type,n.url,n.async,n.username,n.password):a.open(n.type,n.url,n.async);if(n.xhrFields)for(u in n.xhrFields)a[u]=n.xhrFields[u];n.mimeType&&a.overrideMimeType&&a.overrideMimeType(n.mimeType),!n.crossDomain&&!i["X-Requested-With"]&&(i["X-Requested-With"]="XMLHttpRequest");try{for(u in i)a.setRequestHeader(u,i[u])}catch(f){}a.send(n.hasContent&&n.data||null),r=function(e,i){var u,f,l,c,h;try{if(r&&(i||a.readyState===4)){r=t,o&&(a.onreadystatechange=v.noop,Bn&&delete Hn[o]);if(i)a.readyState!==4&&a.abort();else{u=a.status,l=a.getAllResponseHeaders(),c={},h=a.responseXML,h&&h.documentElement&&(c.xml=h);try{c.text=a.responseText}catch(p){}try{f=a.statusText}catch(p){f=""}!u&&n.isLocal&&!n.crossDomain?u=c.text?200:404:u===1223&&(u=204)}}}catch(d){i||s(-1,d)}c&&s(u,f,c,l)},n.async?a.readyState===4?setTimeout(r,0):(o=++jn,Bn&&(Hn||(Hn={},v(e).unload(Bn)),Hn[o]=r),a.onreadystatechange=r):r()},abort:function(){r&&r(0,1)}}}});var qn,Rn,Un=/^(?:toggle|show|hide)$/,zn=new RegExp("^(?:([-+])=|)("+m+")([a-z%]*)$","i"),Wn=/queueHooks$/,Xn=[Gn],Vn={"*":[function(e,t){var n,r,i=this.createTween(e,t),s=zn.exec(t),o=i.cur(),u=+o||0,a=1,f=20;if(s){n=+s[2],r=s[3]||(v.cssNumber[e]?"":"px");if(r!=="px"&&u){u=v.css(i.elem,e,!0)||n||1;do a=a||".5",u/=a,v.style(i.elem,e,u+r);while(a!==(a=i.cur()/o)&&a!==1&&--f)}i.unit=r,i.start=u,i.end=s[1]?u+(s[1]+1)*n:n}return i}]};v.Animation=v.extend(Kn,{tweener:function(e,t){v.isFunction(e)?(t=e,e=["*"]):e=e.split(" ");var n,r=0,i=e.length;for(;r<i;r++)n=e[r],Vn[n]=Vn[n]||[],Vn[n].unshift(t)},prefilter:function(e,t){t?Xn.unshift(e):Xn.push(e)}}),v.Tween=Yn,Yn.prototype={constructor:Yn,init:function(e,t,n,r,i,s){this.elem=e,this.prop=n,this.easing=i||"swing",this.options=t,this.start=this.now=this.cur(),this.end=r,this.unit=s||(v.cssNumber[n]?"":"px")},cur:function(){var e=Yn.propHooks[this.prop];return e&&e.get?e.get(this):Yn.propHooks._default.get(this)},run:function(e){var t,n=Yn.propHooks[this.prop];return this.options.duration?this.pos=t=v.easing[this.easing](e,this.options.duration*e,0,1,this.options.duration):this.pos=t=e,this.now=(this.end-this.start)*t+this.start,this.options.step&&this.options.step.call(this.elem,this.now,this),n&&n.set?n.set(this):Yn.propHooks._default.set(this),this}},Yn.prototype.init.prototype=Yn.prototype,Yn.propHooks={_default:{get:function(e){var t;return e.elem[e.prop]==null||!!e.elem.style&&e.elem.style[e.prop]!=null?(t=v.css(e.elem,e.prop,!1,""),!t||t==="auto"?0:t):e.elem[e.prop]},set:function(e){v.fx.step[e.prop]?v.fx.step[e.prop](e):e.elem.style&&(e.elem.style[v.cssProps[e.prop]]!=null||v.cssHooks[e.prop])?v.style(e.elem,e.prop,e.now+e.unit):e.elem[e.prop]=e.now}}},Yn.propHooks.scrollTop=Yn.propHooks.scrollLeft={set:function(e){e.elem.nodeType&&e.elem.parentNode&&(e.elem[e.prop]=e.now)}},v.each(["toggle","show","hide"],function(e,t){var n=v.fn[t];v.fn[t]=function(r,i,s){return r==null||typeof r=="boolean"||!e&&v.isFunction(r)&&v.isFunction(i)?n.apply(this,arguments):this.animate(Zn(t,!0),r,i,s)}}),v.fn.extend({fadeTo:function(e,t,n,r){return this.filter(Gt).css("opacity",0).show().end().animate({opacity:t},e,n,r)},animate:function(e,t,n,r){var i=v.isEmptyObject(e),s=v.speed(t,n,r),o=function(){var t=Kn(this,v.extend({},e),s);i&&t.stop(!0)};return i||s.queue===!1?this.each(o):this.queue(s.queue,o)},stop:function(e,n,r){var i=function(e){var t=e.stop;delete e.stop,t(r)};return typeof e!="string"&&(r=n,n=e,e=t),n&&e!==!1&&this.queue(e||"fx",[]),this.each(function(){var t=!0,n=e!=null&&e+"queueHooks",s=v.timers,o=v._data(this);if(n)o[n]&&o[n].stop&&i(o[n]);else for(n in o)o[n]&&o[n].stop&&Wn.test(n)&&i(o[n]);for(n=s.length;n--;)s[n].elem===this&&(e==null||s[n].queue===e)&&(s[n].anim.stop(r),t=!1,s.splice(n,1));(t||!r)&&v.dequeue(this,e)})}}),v.each({slideDown:Zn("show"),slideUp:Zn("hide"),slideToggle:Zn("toggle"),fadeIn:{opacity:"show"},fadeOut:{opacity:"hide"},fadeToggle:{opacity:"toggle"}},function(e,t){v.fn[e]=function(e,n,r){return this.animate(t,e,n,r)}}),v.speed=function(e,t,n){var r=e&&typeof e=="object"?v.extend({},e):{complete:n||!n&&t||v.isFunction(e)&&e,duration:e,easing:n&&t||t&&!v.isFunction(t)&&t};r.duration=v.fx.off?0:typeof r.duration=="number"?r.duration:r.duration in v.fx.speeds?v.fx.speeds[r.duration]:v.fx.speeds._default;if(r.queue==null||r.queue===!0)r.queue="fx";return r.old=r.complete,r.complete=function(){v.isFunction(r.old)&&r.old.call(this),r.queue&&v.dequeue(this,r.queue)},r},v.easing={linear:function(e){return e},swing:function(e){return.5-Math.cos(e*Math.PI)/2}},v.timers=[],v.fx=Yn.prototype.init,v.fx.tick=function(){var e,n=v.timers,r=0;qn=v.now();for(;r<n.length;r++)e=n[r],!e()&&n[r]===e&&n.splice(r--,1);n.length||v.fx.stop(),qn=t},v.fx.timer=function(e){e()&&v.timers.push(e)&&!Rn&&(Rn=setInterval(v.fx.tick,v.fx.interval))},v.fx.interval=13,v.fx.stop=function(){clearInterval(Rn),Rn=null},v.fx.speeds={slow:600,fast:200,_default:400},v.fx.step={},v.expr&&v.expr.filters&&(v.expr.filters.animated=function(e){return v.grep(v.timers,function(t){return e===t.elem}).length});var er=/^(?:body|html)$/i;v.fn.offset=function(e){if(arguments.length)return e===t?this:this.each(function(t){v.offset.setOffset(this,e,t)});var n,r,i,s,o,u,a,f={top:0,left:0},l=this[0],c=l&&l.ownerDocument;if(!c)return;return(r=c.body)===l?v.offset.bodyOffset(l):(n=c.documentElement,v.contains(n,l)?(typeof l.getBoundingClientRect!="undefined"&&(f=l.getBoundingClientRect()),i=tr(c),s=n.clientTop||r.clientTop||0,o=n.clientLeft||r.clientLeft||0,u=i.pageYOffset||n.scrollTop,a=i.pageXOffset||n.scrollLeft,{top:f.top+u-s,left:f.left+a-o}):f)},v.offset={bodyOffset:function(e){var t=e.offsetTop,n=e.offsetLeft;return v.support.doesNotIncludeMarginInBodyOffset&&(t+=parseFloat(v.css(e,"marginTop"))||0,n+=parseFloat(v.css(e,"marginLeft"))||0),{top:t,left:n}},setOffset:function(e,t,n){var r=v.css(e,"position");r==="static"&&(e.style.position="relative");var i=v(e),s=i.offset(),o=v.css(e,"top"),u=v.css(e,"left"),a=(r==="absolute"||r==="fixed")&&v.inArray("auto",[o,u])>-1,f={},l={},c,h;a?(l=i.position(),c=l.top,h=l.left):(c=parseFloat(o)||0,h=parseFloat(u)||0),v.isFunction(t)&&(t=t.call(e,n,s)),t.top!=null&&(f.top=t.top-s.top+c),t.left!=null&&(f.left=t.left-s.left+h),"using"in t?t.using.call(e,f):i.css(f)}},v.fn.extend({position:function(){if(!this[0])return;var e=this[0],t=this.offsetParent(),n=this.offset(),r=er.test(t[0].nodeName)?{top:0,left:0}:t.offset();return n.top-=parseFloat(v.css(e,"marginTop"))||0,n.left-=parseFloat(v.css(e,"marginLeft"))||0,r.top+=parseFloat(v.css(t[0],"borderTopWidth"))||0,r.left+=parseFloat(v.css(t[0],"borderLeftWidth"))||0,{top:n.top-r.top,left:n.left-r.left}},offsetParent:function(){return this.map(function(){var e=this.offsetParent||i.body;while(e&&!er.test(e.nodeName)&&v.css(e,"position")==="static")e=e.offsetParent;return e||i.body})}}),v.each({scrollLeft:"pageXOffset",scrollTop:"pageYOffset"},function(e,n){var r=/Y/.test(n);v.fn[e]=function(i){return v.access(this,function(e,i,s){var o=tr(e);if(s===t)return o?n in o?o[n]:o.document.documentElement[i]:e[i];o?o.scrollTo(r?v(o).scrollLeft():s,r?s:v(o).scrollTop()):e[i]=s},e,i,arguments.length,null)}}),v.each({Height:"height",Width:"width"},function(e,n){v.each({padding:"inner"+e,content:n,"":"outer"+e},function(r,i){v.fn[i]=function(i,s){var o=arguments.length&&(r||typeof i!="boolean"),u=r||(i===!0||s===!0?"margin":"border");return v.access(this,function(n,r,i){var s;return v.isWindow(n)?n.document.documentElement["client"+e]:n.nodeType===9?(s=n.documentElement,Math.max(n.body["scroll"+e],s["scroll"+e],n.body["offset"+e],s["offset"+e],s["client"+e])):i===t?v.css(n,r,i,u):v.style(n,r,i,u)},n,o?i:t,o,null)}})}),e.jQuery=e.$=v,typeof define=="function"&&define.amd&&define.amd.jQuery&&define("jquery",[],function(){return v})})(window);


==> figure/task_manager/html/Flat-UI/js/jquery-2.0.3.min.js <==
/*! jQuery v2.0.3 | (c) 2005, 2013 jQuery Foundation, Inc. | jquery.org/license
//@ sourceMappingURL=jquery-2.0.3.min.map
*/
(function(e,undefined){var t,n,r=typeof undefined,i=e.location,o=e.document,s=o.documentElement,a=e.jQuery,u=e.$,l={},c=[],p="2.0.3",f=c.concat,h=c.push,d=c.slice,g=c.indexOf,m=l.toString,y=l.hasOwnProperty,v=p.trim,x=function(e,n){return new x.fn.init(e,n,t)},b=/[+-]?(?:\d*\.|)\d+(?:[eE][+-]?\d+|)/.source,w=/\S+/g,T=/^(?:\s*(<[\w\W]+>)[^>]*|#([\w-]*))$/,C=/^<(\w+)\s*\/?>(?:<\/\1>|)$/,k=/^-ms-/,N=/-([\da-z])/gi,E=function(e,t){return t.toUpperCase()},S=function(){o.removeEventListener("DOMContentLoaded",S,!1),e.removeEventListener("load",S,!1),x.ready()};x.fn=x.prototype={jquery:p,constructor:x,init:function(e,t,n){var r,i;if(!e)return this;if("string"==typeof e){if(r="<"===e.charAt(0)&&">"===e.charAt(e.length-1)&&e.length>=3?[null,e,null]:T.exec(e),!r||!r[1]&&t)return!t||t.jquery?(t||n).find(e):this.constructor(t).find(e);if(r[1]){if(t=t instanceof x?t[0]:t,x.merge(this,x.parseHTML(r[1],t&&t.nodeType?t.ownerDocument||t:o,!0)),C.test(r[1])&&x.isPlainObject(t))for(r in t)x.isFunction(this[r])?this[r](t[r]):this.attr(r,t[r]);return this}return i=o.getElementById(r[2]),i&&i.parentNode&&(this.length=1,this[0]=i),this.context=o,this.selector=e,this}return e.nodeType?(this.context=this[0]=e,this.length=1,this):x.isFunction(e)?n.ready(e):(e.selector!==undefined&&(this.selector=e.selector,this.context=e.context),x.makeArray(e,this))},selector:"",length:0,toArray:function(){return d.call(this)},get:function(e){return null==e?this.toArray():0>e?this[this.length+e]:this[e]},pushStack:function(e){var t=x.merge(this.constructor(),e);return t.prevObject=this,t.context=this.context,t},each:function(e,t){return x.each(this,e,t)},ready:function(e){return x.ready.promise().done(e),this},slice:function(){return this.pushStack(d.apply(this,arguments))},first:function(){return this.eq(0)},last:function(){return this.eq(-1)},eq:function(e){var t=this.length,n=+e+(0>e?t:0);return this.pushStack(n>=0&&t>n?[this[n]]:[])},map:function(e){return this.pushStack(x.map(this,function(t,n){return e.call(t,n,t)}))},end:function(){return this.prevObject||this.constructor(null)},push:h,sort:[].sort,splice:[].splice},x.fn.init.prototype=x.fn,x.extend=x.fn.extend=function(){var e,t,n,r,i,o,s=arguments[0]||{},a=1,u=arguments.length,l=!1;for("boolean"==typeof s&&(l=s,s=arguments[1]||{},a=2),"object"==typeof s||x.isFunction(s)||(s={}),u===a&&(s=this,--a);u>a;a++)if(null!=(e=arguments[a]))for(t in e)n=s[t],r=e[t],s!==r&&(l&&r&&(x.isPlainObject(r)||(i=x.isArray(r)))?(i?(i=!1,o=n&&x.isArray(n)?n:[]):o=n&&x.isPlainObject(n)?n:{},s[t]=x.extend(l,o,r)):r!==undefined&&(s[t]=r));return s},x.extend({expando:"jQuery"+(p+Math.random()).replace(/\D/g,""),noConflict:function(t){return e.$===x&&(e.$=u),t&&e.jQuery===x&&(e.jQuery=a),x},isReady:!1,readyWait:1,holdReady:function(e){e?x.readyWait++:x.ready(!0)},ready:function(e){(e===!0?--x.readyWait:x.isReady)||(x.isReady=!0,e!==!0&&--x.readyWait>0||(n.resolveWith(o,[x]),x.fn.trigger&&x(o).trigger("ready").off("ready")))},isFunction:function(e){return"function"===x.type(e)},isArray:Array.isArray,isWindow:function(e){return null!=e&&e===e.window},isNumeric:function(e){return!isNaN(parseFloat(e))&&isFinite(e)},type:function(e){return null==e?e+"":"object"==typeof e||"function"==typeof e?l[m.call(e)]||"object":typeof e},isPlainObject:function(e){if("object"!==x.type(e)||e.nodeType||x.isWindow(e))return!1;try{if(e.constructor&&!y.call(e.constructor.prototype,"isPrototypeOf"))return!1}catch(t){return!1}return!0},isEmptyObject:function(e){var t;for(t in e)return!1;return!0},error:function(e){throw Error(e)},parseHTML:function(e,t,n){if(!e||"string"!=typeof e)return null;"boolean"==typeof t&&(n=t,t=!1),t=t||o;var r=C.exec(e),i=!n&&[];return r?[t.createElement(r[1])]:(r=x.buildFragment([e],t,i),i&&x(i).remove(),x.merge([],r.childNodes))},parseJSON:JSON.parse,parseXML:function(e){var t,n;if(!e||"string"!=typeof e)return null;try{n=new DOMParser,t=n.parseFromString(e,"text/xml")}catch(r){t=undefined}return(!t||t.getElementsByTagName("parsererror").length)&&x.error("Invalid XML: "+e),t},noop:function(){},globalEval:function(e){var t,n=eval;e=x.trim(e),e&&(1===e.indexOf("use strict")?(t=o.createElement("script"),t.text=e,o.head.appendChild(t).parentNode.removeChild(t)):n(e))},camelCase:function(e){return e.replace(k,"ms-").replace(N,E)},nodeName:function(e,t){return e.nodeName&&e.nodeName.toLowerCase()===t.toLowerCase()},each:function(e,t,n){var r,i=0,o=e.length,s=j(e);if(n){if(s){for(;o>i;i++)if(r=t.apply(e[i],n),r===!1)break}else for(i in e)if(r=t.apply(e[i],n),r===!1)break}else if(s){for(;o>i;i++)if(r=t.call(e[i],i,e[i]),r===!1)break}else for(i in e)if(r=t.call(e[i],i,e[i]),r===!1)break;return e},trim:function(e){return null==e?"":v.call(e)},makeArray:function(e,t){var n=t||[];return null!=e&&(j(Object(e))?x.merge(n,"string"==typeof e?[e]:e):h.call(n,e)),n},inArray:function(e,t,n){return null==t?-1:g.call(t,e,n)},merge:function(e,t){var n=t.length,r=e.length,i=0;if("number"==typeof n)for(;n>i;i++)e[r++]=t[i];else while(t[i]!==undefined)e[r++]=t[i++];return e.length=r,e},grep:function(e,t,n){var r,i=[],o=0,s=e.length;for(n=!!n;s>o;o++)r=!!t(e[o],o),n!==r&&i.push(e[o]);return i},map:function(e,t,n){var r,i=0,o=e.length,s=j(e),a=[];if(s)for(;o>i;i++)r=t(e[i],i,n),null!=r&&(a[a.length]=r);else for(i in e)r=t(e[i],i,n),null!=r&&(a[a.length]=r);return f.apply([],a)},guid:1,proxy:function(e,t){var n,r,i;return"string"==typeof t&&(n=e[t],t=e,e=n),x.isFunction(e)?(r=d.call(arguments,2),i=function(){return e.apply(t||this,r.concat(d.call(arguments)))},i.guid=e.guid=e.guid||x.guid++,i):undefined},access:function(e,t,n,r,i,o,s){var a=0,u=e.length,l=null==n;if("object"===x.type(n)){i=!0;for(a in n)x.access(e,t,a,n[a],!0,o,s)}else if(r!==undefined&&(i=!0,x.isFunction(r)||(s=!0),l&&(s?(t.call(e,r),t=null):(l=t,t=function(e,t,n){return l.call(x(e),n)})),t))for(;u>a;a++)t(e[a],n,s?r:r.call(e[a],a,t(e[a],n)));return i?e:l?t.call(e):u?t(e[0],n):o},now:Date.now,swap:function(e,t,n,r){var i,o,s={};for(o in t)s[o]=e.style[o],e.style[o]=t[o];i=n.apply(e,r||[]);for(o in t)e.style[o]=s[o];return i}}),x.ready.promise=function(t){return n||(n=x.Deferred(),"complete"===o.readyState?setTimeout(x.ready):(o.addEventListener("DOMContentLoaded",S,!1),e.addEventListener("load",S,!1))),n.promise(t)},x.each("Boolean Number String Function Array Date RegExp Object Error".split(" "),function(e,t){l["[object "+t+"]"]=t.toLowerCase()});function j(e){var t=e.length,n=x.type(e);return x.isWindow(e)?!1:1===e.nodeType&&t?!0:"array"===n||"function"!==n&&(0===t||"number"==typeof t&&t>0&&t-1 in e)}t=x(o),function(e,undefined){var t,n,r,i,o,s,a,u,l,c,p,f,h,d,g,m,y,v="sizzle"+-new Date,b=e.document,w=0,T=0,C=st(),k=st(),N=st(),E=!1,S=function(e,t){return e===t?(E=!0,0):0},j=typeof undefined,D=1<<31,A={}.hasOwnProperty,L=[],q=L.pop,H=L.push,O=L.push,F=L.slice,P=L.indexOf||function(e){var t=0,n=this.length;for(;n>t;t++)if(this[t]===e)return t;return-1},R="checked|selected|async|autofocus|autoplay|controls|defer|disabled|hidden|ismap|loop|multiple|open|readonly|required|scoped",M="[\\x20\\t\\r\\n\\f]",W="(?:\\\\.|[\\w-]|[^\\x00-\\xa0])+",$=W.replace("w","w#"),B="\\["+M+"*("+W+")"+M+"*(?:([*^$|!~]?=)"+M+"*(?:(['\"])((?:\\\\.|[^\\\\])*?)\\3|("+$+")|)|)"+M+"*\\]",I=":("+W+")(?:\\(((['\"])((?:\\\\.|[^\\\\])*?)\\3|((?:\\\\.|[^\\\\()[\\]]|"+B.replace(3,8)+")*)|.*)\\)|)",z=RegExp("^"+M+"+|((?:^|[^\\\\])(?:\\\\.)*)"+M+"+$","g"),_=RegExp("^"+M+"*,"+M+"*"),X=RegExp("^"+M+"*([>+~]|"+M+")"+M+"*"),U=RegExp(M+"*[+~]"),Y=RegExp("="+M+"*([^\\]'\"]*)"+M+"*\\]","g"),V=RegExp(I),G=RegExp("^"+$+"$"),J={ID:RegExp("^#("+W+")"),CLASS:RegExp("^\\.("+W+")"),TAG:RegExp("^("+W.replace("w","w*")+")"),ATTR:RegExp("^"+B),PSEUDO:RegExp("^"+I),CHILD:RegExp("^:(only|first|last|nth|nth-last)-(child|of-type)(?:\\("+M+"*(even|odd|(([+-]|)(\\d*)n|)"+M+"*(?:([+-]|)"+M+"*(\\d+)|))"+M+"*\\)|)","i"),bool:RegExp("^(?:"+R+")$","i"),needsContext:RegExp("^"+M+"*[>+~]|:(even|odd|eq|gt|lt|nth|first|last)(?:\\("+M+"*((?:-\\d)?\\d*)"+M+"*\\)|)(?=[^-]|$)","i")},Q=/^[^{]+\{\s*\[native \w/,K=/^(?:#([\w-]+)|(\w+)|\.([\w-]+))$/,Z=/^(?:input|select|textarea|button)$/i,et=/^h\d$/i,tt=/'|\\/g,nt=RegExp("\\\\([\\da-f]{1,6}"+M+"?|("+M+")|.)","ig"),rt=function(e,t,n){var r="0x"+t-65536;return r!==r||n?t:0>r?String.fromCharCode(r+65536):String.fromCharCode(55296|r>>10,56320|1023&r)};try{O.apply(L=F.call(b.childNodes),b.childNodes),L[b.childNodes.length].nodeType}catch(it){O={apply:L.length?function(e,t){H.apply(e,F.call(t))}:function(e,t){var n=e.length,r=0;while(e[n++]=t[r++]);e.length=n-1}}}function ot(e,t,r,i){var o,s,a,u,l,f,g,m,x,w;if((t?t.ownerDocument||t:b)!==p&&c(t),t=t||p,r=r||[],!e||"string"!=typeof e)return r;if(1!==(u=t.nodeType)&&9!==u)return[];if(h&&!i){if(o=K.exec(e))if(a=o[1]){if(9===u){if(s=t.getElementById(a),!s||!s.parentNode)return r;if(s.id===a)return r.push(s),r}else if(t.ownerDocument&&(s=t.ownerDocument.getElementById(a))&&y(t,s)&&s.id===a)return r.push(s),r}else{if(o[2])return O.apply(r,t.getElementsByTagName(e)),r;if((a=o[3])&&n.getElementsByClassName&&t.getElementsByClassName)return O.apply(r,t.getElementsByClassName(a)),r}if(n.qsa&&(!d||!d.test(e))){if(m=g=v,x=t,w=9===u&&e,1===u&&"object"!==t.nodeName.toLowerCase()){f=gt(e),(g=t.getAttribute("id"))?m=g.replace(tt,"\\$&"):t.setAttribute("id",m),m="[id='"+m+"'] ",l=f.length;while(l--)f[l]=m+mt(f[l]);x=U.test(e)&&t.parentNode||t,w=f.join(",")}if(w)try{return O.apply(r,x.querySelectorAll(w)),r}catch(T){}finally{g||t.removeAttribute("id")}}}return kt(e.replace(z,"$1"),t,r,i)}function st(){var e=[];function t(n,r){return e.push(n+=" ")>i.cacheLength&&delete t[e.shift()],t[n]=r}return t}function at(e){return e[v]=!0,e}function ut(e){var t=p.createElement("div");try{return!!e(t)}catch(n){return!1}finally{t.parentNode&&t.parentNode.removeChild(t),t=null}}function lt(e,t){var n=e.split("|"),r=e.length;while(r--)i.attrHandle[n[r]]=t}function ct(e,t){var n=t&&e,r=n&&1===e.nodeType&&1===t.nodeType&&(~t.sourceIndex||D)-(~e.sourceIndex||D);if(r)return r;if(n)while(n=n.nextSibling)if(n===t)return-1;return e?1:-1}function pt(e){return function(t){var n=t.nodeName.toLowerCase();return"input"===n&&t.type===e}}function ft(e){return function(t){var n=t.nodeName.toLowerCase();return("input"===n||"button"===n)&&t.type===e}}function ht(e){return at(function(t){return t=+t,at(function(n,r){var i,o=e([],n.length,t),s=o.length;while(s--)n[i=o[s]]&&(n[i]=!(r[i]=n[i]))})})}s=ot.isXML=function(e){var t=e&&(e.ownerDocument||e).documentElement;return t?"HTML"!==t.nodeName:!1},n=ot.support={},c=ot.setDocument=function(e){var t=e?e.ownerDocument||e:b,r=t.defaultView;return t!==p&&9===t.nodeType&&t.documentElement?(p=t,f=t.documentElement,h=!s(t),r&&r.attachEvent&&r!==r.top&&r.attachEvent("onbeforeunload",function(){c()}),n.attributes=ut(function(e){return e.className="i",!e.getAttribute("className")}),n.getElementsByTagName=ut(function(e){return e.appendChild(t.createComment("")),!e.getElementsByTagName("*").length}),n.getElementsByClassName=ut(function(e){return e.innerHTML="<div class='a'></div><div class='a i'></div>",e.firstChild.className="i",2===e.getElementsByClassName("i").length}),n.getById=ut(function(e){return f.appendChild(e).id=v,!t.getElementsByName||!t.getElementsByName(v).length}),n.getById?(i.find.ID=function(e,t){if(typeof t.getElementById!==j&&h){var n=t.getElementById(e);return n&&n.parentNode?[n]:[]}},i.filter.ID=function(e){var t=e.replace(nt,rt);return function(e){return e.getAttribute("id")===t}}):(delete i.find.ID,i.filter.ID=function(e){var t=e.replace(nt,rt);return function(e){var n=typeof e.getAttributeNode!==j&&e.getAttributeNode("id");return n&&n.value===t}}),i.find.TAG=n.getElementsByTagName?function(e,t){return typeof t.getElementsByTagName!==j?t.getElementsByTagName(e):undefined}:function(e,t){var n,r=[],i=0,o=t.getElementsByTagName(e);if("*"===e){while(n=o[i++])1===n.nodeType&&r.push(n);return r}return o},i.find.CLASS=n.getElementsByClassName&&function(e,t){return typeof t.getElementsByClassName!==j&&h?t.getElementsByClassName(e):undefined},g=[],d=[],(n.qsa=Q.test(t.querySelectorAll))&&(ut(function(e){e.innerHTML="<select><option selected=''></option></select>",e.querySelectorAll("[selected]").length||d.push("\\["+M+"*(?:value|"+R+")"),e.querySelectorAll(":checked").length||d.push(":checked")}),ut(function(e){var n=t.createElement("input");n.setAttribute("type","hidden"),e.appendChild(n).setAttribute("t",""),e.querySelectorAll("[t^='']").length&&d.push("[*^$]="+M+"*(?:''|\"\")"),e.querySelectorAll(":enabled").length||d.push(":enabled",":disabled"),e.querySelectorAll("*,:x"),d.push(",.*:")})),(n.matchesSelector=Q.test(m=f.webkitMatchesSelector||f.mozMatchesSelector||f.oMatchesSelector||f.msMatchesSelector))&&ut(function(e){n.disconnectedMatch=m.call(e,"div"),m.call(e,"[s!='']:x"),g.push("!=",I)}),d=d.length&&RegExp(d.join("|")),g=g.length&&RegExp(g.join("|")),y=Q.test(f.contains)||f.compareDocumentPosition?function(e,t){var n=9===e.nodeType?e.documentElement:e,r=t&&t.parentNode;return e===r||!(!r||1!==r.nodeType||!(n.contains?n.contains(r):e.compareDocumentPosition&&16&e.compareDocumentPosition(r)))}:function(e,t){if(t)while(t=t.parentNode)if(t===e)return!0;return!1},S=f.compareDocumentPosition?function(e,r){if(e===r)return E=!0,0;var i=r.compareDocumentPosition&&e.compareDocumentPosition&&e.compareDocumentPosition(r);return i?1&i||!n.sortDetached&&r.compareDocumentPosition(e)===i?e===t||y(b,e)?-1:r===t||y(b,r)?1:l?P.call(l,e)-P.call(l,r):0:4&i?-1:1:e.compareDocumentPosition?-1:1}:function(e,n){var r,i=0,o=e.parentNode,s=n.parentNode,a=[e],u=[n];if(e===n)return E=!0,0;if(!o||!s)return e===t?-1:n===t?1:o?-1:s?1:l?P.call(l,e)-P.call(l,n):0;if(o===s)return ct(e,n);r=e;while(r=r.parentNode)a.unshift(r);r=n;while(r=r.parentNode)u.unshift(r);while(a[i]===u[i])i++;return i?ct(a[i],u[i]):a[i]===b?-1:u[i]===b?1:0},t):p},ot.matches=function(e,t){return ot(e,null,null,t)},ot.matchesSelector=function(e,t){if((e.ownerDocument||e)!==p&&c(e),t=t.replace(Y,"='$1']"),!(!n.matchesSelector||!h||g&&g.test(t)||d&&d.test(t)))try{var r=m.call(e,t);if(r||n.disconnectedMatch||e.document&&11!==e.document.nodeType)return r}catch(i){}return ot(t,p,null,[e]).length>0},ot.contains=function(e,t){return(e.ownerDocument||e)!==p&&c(e),y(e,t)},ot.attr=function(e,t){(e.ownerDocument||e)!==p&&c(e);var r=i.attrHandle[t.toLowerCase()],o=r&&A.call(i.attrHandle,t.toLowerCase())?r(e,t,!h):undefined;return o===undefined?n.attributes||!h?e.getAttribute(t):(o=e.getAttributeNode(t))&&o.specified?o.value:null:o},ot.error=function(e){throw Error("Syntax error, unrecognized expression: "+e)},ot.uniqueSort=function(e){var t,r=[],i=0,o=0;if(E=!n.detectDuplicates,l=!n.sortStable&&e.slice(0),e.sort(S),E){while(t=e[o++])t===e[o]&&(i=r.push(o));while(i--)e.splice(r[i],1)}return e},o=ot.getText=function(e){var t,n="",r=0,i=e.nodeType;if(i){if(1===i||9===i||11===i){if("string"==typeof e.textContent)return e.textContent;for(e=e.firstChild;e;e=e.nextSibling)n+=o(e)}else if(3===i||4===i)return e.nodeValue}else for(;t=e[r];r++)n+=o(t);return n},i=ot.selectors={cacheLength:50,createPseudo:at,match:J,attrHandle:{},find:{},relative:{">":{dir:"parentNode",first:!0}," ":{dir:"parentNode"},"+":{dir:"previousSibling",first:!0},"~":{dir:"previousSibling"}},preFilter:{ATTR:function(e){return e[1]=e[1].replace(nt,rt),e[3]=(e[4]||e[5]||"").replace(nt,rt),"~="===e[2]&&(e[3]=" "+e[3]+" "),e.slice(0,4)},CHILD:function(e){return e[1]=e[1].toLowerCase(),"nth"===e[1].slice(0,3)?(e[3]||ot.error(e[0]),e[4]=+(e[4]?e[5]+(e[6]||1):2*("even"===e[3]||"odd"===e[3])),e[5]=+(e[7]+e[8]||"odd"===e[3])):e[3]&&ot.error(e[0]),e},PSEUDO:function(e){var t,n=!e[5]&&e[2];return J.CHILD.test(e[0])?null:(e[3]&&e[4]!==undefined?e[2]=e[4]:n&&V.test(n)&&(t=gt(n,!0))&&(t=n.indexOf(")",n.length-t)-n.length)&&(e[0]=e[0].slice(0,t),e[2]=n.slice(0,t)),e.slice(0,3))}},filter:{TAG:function(e){var t=e.replace(nt,rt).toLowerCase();return"*"===e?function(){return!0}:function(e){return e.nodeName&&e.nodeName.toLowerCase()===t}},CLASS:function(e){var t=C[e+" "];return t||(t=RegExp("(^|"+M+")"+e+"("+M+"|$)"))&&C(e,function(e){return t.test("string"==typeof e.className&&e.className||typeof e.getAttribute!==j&&e.getAttribute("class")||"")})},ATTR:function(e,t,n){return function(r){var i=ot.attr(r,e);return null==i?"!="===t:t?(i+="","="===t?i===n:"!="===t?i!==n:"^="===t?n&&0===i.indexOf(n):"*="===t?n&&i.indexOf(n)>-1:"$="===t?n&&i.slice(-n.length)===n:"~="===t?(" "+i+" ").indexOf(n)>-1:"|="===t?i===n||i.slice(0,n.length+1)===n+"-":!1):!0}},CHILD:function(e,t,n,r,i){var o="nth"!==e.slice(0,3),s="last"!==e.slice(-4),a="of-type"===t;return 1===r&&0===i?function(e){return!!e.parentNode}:function(t,n,u){var l,c,p,f,h,d,g=o!==s?"nextSibling":"previousSibling",m=t.parentNode,y=a&&t.nodeName.toLowerCase(),x=!u&&!a;if(m){if(o){while(g){p=t;while(p=p[g])if(a?p.nodeName.toLowerCase()===y:1===p.nodeType)return!1;d=g="only"===e&&!d&&"nextSibling"}return!0}if(d=[s?m.firstChild:m.lastChild],s&&x){c=m[v]||(m[v]={}),l=c[e]||[],h=l[0]===w&&l[1],f=l[0]===w&&l[2],p=h&&m.childNodes[h];while(p=++h&&p&&p[g]||(f=h=0)||d.pop())if(1===p.nodeType&&++f&&p===t){c[e]=[w,h,f];break}}else if(x&&(l=(t[v]||(t[v]={}))[e])&&l[0]===w)f=l[1];else while(p=++h&&p&&p[g]||(f=h=0)||d.pop())if((a?p.nodeName.toLowerCase()===y:1===p.nodeType)&&++f&&(x&&((p[v]||(p[v]={}))[e]=[w,f]),p===t))break;return f-=i,f===r||0===f%r&&f/r>=0}}},PSEUDO:function(e,t){var n,r=i.pseudos[e]||i.setFilters[e.toLowerCase()]||ot.error("unsupported pseudo: "+e);return r[v]?r(t):r.length>1?(n=[e,e,"",t],i.setFilters.hasOwnProperty(e.toLowerCase())?at(function(e,n){var i,o=r(e,t),s=o.length;while(s--)i=P.call(e,o[s]),e[i]=!(n[i]=o[s])}):function(e){return r(e,0,n)}):r}},pseudos:{not:at(function(e){var t=[],n=[],r=a(e.replace(z,"$1"));return r[v]?at(function(e,t,n,i){var o,s=r(e,null,i,[]),a=e.length;while(a--)(o=s[a])&&(e[a]=!(t[a]=o))}):function(e,i,o){return t[0]=e,r(t,null,o,n),!n.pop()}}),has:at(function(e){return function(t){return ot(e,t).length>0}}),contains:at(function(e){return function(t){return(t.textContent||t.innerText||o(t)).indexOf(e)>-1}}),lang:at(function(e){return G.test(e||"")||ot.error("unsupported lang: "+e),e=e.replace(nt,rt).toLowerCase(),function(t){var n;do if(n=h?t.lang:t.getAttribute("xml:lang")||t.getAttribute("lang"))return n=n.toLowerCase(),n===e||0===n.indexOf(e+"-");while((t=t.parentNode)&&1===t.nodeType);return!1}}),target:function(t){var n=e.location&&e.location.hash;return n&&n.slice(1)===t.id},root:function(e){return e===f},focus:function(e){return e===p.activeElement&&(!p.hasFocus||p.hasFocus())&&!!(e.type||e.href||~e.tabIndex)},enabled:function(e){return e.disabled===!1},disabled:function(e){return e.disabled===!0},checked:function(e){var t=e.nodeName.toLowerCase();return"input"===t&&!!e.checked||"option"===t&&!!e.selected},selected:function(e){return e.parentNode&&e.parentNode.selectedIndex,e.selected===!0},empty:function(e){for(e=e.firstChild;e;e=e.nextSibling)if(e.nodeName>"@"||3===e.nodeType||4===e.nodeType)return!1;return!0},parent:function(e){return!i.pseudos.empty(e)},header:function(e){return et.test(e.nodeName)},input:function(e){return Z.test(e.nodeName)},button:function(e){var t=e.nodeName.toLowerCase();return"input"===t&&"button"===e.type||"button"===t},text:function(e){var t;return"input"===e.nodeName.toLowerCase()&&"text"===e.type&&(null==(t=e.getAttribute("type"))||t.toLowerCase()===e.type)},first:ht(function(){return[0]}),last:ht(function(e,t){return[t-1]}),eq:ht(function(e,t,n){return[0>n?n+t:n]}),even:ht(function(e,t){var n=0;for(;t>n;n+=2)e.push(n);return e}),odd:ht(function(e,t){var n=1;for(;t>n;n+=2)e.push(n);return e}),lt:ht(function(e,t,n){var r=0>n?n+t:n;for(;--r>=0;)e.push(r);return e}),gt:ht(function(e,t,n){var r=0>n?n+t:n;for(;t>++r;)e.push(r);return e})}},i.pseudos.nth=i.pseudos.eq;for(t in{radio:!0,checkbox:!0,file:!0,password:!0,image:!0})i.pseudos[t]=pt(t);for(t in{submit:!0,reset:!0})i.pseudos[t]=ft(t);function dt(){}dt.prototype=i.filters=i.pseudos,i.setFilters=new dt;function gt(e,t){var n,r,o,s,a,u,l,c=k[e+" "];if(c)return t?0:c.slice(0);a=e,u=[],l=i.preFilter;while(a){(!n||(r=_.exec(a)))&&(r&&(a=a.slice(r[0].length)||a),u.push(o=[])),n=!1,(r=X.exec(a))&&(n=r.shift(),o.push({value:n,type:r[0].replace(z," ")}),a=a.slice(n.length));for(s in i.filter)!(r=J[s].exec(a))||l[s]&&!(r=l[s](r))||(n=r.shift(),o.push({value:n,type:s,matches:r}),a=a.slice(n.length));if(!n)break}return t?a.length:a?ot.error(e):k(e,u).slice(0)}function mt(e){var t=0,n=e.length,r="";for(;n>t;t++)r+=e[t].value;return r}function yt(e,t,n){var i=t.dir,o=n&&"parentNode"===i,s=T++;return t.first?function(t,n,r){while(t=t[i])if(1===t.nodeType||o)return e(t,n,r)}:function(t,n,a){var u,l,c,p=w+" "+s;if(a){while(t=t[i])if((1===t.nodeType||o)&&e(t,n,a))return!0}else while(t=t[i])if(1===t.nodeType||o)if(c=t[v]||(t[v]={}),(l=c[i])&&l[0]===p){if((u=l[1])===!0||u===r)return u===!0}else if(l=c[i]=[p],l[1]=e(t,n,a)||r,l[1]===!0)return!0}}function vt(e){return e.length>1?function(t,n,r){var i=e.length;while(i--)if(!e[i](t,n,r))return!1;return!0}:e[0]}function xt(e,t,n,r,i){var o,s=[],a=0,u=e.length,l=null!=t;for(;u>a;a++)(o=e[a])&&(!n||n(o,r,i))&&(s.push(o),l&&t.push(a));return s}function bt(e,t,n,r,i,o){return r&&!r[v]&&(r=bt(r)),i&&!i[v]&&(i=bt(i,o)),at(function(o,s,a,u){var l,c,p,f=[],h=[],d=s.length,g=o||Ct(t||"*",a.nodeType?[a]:a,[]),m=!e||!o&&t?g:xt(g,f,e,a,u),y=n?i||(o?e:d||r)?[]:s:m;if(n&&n(m,y,a,u),r){l=xt(y,h),r(l,[],a,u),c=l.length;while(c--)(p=l[c])&&(y[h[c]]=!(m[h[c]]=p))}if(o){if(i||e){if(i){l=[],c=y.length;while(c--)(p=y[c])&&l.push(m[c]=p);i(null,y=[],l,u)}c=y.length;while(c--)(p=y[c])&&(l=i?P.call(o,p):f[c])>-1&&(o[l]=!(s[l]=p))}}else y=xt(y===s?y.splice(d,y.length):y),i?i(null,s,y,u):O.apply(s,y)})}function wt(e){var t,n,r,o=e.length,s=i.relative[e[0].type],a=s||i.relative[" "],l=s?1:0,c=yt(function(e){return e===t},a,!0),p=yt(function(e){return P.call(t,e)>-1},a,!0),f=[function(e,n,r){return!s&&(r||n!==u)||((t=n).nodeType?c(e,n,r):p(e,n,r))}];for(;o>l;l++)if(n=i.relative[e[l].type])f=[yt(vt(f),n)];else{if(n=i.filter[e[l].type].apply(null,e[l].matches),n[v]){for(r=++l;o>r;r++)if(i.relative[e[r].type])break;return bt(l>1&&vt(f),l>1&&mt(e.slice(0,l-1).concat({value:" "===e[l-2].type?"*":""})).replace(z,"$1"),n,r>l&&wt(e.slice(l,r)),o>r&&wt(e=e.slice(r)),o>r&&mt(e))}f.push(n)}return vt(f)}function Tt(e,t){var n=0,o=t.length>0,s=e.length>0,a=function(a,l,c,f,h){var d,g,m,y=[],v=0,x="0",b=a&&[],T=null!=h,C=u,k=a||s&&i.find.TAG("*",h&&l.parentNode||l),N=w+=null==C?1:Math.random()||.1;for(T&&(u=l!==p&&l,r=n);null!=(d=k[x]);x++){if(s&&d){g=0;while(m=e[g++])if(m(d,l,c)){f.push(d);break}T&&(w=N,r=++n)}o&&((d=!m&&d)&&v--,a&&b.push(d))}if(v+=x,o&&x!==v){g=0;while(m=t[g++])m(b,y,l,c);if(a){if(v>0)while(x--)b[x]||y[x]||(y[x]=q.call(f));y=xt(y)}O.apply(f,y),T&&!a&&y.length>0&&v+t.length>1&&ot.uniqueSort(f)}return T&&(w=N,u=C),b};return o?at(a):a}a=ot.compile=function(e,t){var n,r=[],i=[],o=N[e+" "];if(!o){t||(t=gt(e)),n=t.length;while(n--)o=wt(t[n]),o[v]?r.push(o):i.push(o);o=N(e,Tt(i,r))}return o};function Ct(e,t,n){var r=0,i=t.length;for(;i>r;r++)ot(e,t[r],n);return n}function kt(e,t,r,o){var s,u,l,c,p,f=gt(e);if(!o&&1===f.length){if(u=f[0]=f[0].slice(0),u.length>2&&"ID"===(l=u[0]).type&&n.getById&&9===t.nodeType&&h&&i.relative[u[1].type]){if(t=(i.find.ID(l.matches[0].replace(nt,rt),t)||[])[0],!t)return r;e=e.slice(u.shift().value.length)}s=J.needsContext.test(e)?0:u.length;while(s--){if(l=u[s],i.relative[c=l.type])break;if((p=i.find[c])&&(o=p(l.matches[0].replace(nt,rt),U.test(u[0].type)&&t.parentNode||t))){if(u.splice(s,1),e=o.length&&mt(u),!e)return O.apply(r,o),r;break}}}return a(e,f)(o,t,!h,r,U.test(e)),r}n.sortStable=v.split("").sort(S).join("")===v,n.detectDuplicates=E,c(),n.sortDetached=ut(function(e){return 1&e.compareDocumentPosition(p.createElement("div"))}),ut(function(e){return e.innerHTML="<a href='#'></a>","#"===e.firstChild.getAttribute("href")})||lt("type|href|height|width",function(e,t,n){return n?undefined:e.getAttribute(t,"type"===t.toLowerCase()?1:2)}),n.attributes&&ut(function(e){return e.innerHTML="<input/>",e.firstChild.setAttribute("value",""),""===e.firstChild.getAttribute("value")})||lt("value",function(e,t,n){return n||"input"!==e.nodeName.toLowerCase()?undefined:e.defaultValue}),ut(function(e){return null==e.getAttribute("disabled")})||lt(R,function(e,t,n){var r;return n?undefined:(r=e.getAttributeNode(t))&&r.specified?r.value:e[t]===!0?t.toLowerCase():null}),x.find=ot,x.expr=ot.selectors,x.expr[":"]=x.expr.pseudos,x.unique=ot.uniqueSort,x.text=ot.getText,x.isXMLDoc=ot.isXML,x.contains=ot.contains}(e);var D={};function A(e){var t=D[e]={};return x.each(e.match(w)||[],function(e,n){t[n]=!0}),t}x.Callbacks=function(e){e="string"==typeof e?D[e]||A(e):x.extend({},e);var t,n,r,i,o,s,a=[],u=!e.once&&[],l=function(p){for(t=e.memory&&p,n=!0,s=i||0,i=0,o=a.length,r=!0;a&&o>s;s++)if(a[s].apply(p[0],p[1])===!1&&e.stopOnFalse){t=!1;break}r=!1,a&&(u?u.length&&l(u.shift()):t?a=[]:c.disable())},c={add:function(){if(a){var n=a.length;(function s(t){x.each(t,function(t,n){var r=x.type(n);"function"===r?e.unique&&c.has(n)||a.push(n):n&&n.length&&"string"!==r&&s(n)})})(arguments),r?o=a.length:t&&(i=n,l(t))}return this},remove:function(){return a&&x.each(arguments,function(e,t){var n;while((n=x.inArray(t,a,n))>-1)a.splice(n,1),r&&(o>=n&&o--,s>=n&&s--)}),this},has:function(e){return e?x.inArray(e,a)>-1:!(!a||!a.length)},empty:function(){return a=[],o=0,this},disable:function(){return a=u=t=undefined,this},disabled:function(){return!a},lock:function(){return u=undefined,t||c.disable(),this},locked:function(){return!u},fireWith:function(e,t){return!a||n&&!u||(t=t||[],t=[e,t.slice?t.slice():t],r?u.push(t):l(t)),this},fire:function(){return c.fireWith(this,arguments),this},fired:function(){return!!n}};return c},x.extend({Deferred:function(e){var t=[["resolve","done",x.Callbacks("once memory"),"resolved"],["reject","fail",x.Callbacks("once memory"),"rejected"],["notify","progress",x.Callbacks("memory")]],n="pending",r={state:function(){return n},always:function(){return i.done(arguments).fail(arguments),this},then:function(){var e=arguments;return x.Deferred(function(n){x.each(t,function(t,o){var s=o[0],a=x.isFunction(e[t])&&e[t];i[o[1]](function(){var e=a&&a.apply(this,arguments);e&&x.isFunction(e.promise)?e.promise().done(n.resolve).fail(n.reject).progress(n.notify):n[s+"With"](this===r?n.promise():this,a?[e]:arguments)})}),e=null}).promise()},promise:function(e){return null!=e?x.extend(e,r):r}},i={};return r.pipe=r.then,x.each(t,function(e,o){var s=o[2],a=o[3];r[o[1]]=s.add,a&&s.add(function(){n=a},t[1^e][2].disable,t[2][2].lock),i[o[0]]=function(){return i[o[0]+"With"](this===i?r:this,arguments),this},i[o[0]+"With"]=s.fireWith}),r.promise(i),e&&e.call(i,i),i},when:function(e){var t=0,n=d.call(arguments),r=n.length,i=1!==r||e&&x.isFunction(e.promise)?r:0,o=1===i?e:x.Deferred(),s=function(e,t,n){return function(r){t[e]=this,n[e]=arguments.length>1?d.call(arguments):r,n===a?o.notifyWith(t,n):--i||o.resolveWith(t,n)}},a,u,l;if(r>1)for(a=Array(r),u=Array(r),l=Array(r);r>t;t++)n[t]&&x.isFunction(n[t].promise)?n[t].promise().done(s(t,l,n)).fail(o.reject).progress(s(t,u,a)):--i;return i||o.resolveWith(l,n),o.promise()}}),x.support=function(t){var n=o.createElement("input"),r=o.createDocumentFragment(),i=o.createElement("div"),s=o.createElement("select"),a=s.appendChild(o.createElement("option"));return n.type?(n.type="checkbox",t.checkOn=""!==n.value,t.optSelected=a.selected,t.reliableMarginRight=!0,t.boxSizingReliable=!0,t.pixelPosition=!1,n.checked=!0,t.noCloneChecked=n.cloneNode(!0).checked,s.disabled=!0,t.optDisabled=!a.disabled,n=o.createElement("input"),n.value="t",n.type="radio",t.radioValue="t"===n.value,n.setAttribute("checked","t"),n.setAttribute("name","t"),r.appendChild(n),t.checkClone=r.cloneNode(!0).cloneNode(!0).lastChild.checked,t.focusinBubbles="onfocusin"in e,i.style.backgroundClip="content-box",i.cloneNode(!0).style.backgroundClip="",t.clearCloneStyle="content-box"===i.style.backgroundClip,x(function(){var n,r,s="padding:0;margin:0;border:0;display:block;-webkit-box-sizing:content-box;-moz-box-sizing:content-box;box-sizing:content-box",a=o.getElementsByTagName("body")[0];a&&(n=o.createElement("div"),n.style.cssText="border:0;width:0;height:0;position:absolute;top:0;left:-9999px;margin-top:1px",a.appendChild(n).appendChild(i),i.innerHTML="",i.style.cssText="-webkit-box-sizing:border-box;-moz-box-sizing:border-box;box-sizing:border-box;padding:1px;border:1px;display:block;width:4px;margin-top:1%;position:absolute;top:1%",x.swap(a,null!=a.style.zoom?{zoom:1}:{},function(){t.boxSizing=4===i.offsetWidth}),e.getComputedStyle&&(t.pixelPosition="1%"!==(e.getComputedStyle(i,null)||{}).top,t.boxSizingReliable="4px"===(e.getComputedStyle(i,null)||{width:"4px"}).width,r=i.appendChild(o.createElement("div")),r.style.cssText=i.style.cssText=s,r.style.marginRight=r.style.width="0",i.style.width="1px",t.reliableMarginRight=!parseFloat((e.getComputedStyle(r,null)||{}).marginRight)),a.removeChild(n))}),t):t}({});var L,q,H=/(?:\{[\s\S]*\}|\[[\s\S]*\])$/,O=/([A-Z])/g;function F(){Object.defineProperty(this.cache={},0,{get:function(){return{}}}),this.expando=x.expando+Math.random()}F.uid=1,F.accepts=function(e){return e.nodeType?1===e.nodeType||9===e.nodeType:!0},F.prototype={key:function(e){if(!F.accepts(e))return 0;var t={},n=e[this.expando];if(!n){n=F.uid++;try{t[this.expando]={value:n},Object.defineProperties(e,t)}catch(r){t[this.expando]=n,x.extend(e,t)}}return this.cache[n]||(this.cache[n]={}),n},set:function(e,t,n){var r,i=this.key(e),o=this.cache[i];if("string"==typeof t)o[t]=n;else if(x.isEmptyObject(o))x.extend(this.cache[i],t);else for(r in t)o[r]=t[r];return o},get:function(e,t){var n=this.cache[this.key(e)];return t===undefined?n:n[t]},access:function(e,t,n){var r;return t===undefined||t&&"string"==typeof t&&n===undefined?(r=this.get(e,t),r!==undefined?r:this.get(e,x.camelCase(t))):(this.set(e,t,n),n!==undefined?n:t)},remove:function(e,t){var n,r,i,o=this.key(e),s=this.cache[o];if(t===undefined)this.cache[o]={};else{x.isArray(t)?r=t.concat(t.map(x.camelCase)):(i=x.camelCase(t),t in s?r=[t,i]:(r=i,r=r in s?[r]:r.match(w)||[])),n=r.length;while(n--)delete s[r[n]]}},hasData:function(e){return!x.isEmptyObject(this.cache[e[this.expando]]||{})},discard:function(e){e[this.expando]&&delete this.cache[e[this.expando]]}},L=new F,q=new F,x.extend({acceptData:F.accepts,hasData:function(e){return L.hasData(e)||q.hasData(e)},data:function(e,t,n){return L.access(e,t,n)},removeData:function(e,t){L.remove(e,t)},_data:function(e,t,n){return q.access(e,t,n)},_removeData:function(e,t){q.remove(e,t)}}),x.fn.extend({data:function(e,t){var n,r,i=this[0],o=0,s=null;if(e===undefined){if(this.length&&(s=L.get(i),1===i.nodeType&&!q.get(i,"hasDataAttrs"))){for(n=i.attributes;n.length>o;o++)r=n[o].name,0===r.indexOf("data-")&&(r=x.camelCase(r.slice(5)),P(i,r,s[r]));q.set(i,"hasDataAttrs",!0)}return s}return"object"==typeof e?this.each(function(){L.set(this,e)}):x.access(this,function(t){var n,r=x.camelCase(e);if(i&&t===undefined){if(n=L.get(i,e),n!==undefined)return n;if(n=L.get(i,r),n!==undefined)return n;if(n=P(i,r,undefined),n!==undefined)return n}else this.each(function(){var n=L.get(this,r);L.set(this,r,t),-1!==e.indexOf("-")&&n!==undefined&&L.set(this,e,t)})},null,t,arguments.length>1,null,!0)},removeData:function(e){return this.each(function(){L.remove(this,e)})}});function P(e,t,n){var r;if(n===undefined&&1===e.nodeType)if(r="data-"+t.replace(O,"-$1").toLowerCase(),n=e.getAttribute(r),"string"==typeof n){try{n="true"===n?!0:"false"===n?!1:"null"===n?null:+n+""===n?+n:H.test(n)?JSON.parse(n):n}catch(i){}L.set(e,t,n)}else n=undefined;return n}x.extend({queue:function(e,t,n){var r;return e?(t=(t||"fx")+"queue",r=q.get(e,t),n&&(!r||x.isArray(n)?r=q.access(e,t,x.makeArray(n)):r.push(n)),r||[]):undefined},dequeue:function(e,t){t=t||"fx";var n=x.queue(e,t),r=n.length,i=n.shift(),o=x._queueHooks(e,t),s=function(){x.dequeue(e,t)
};"inprogress"===i&&(i=n.shift(),r--),i&&("fx"===t&&n.unshift("inprogress"),delete o.stop,i.call(e,s,o)),!r&&o&&o.empty.fire()},_queueHooks:function(e,t){var n=t+"queueHooks";return q.get(e,n)||q.access(e,n,{empty:x.Callbacks("once memory").add(function(){q.remove(e,[t+"queue",n])})})}}),x.fn.extend({queue:function(e,t){var n=2;return"string"!=typeof e&&(t=e,e="fx",n--),n>arguments.length?x.queue(this[0],e):t===undefined?this:this.each(function(){var n=x.queue(this,e,t);x._queueHooks(this,e),"fx"===e&&"inprogress"!==n[0]&&x.dequeue(this,e)})},dequeue:function(e){return this.each(function(){x.dequeue(this,e)})},delay:function(e,t){return e=x.fx?x.fx.speeds[e]||e:e,t=t||"fx",this.queue(t,function(t,n){var r=setTimeout(t,e);n.stop=function(){clearTimeout(r)}})},clearQueue:function(e){return this.queue(e||"fx",[])},promise:function(e,t){var n,r=1,i=x.Deferred(),o=this,s=this.length,a=function(){--r||i.resolveWith(o,[o])};"string"!=typeof e&&(t=e,e=undefined),e=e||"fx";while(s--)n=q.get(o[s],e+"queueHooks"),n&&n.empty&&(r++,n.empty.add(a));return a(),i.promise(t)}});var R,M,W=/[\t\r\n\f]/g,$=/\r/g,B=/^(?:input|select|textarea|button)$/i;x.fn.extend({attr:function(e,t){return x.access(this,x.attr,e,t,arguments.length>1)},removeAttr:function(e){return this.each(function(){x.removeAttr(this,e)})},prop:function(e,t){return x.access(this,x.prop,e,t,arguments.length>1)},removeProp:function(e){return this.each(function(){delete this[x.propFix[e]||e]})},addClass:function(e){var t,n,r,i,o,s=0,a=this.length,u="string"==typeof e&&e;if(x.isFunction(e))return this.each(function(t){x(this).addClass(e.call(this,t,this.className))});if(u)for(t=(e||"").match(w)||[];a>s;s++)if(n=this[s],r=1===n.nodeType&&(n.className?(" "+n.className+" ").replace(W," "):" ")){o=0;while(i=t[o++])0>r.indexOf(" "+i+" ")&&(r+=i+" ");n.className=x.trim(r)}return this},removeClass:function(e){var t,n,r,i,o,s=0,a=this.length,u=0===arguments.length||"string"==typeof e&&e;if(x.isFunction(e))return this.each(function(t){x(this).removeClass(e.call(this,t,this.className))});if(u)for(t=(e||"").match(w)||[];a>s;s++)if(n=this[s],r=1===n.nodeType&&(n.className?(" "+n.className+" ").replace(W," "):"")){o=0;while(i=t[o++])while(r.indexOf(" "+i+" ")>=0)r=r.replace(" "+i+" "," ");n.className=e?x.trim(r):""}return this},toggleClass:function(e,t){var n=typeof e;return"boolean"==typeof t&&"string"===n?t?this.addClass(e):this.removeClass(e):x.isFunction(e)?this.each(function(n){x(this).toggleClass(e.call(this,n,this.className,t),t)}):this.each(function(){if("string"===n){var t,i=0,o=x(this),s=e.match(w)||[];while(t=s[i++])o.hasClass(t)?o.removeClass(t):o.addClass(t)}else(n===r||"boolean"===n)&&(this.className&&q.set(this,"__className__",this.className),this.className=this.className||e===!1?"":q.get(this,"__className__")||"")})},hasClass:function(e){var t=" "+e+" ",n=0,r=this.length;for(;r>n;n++)if(1===this[n].nodeType&&(" "+this[n].className+" ").replace(W," ").indexOf(t)>=0)return!0;return!1},val:function(e){var t,n,r,i=this[0];{if(arguments.length)return r=x.isFunction(e),this.each(function(n){var i;1===this.nodeType&&(i=r?e.call(this,n,x(this).val()):e,null==i?i="":"number"==typeof i?i+="":x.isArray(i)&&(i=x.map(i,function(e){return null==e?"":e+""})),t=x.valHooks[this.type]||x.valHooks[this.nodeName.toLowerCase()],t&&"set"in t&&t.set(this,i,"value")!==undefined||(this.value=i))});if(i)return t=x.valHooks[i.type]||x.valHooks[i.nodeName.toLowerCase()],t&&"get"in t&&(n=t.get(i,"value"))!==undefined?n:(n=i.value,"string"==typeof n?n.replace($,""):null==n?"":n)}}}),x.extend({valHooks:{option:{get:function(e){var t=e.attributes.value;return!t||t.specified?e.value:e.text}},select:{get:function(e){var t,n,r=e.options,i=e.selectedIndex,o="select-one"===e.type||0>i,s=o?null:[],a=o?i+1:r.length,u=0>i?a:o?i:0;for(;a>u;u++)if(n=r[u],!(!n.selected&&u!==i||(x.support.optDisabled?n.disabled:null!==n.getAttribute("disabled"))||n.parentNode.disabled&&x.nodeName(n.parentNode,"optgroup"))){if(t=x(n).val(),o)return t;s.push(t)}return s},set:function(e,t){var n,r,i=e.options,o=x.makeArray(t),s=i.length;while(s--)r=i[s],(r.selected=x.inArray(x(r).val(),o)>=0)&&(n=!0);return n||(e.selectedIndex=-1),o}}},attr:function(e,t,n){var i,o,s=e.nodeType;if(e&&3!==s&&8!==s&&2!==s)return typeof e.getAttribute===r?x.prop(e,t,n):(1===s&&x.isXMLDoc(e)||(t=t.toLowerCase(),i=x.attrHooks[t]||(x.expr.match.bool.test(t)?M:R)),n===undefined?i&&"get"in i&&null!==(o=i.get(e,t))?o:(o=x.find.attr(e,t),null==o?undefined:o):null!==n?i&&"set"in i&&(o=i.set(e,n,t))!==undefined?o:(e.setAttribute(t,n+""),n):(x.removeAttr(e,t),undefined))},removeAttr:function(e,t){var n,r,i=0,o=t&&t.match(w);if(o&&1===e.nodeType)while(n=o[i++])r=x.propFix[n]||n,x.expr.match.bool.test(n)&&(e[r]=!1),e.removeAttribute(n)},attrHooks:{type:{set:function(e,t){if(!x.support.radioValue&&"radio"===t&&x.nodeName(e,"input")){var n=e.value;return e.setAttribute("type",t),n&&(e.value=n),t}}}},propFix:{"for":"htmlFor","class":"className"},prop:function(e,t,n){var r,i,o,s=e.nodeType;if(e&&3!==s&&8!==s&&2!==s)return o=1!==s||!x.isXMLDoc(e),o&&(t=x.propFix[t]||t,i=x.propHooks[t]),n!==undefined?i&&"set"in i&&(r=i.set(e,n,t))!==undefined?r:e[t]=n:i&&"get"in i&&null!==(r=i.get(e,t))?r:e[t]},propHooks:{tabIndex:{get:function(e){return e.hasAttribute("tabindex")||B.test(e.nodeName)||e.href?e.tabIndex:-1}}}}),M={set:function(e,t,n){return t===!1?x.removeAttr(e,n):e.setAttribute(n,n),n}},x.each(x.expr.match.bool.source.match(/\w+/g),function(e,t){var n=x.expr.attrHandle[t]||x.find.attr;x.expr.attrHandle[t]=function(e,t,r){var i=x.expr.attrHandle[t],o=r?undefined:(x.expr.attrHandle[t]=undefined)!=n(e,t,r)?t.toLowerCase():null;return x.expr.attrHandle[t]=i,o}}),x.support.optSelected||(x.propHooks.selected={get:function(e){var t=e.parentNode;return t&&t.parentNode&&t.parentNode.selectedIndex,null}}),x.each(["tabIndex","readOnly","maxLength","cellSpacing","cellPadding","rowSpan","colSpan","useMap","frameBorder","contentEditable"],function(){x.propFix[this.toLowerCase()]=this}),x.each(["radio","checkbox"],function(){x.valHooks[this]={set:function(e,t){return x.isArray(t)?e.checked=x.inArray(x(e).val(),t)>=0:undefined}},x.support.checkOn||(x.valHooks[this].get=function(e){return null===e.getAttribute("value")?"on":e.value})});var I=/^key/,z=/^(?:mouse|contextmenu)|click/,_=/^(?:focusinfocus|focusoutblur)$/,X=/^([^.]*)(?:\.(.+)|)$/;function U(){return!0}function Y(){return!1}function V(){try{return o.activeElement}catch(e){}}x.event={global:{},add:function(e,t,n,i,o){var s,a,u,l,c,p,f,h,d,g,m,y=q.get(e);if(y){n.handler&&(s=n,n=s.handler,o=s.selector),n.guid||(n.guid=x.guid++),(l=y.events)||(l=y.events={}),(a=y.handle)||(a=y.handle=function(e){return typeof x===r||e&&x.event.triggered===e.type?undefined:x.event.dispatch.apply(a.elem,arguments)},a.elem=e),t=(t||"").match(w)||[""],c=t.length;while(c--)u=X.exec(t[c])||[],d=m=u[1],g=(u[2]||"").split(".").sort(),d&&(f=x.event.special[d]||{},d=(o?f.delegateType:f.bindType)||d,f=x.event.special[d]||{},p=x.extend({type:d,origType:m,data:i,handler:n,guid:n.guid,selector:o,needsContext:o&&x.expr.match.needsContext.test(o),namespace:g.join(".")},s),(h=l[d])||(h=l[d]=[],h.delegateCount=0,f.setup&&f.setup.call(e,i,g,a)!==!1||e.addEventListener&&e.addEventListener(d,a,!1)),f.add&&(f.add.call(e,p),p.handler.guid||(p.handler.guid=n.guid)),o?h.splice(h.delegateCount++,0,p):h.push(p),x.event.global[d]=!0);e=null}},remove:function(e,t,n,r,i){var o,s,a,u,l,c,p,f,h,d,g,m=q.hasData(e)&&q.get(e);if(m&&(u=m.events)){t=(t||"").match(w)||[""],l=t.length;while(l--)if(a=X.exec(t[l])||[],h=g=a[1],d=(a[2]||"").split(".").sort(),h){p=x.event.special[h]||{},h=(r?p.delegateType:p.bindType)||h,f=u[h]||[],a=a[2]&&RegExp("(^|\\.)"+d.join("\\.(?:.*\\.|)")+"(\\.|$)"),s=o=f.length;while(o--)c=f[o],!i&&g!==c.origType||n&&n.guid!==c.guid||a&&!a.test(c.namespace)||r&&r!==c.selector&&("**"!==r||!c.selector)||(f.splice(o,1),c.selector&&f.delegateCount--,p.remove&&p.remove.call(e,c));s&&!f.length&&(p.teardown&&p.teardown.call(e,d,m.handle)!==!1||x.removeEvent(e,h,m.handle),delete u[h])}else for(h in u)x.event.remove(e,h+t[l],n,r,!0);x.isEmptyObject(u)&&(delete m.handle,q.remove(e,"events"))}},trigger:function(t,n,r,i){var s,a,u,l,c,p,f,h=[r||o],d=y.call(t,"type")?t.type:t,g=y.call(t,"namespace")?t.namespace.split("."):[];if(a=u=r=r||o,3!==r.nodeType&&8!==r.nodeType&&!_.test(d+x.event.triggered)&&(d.indexOf(".")>=0&&(g=d.split("."),d=g.shift(),g.sort()),c=0>d.indexOf(":")&&"on"+d,t=t[x.expando]?t:new x.Event(d,"object"==typeof t&&t),t.isTrigger=i?2:3,t.namespace=g.join("."),t.namespace_re=t.namespace?RegExp("(^|\\.)"+g.join("\\.(?:.*\\.|)")+"(\\.|$)"):null,t.result=undefined,t.target||(t.target=r),n=null==n?[t]:x.makeArray(n,[t]),f=x.event.special[d]||{},i||!f.trigger||f.trigger.apply(r,n)!==!1)){if(!i&&!f.noBubble&&!x.isWindow(r)){for(l=f.delegateType||d,_.test(l+d)||(a=a.parentNode);a;a=a.parentNode)h.push(a),u=a;u===(r.ownerDocument||o)&&h.push(u.defaultView||u.parentWindow||e)}s=0;while((a=h[s++])&&!t.isPropagationStopped())t.type=s>1?l:f.bindType||d,p=(q.get(a,"events")||{})[t.type]&&q.get(a,"handle"),p&&p.apply(a,n),p=c&&a[c],p&&x.acceptData(a)&&p.apply&&p.apply(a,n)===!1&&t.preventDefault();return t.type=d,i||t.isDefaultPrevented()||f._default&&f._default.apply(h.pop(),n)!==!1||!x.acceptData(r)||c&&x.isFunction(r[d])&&!x.isWindow(r)&&(u=r[c],u&&(r[c]=null),x.event.triggered=d,r[d](),x.event.triggered=undefined,u&&(r[c]=u)),t.result}},dispatch:function(e){e=x.event.fix(e);var t,n,r,i,o,s=[],a=d.call(arguments),u=(q.get(this,"events")||{})[e.type]||[],l=x.event.special[e.type]||{};if(a[0]=e,e.delegateTarget=this,!l.preDispatch||l.preDispatch.call(this,e)!==!1){s=x.event.handlers.call(this,e,u),t=0;while((i=s[t++])&&!e.isPropagationStopped()){e.currentTarget=i.elem,n=0;while((o=i.handlers[n++])&&!e.isImmediatePropagationStopped())(!e.namespace_re||e.namespace_re.test(o.namespace))&&(e.handleObj=o,e.data=o.data,r=((x.event.special[o.origType]||{}).handle||o.handler).apply(i.elem,a),r!==undefined&&(e.result=r)===!1&&(e.preventDefault(),e.stopPropagation()))}return l.postDispatch&&l.postDispatch.call(this,e),e.result}},handlers:function(e,t){var n,r,i,o,s=[],a=t.delegateCount,u=e.target;if(a&&u.nodeType&&(!e.button||"click"!==e.type))for(;u!==this;u=u.parentNode||this)if(u.disabled!==!0||"click"!==e.type){for(r=[],n=0;a>n;n++)o=t[n],i=o.selector+" ",r[i]===undefined&&(r[i]=o.needsContext?x(i,this).index(u)>=0:x.find(i,this,null,[u]).length),r[i]&&r.push(o);r.length&&s.push({elem:u,handlers:r})}return t.length>a&&s.push({elem:this,handlers:t.slice(a)}),s},props:"altKey bubbles cancelable ctrlKey currentTarget eventPhase metaKey relatedTarget shiftKey target timeStamp view which".split(" "),fixHooks:{},keyHooks:{props:"char charCode key keyCode".split(" "),filter:function(e,t){return null==e.which&&(e.which=null!=t.charCode?t.charCode:t.keyCode),e}},mouseHooks:{props:"button buttons clientX clientY offsetX offsetY pageX pageY screenX screenY toElement".split(" "),filter:function(e,t){var n,r,i,s=t.button;return null==e.pageX&&null!=t.clientX&&(n=e.target.ownerDocument||o,r=n.documentElement,i=n.body,e.pageX=t.clientX+(r&&r.scrollLeft||i&&i.scrollLeft||0)-(r&&r.clientLeft||i&&i.clientLeft||0),e.pageY=t.clientY+(r&&r.scrollTop||i&&i.scrollTop||0)-(r&&r.clientTop||i&&i.clientTop||0)),e.which||s===undefined||(e.which=1&s?1:2&s?3:4&s?2:0),e}},fix:function(e){if(e[x.expando])return e;var t,n,r,i=e.type,s=e,a=this.fixHooks[i];a||(this.fixHooks[i]=a=z.test(i)?this.mouseHooks:I.test(i)?this.keyHooks:{}),r=a.props?this.props.concat(a.props):this.props,e=new x.Event(s),t=r.length;while(t--)n=r[t],e[n]=s[n];return e.target||(e.target=o),3===e.target.nodeType&&(e.target=e.target.parentNode),a.filter?a.filter(e,s):e},special:{load:{noBubble:!0},focus:{trigger:function(){return this!==V()&&this.focus?(this.focus(),!1):undefined},delegateType:"focusin"},blur:{trigger:function(){return this===V()&&this.blur?(this.blur(),!1):undefined},delegateType:"focusout"},click:{trigger:function(){return"checkbox"===this.type&&this.click&&x.nodeName(this,"input")?(this.click(),!1):undefined},_default:function(e){return x.nodeName(e.target,"a")}},beforeunload:{postDispatch:function(e){e.result!==undefined&&(e.originalEvent.returnValue=e.result)}}},simulate:function(e,t,n,r){var i=x.extend(new x.Event,n,{type:e,isSimulated:!0,originalEvent:{}});r?x.event.trigger(i,null,t):x.event.dispatch.call(t,i),i.isDefaultPrevented()&&n.preventDefault()}},x.removeEvent=function(e,t,n){e.removeEventListener&&e.removeEventListener(t,n,!1)},x.Event=function(e,t){return this instanceof x.Event?(e&&e.type?(this.originalEvent=e,this.type=e.type,this.isDefaultPrevented=e.defaultPrevented||e.getPreventDefault&&e.getPreventDefault()?U:Y):this.type=e,t&&x.extend(this,t),this.timeStamp=e&&e.timeStamp||x.now(),this[x.expando]=!0,undefined):new x.Event(e,t)},x.Event.prototype={isDefaultPrevented:Y,isPropagationStopped:Y,isImmediatePropagationStopped:Y,preventDefault:function(){var e=this.originalEvent;this.isDefaultPrevented=U,e&&e.preventDefault&&e.preventDefault()},stopPropagation:function(){var e=this.originalEvent;this.isPropagationStopped=U,e&&e.stopPropagation&&e.stopPropagation()},stopImmediatePropagation:function(){this.isImmediatePropagationStopped=U,this.stopPropagation()}},x.each({mouseenter:"mouseover",mouseleave:"mouseout"},function(e,t){x.event.special[e]={delegateType:t,bindType:t,handle:function(e){var n,r=this,i=e.relatedTarget,o=e.handleObj;return(!i||i!==r&&!x.contains(r,i))&&(e.type=o.origType,n=o.handler.apply(this,arguments),e.type=t),n}}}),x.support.focusinBubbles||x.each({focus:"focusin",blur:"focusout"},function(e,t){var n=0,r=function(e){x.event.simulate(t,e.target,x.event.fix(e),!0)};x.event.special[t]={setup:function(){0===n++&&o.addEventListener(e,r,!0)},teardown:function(){0===--n&&o.removeEventListener(e,r,!0)}}}),x.fn.extend({on:function(e,t,n,r,i){var o,s;if("object"==typeof e){"string"!=typeof t&&(n=n||t,t=undefined);for(s in e)this.on(s,t,n,e[s],i);return this}if(null==n&&null==r?(r=t,n=t=undefined):null==r&&("string"==typeof t?(r=n,n=undefined):(r=n,n=t,t=undefined)),r===!1)r=Y;else if(!r)return this;return 1===i&&(o=r,r=function(e){return x().off(e),o.apply(this,arguments)},r.guid=o.guid||(o.guid=x.guid++)),this.each(function(){x.event.add(this,e,r,n,t)})},one:function(e,t,n,r){return this.on(e,t,n,r,1)},off:function(e,t,n){var r,i;if(e&&e.preventDefault&&e.handleObj)return r=e.handleObj,x(e.delegateTarget).off(r.namespace?r.origType+"."+r.namespace:r.origType,r.selector,r.handler),this;if("object"==typeof e){for(i in e)this.off(i,t,e[i]);return this}return(t===!1||"function"==typeof t)&&(n=t,t=undefined),n===!1&&(n=Y),this.each(function(){x.event.remove(this,e,n,t)})},trigger:function(e,t){return this.each(function(){x.event.trigger(e,t,this)})},triggerHandler:function(e,t){var n=this[0];return n?x.event.trigger(e,t,n,!0):undefined}});var G=/^.[^:#\[\.,]*$/,J=/^(?:parents|prev(?:Until|All))/,Q=x.expr.match.needsContext,K={children:!0,contents:!0,next:!0,prev:!0};x.fn.extend({find:function(e){var t,n=[],r=this,i=r.length;if("string"!=typeof e)return this.pushStack(x(e).filter(function(){for(t=0;i>t;t++)if(x.contains(r[t],this))return!0}));for(t=0;i>t;t++)x.find(e,r[t],n);return n=this.pushStack(i>1?x.unique(n):n),n.selector=this.selector?this.selector+" "+e:e,n},has:function(e){var t=x(e,this),n=t.length;return this.filter(function(){var e=0;for(;n>e;e++)if(x.contains(this,t[e]))return!0})},not:function(e){return this.pushStack(et(this,e||[],!0))},filter:function(e){return this.pushStack(et(this,e||[],!1))},is:function(e){return!!et(this,"string"==typeof e&&Q.test(e)?x(e):e||[],!1).length},closest:function(e,t){var n,r=0,i=this.length,o=[],s=Q.test(e)||"string"!=typeof e?x(e,t||this.context):0;for(;i>r;r++)for(n=this[r];n&&n!==t;n=n.parentNode)if(11>n.nodeType&&(s?s.index(n)>-1:1===n.nodeType&&x.find.matchesSelector(n,e))){n=o.push(n);break}return this.pushStack(o.length>1?x.unique(o):o)},index:function(e){return e?"string"==typeof e?g.call(x(e),this[0]):g.call(this,e.jquery?e[0]:e):this[0]&&this[0].parentNode?this.first().prevAll().length:-1},add:function(e,t){var n="string"==typeof e?x(e,t):x.makeArray(e&&e.nodeType?[e]:e),r=x.merge(this.get(),n);return this.pushStack(x.unique(r))},addBack:function(e){return this.add(null==e?this.prevObject:this.prevObject.filter(e))}});function Z(e,t){while((e=e[t])&&1!==e.nodeType);return e}x.each({parent:function(e){var t=e.parentNode;return t&&11!==t.nodeType?t:null},parents:function(e){return x.dir(e,"parentNode")},parentsUntil:function(e,t,n){return x.dir(e,"parentNode",n)},next:function(e){return Z(e,"nextSibling")},prev:function(e){return Z(e,"previousSibling")},nextAll:function(e){return x.dir(e,"nextSibling")},prevAll:function(e){return x.dir(e,"previousSibling")},nextUntil:function(e,t,n){return x.dir(e,"nextSibling",n)},prevUntil:function(e,t,n){return x.dir(e,"previousSibling",n)},siblings:function(e){return x.sibling((e.parentNode||{}).firstChild,e)},children:function(e){return x.sibling(e.firstChild)},contents:function(e){return e.contentDocument||x.merge([],e.childNodes)}},function(e,t){x.fn[e]=function(n,r){var i=x.map(this,t,n);return"Until"!==e.slice(-5)&&(r=n),r&&"string"==typeof r&&(i=x.filter(r,i)),this.length>1&&(K[e]||x.unique(i),J.test(e)&&i.reverse()),this.pushStack(i)}}),x.extend({filter:function(e,t,n){var r=t[0];return n&&(e=":not("+e+")"),1===t.length&&1===r.nodeType?x.find.matchesSelector(r,e)?[r]:[]:x.find.matches(e,x.grep(t,function(e){return 1===e.nodeType}))},dir:function(e,t,n){var r=[],i=n!==undefined;while((e=e[t])&&9!==e.nodeType)if(1===e.nodeType){if(i&&x(e).is(n))break;r.push(e)}return r},sibling:function(e,t){var n=[];for(;e;e=e.nextSibling)1===e.nodeType&&e!==t&&n.push(e);return n}});function et(e,t,n){if(x.isFunction(t))return x.grep(e,function(e,r){return!!t.call(e,r,e)!==n});if(t.nodeType)return x.grep(e,function(e){return e===t!==n});if("string"==typeof t){if(G.test(t))return x.filter(t,e,n);t=x.filter(t,e)}return x.grep(e,function(e){return g.call(t,e)>=0!==n})}var tt=/<(?!area|br|col|embed|hr|img|input|link|meta|param)(([\w:]+)[^>]*)\/>/gi,nt=/<([\w:]+)/,rt=/<|&#?\w+;/,it=/<(?:script|style|link)/i,ot=/^(?:checkbox|radio)$/i,st=/checked\s*(?:[^=]|=\s*.checked.)/i,at=/^$|\/(?:java|ecma)script/i,ut=/^true\/(.*)/,lt=/^\s*<!(?:\[CDATA\[|--)|(?:\]\]|--)>\s*$/g,ct={option:[1,"<select multiple='multiple'>","</select>"],thead:[1,"<table>","</table>"],col:[2,"<table><colgroup>","</colgroup></table>"],tr:[2,"<table><tbody>","</tbody></table>"],td:[3,"<table><tbody><tr>","</tr></tbody></table>"],_default:[0,"",""]};ct.optgroup=ct.option,ct.tbody=ct.tfoot=ct.colgroup=ct.caption=ct.thead,ct.th=ct.td,x.fn.extend({text:function(e){return x.access(this,function(e){return e===undefined?x.text(this):this.empty().append((this[0]&&this[0].ownerDocument||o).createTextNode(e))},null,e,arguments.length)},append:function(){return this.domManip(arguments,function(e){if(1===this.nodeType||11===this.nodeType||9===this.nodeType){var t=pt(this,e);t.appendChild(e)}})},prepend:function(){return this.domManip(arguments,function(e){if(1===this.nodeType||11===this.nodeType||9===this.nodeType){var t=pt(this,e);t.insertBefore(e,t.firstChild)}})},before:function(){return this.domManip(arguments,function(e){this.parentNode&&this.parentNode.insertBefore(e,this)})},after:function(){return this.domManip(arguments,function(e){this.parentNode&&this.parentNode.insertBefore(e,this.nextSibling)})},remove:function(e,t){var n,r=e?x.filter(e,this):this,i=0;for(;null!=(n=r[i]);i++)t||1!==n.nodeType||x.cleanData(mt(n)),n.parentNode&&(t&&x.contains(n.ownerDocument,n)&&dt(mt(n,"script")),n.parentNode.removeChild(n));return this},empty:function(){var e,t=0;for(;null!=(e=this[t]);t++)1===e.nodeType&&(x.cleanData(mt(e,!1)),e.textContent="");return this},clone:function(e,t){return e=null==e?!1:e,t=null==t?e:t,this.map(function(){return x.clone(this,e,t)})},html:function(e){return x.access(this,function(e){var t=this[0]||{},n=0,r=this.length;if(e===undefined&&1===t.nodeType)return t.innerHTML;if("string"==typeof e&&!it.test(e)&&!ct[(nt.exec(e)||["",""])[1].toLowerCase()]){e=e.replace(tt,"<$1></$2>");try{for(;r>n;n++)t=this[n]||{},1===t.nodeType&&(x.cleanData(mt(t,!1)),t.innerHTML=e);t=0}catch(i){}}t&&this.empty().append(e)},null,e,arguments.length)},replaceWith:function(){var e=x.map(this,function(e){return[e.nextSibling,e.parentNode]}),t=0;return this.domManip(arguments,function(n){var r=e[t++],i=e[t++];i&&(r&&r.parentNode!==i&&(r=this.nextSibling),x(this).remove(),i.insertBefore(n,r))},!0),t?this:this.remove()},detach:function(e){return this.remove(e,!0)},domManip:function(e,t,n){e=f.apply([],e);var r,i,o,s,a,u,l=0,c=this.length,p=this,h=c-1,d=e[0],g=x.isFunction(d);if(g||!(1>=c||"string"!=typeof d||x.support.checkClone)&&st.test(d))return this.each(function(r){var i=p.eq(r);g&&(e[0]=d.call(this,r,i.html())),i.domManip(e,t,n)});if(c&&(r=x.buildFragment(e,this[0].ownerDocument,!1,!n&&this),i=r.firstChild,1===r.childNodes.length&&(r=i),i)){for(o=x.map(mt(r,"script"),ft),s=o.length;c>l;l++)a=r,l!==h&&(a=x.clone(a,!0,!0),s&&x.merge(o,mt(a,"script"))),t.call(this[l],a,l);if(s)for(u=o[o.length-1].ownerDocument,x.map(o,ht),l=0;s>l;l++)a=o[l],at.test(a.type||"")&&!q.access(a,"globalEval")&&x.contains(u,a)&&(a.src?x._evalUrl(a.src):x.globalEval(a.textContent.replace(lt,"")))}return this}}),x.each({appendTo:"append",prependTo:"prepend",insertBefore:"before",insertAfter:"after",replaceAll:"replaceWith"},function(e,t){x.fn[e]=function(e){var n,r=[],i=x(e),o=i.length-1,s=0;for(;o>=s;s++)n=s===o?this:this.clone(!0),x(i[s])[t](n),h.apply(r,n.get());return this.pushStack(r)}}),x.extend({clone:function(e,t,n){var r,i,o,s,a=e.cloneNode(!0),u=x.contains(e.ownerDocument,e);if(!(x.support.noCloneChecked||1!==e.nodeType&&11!==e.nodeType||x.isXMLDoc(e)))for(s=mt(a),o=mt(e),r=0,i=o.length;i>r;r++)yt(o[r],s[r]);if(t)if(n)for(o=o||mt(e),s=s||mt(a),r=0,i=o.length;i>r;r++)gt(o[r],s[r]);else gt(e,a);return s=mt(a,"script"),s.length>0&&dt(s,!u&&mt(e,"script")),a},buildFragment:function(e,t,n,r){var i,o,s,a,u,l,c=0,p=e.length,f=t.createDocumentFragment(),h=[];for(;p>c;c++)if(i=e[c],i||0===i)if("object"===x.type(i))x.merge(h,i.nodeType?[i]:i);else if(rt.test(i)){o=o||f.appendChild(t.createElement("div")),s=(nt.exec(i)||["",""])[1].toLowerCase(),a=ct[s]||ct._default,o.innerHTML=a[1]+i.replace(tt,"<$1></$2>")+a[2],l=a[0];while(l--)o=o.lastChild;x.merge(h,o.childNodes),o=f.firstChild,o.textContent=""}else h.push(t.createTextNode(i));f.textContent="",c=0;while(i=h[c++])if((!r||-1===x.inArray(i,r))&&(u=x.contains(i.ownerDocument,i),o=mt(f.appendChild(i),"script"),u&&dt(o),n)){l=0;while(i=o[l++])at.test(i.type||"")&&n.push(i)}return f},cleanData:function(e){var t,n,r,i,o,s,a=x.event.special,u=0;for(;(n=e[u])!==undefined;u++){if(F.accepts(n)&&(o=n[q.expando],o&&(t=q.cache[o]))){if(r=Object.keys(t.events||{}),r.length)for(s=0;(i=r[s])!==undefined;s++)a[i]?x.event.remove(n,i):x.removeEvent(n,i,t.handle);q.cache[o]&&delete q.cache[o]}delete L.cache[n[L.expando]]}},_evalUrl:function(e){return x.ajax({url:e,type:"GET",dataType:"script",async:!1,global:!1,"throws":!0})}});function pt(e,t){return x.nodeName(e,"table")&&x.nodeName(1===t.nodeType?t:t.firstChild,"tr")?e.getElementsByTagName("tbody")[0]||e.appendChild(e.ownerDocument.createElement("tbody")):e}function ft(e){return e.type=(null!==e.getAttribute("type"))+"/"+e.type,e}function ht(e){var t=ut.exec(e.type);return t?e.type=t[1]:e.removeAttribute("type"),e}function dt(e,t){var n=e.length,r=0;for(;n>r;r++)q.set(e[r],"globalEval",!t||q.get(t[r],"globalEval"))}function gt(e,t){var n,r,i,o,s,a,u,l;if(1===t.nodeType){if(q.hasData(e)&&(o=q.access(e),s=q.set(t,o),l=o.events)){delete s.handle,s.events={};for(i in l)for(n=0,r=l[i].length;r>n;n++)x.event.add(t,i,l[i][n])}L.hasData(e)&&(a=L.access(e),u=x.extend({},a),L.set(t,u))}}function mt(e,t){var n=e.getElementsByTagName?e.getElementsByTagName(t||"*"):e.querySelectorAll?e.querySelectorAll(t||"*"):[];return t===undefined||t&&x.nodeName(e,t)?x.merge([e],n):n}function yt(e,t){var n=t.nodeName.toLowerCase();"input"===n&&ot.test(e.type)?t.checked=e.checked:("input"===n||"textarea"===n)&&(t.defaultValue=e.defaultValue)}x.fn.extend({wrapAll:function(e){var t;return x.isFunction(e)?this.each(function(t){x(this).wrapAll(e.call(this,t))}):(this[0]&&(t=x(e,this[0].ownerDocument).eq(0).clone(!0),this[0].parentNode&&t.insertBefore(this[0]),t.map(function(){var e=this;while(e.firstElementChild)e=e.firstElementChild;return e}).append(this)),this)},wrapInner:function(e){return x.isFunction(e)?this.each(function(t){x(this).wrapInner(e.call(this,t))}):this.each(function(){var t=x(this),n=t.contents();n.length?n.wrapAll(e):t.append(e)})},wrap:function(e){var t=x.isFunction(e);return this.each(function(n){x(this).wrapAll(t?e.call(this,n):e)})},unwrap:function(){return this.parent().each(function(){x.nodeName(this,"body")||x(this).replaceWith(this.childNodes)}).end()}});var vt,xt,bt=/^(none|table(?!-c[ea]).+)/,wt=/^margin/,Tt=RegExp("^("+b+")(.*)$","i"),Ct=RegExp("^("+b+")(?!px)[a-z%]+$","i"),kt=RegExp("^([+-])=("+b+")","i"),Nt={BODY:"block"},Et={position:"absolute",visibility:"hidden",display:"block"},St={letterSpacing:0,fontWeight:400},jt=["Top","Right","Bottom","Left"],Dt=["Webkit","O","Moz","ms"];function At(e,t){if(t in e)return t;var n=t.charAt(0).toUpperCase()+t.slice(1),r=t,i=Dt.length;while(i--)if(t=Dt[i]+n,t in e)return t;return r}function Lt(e,t){return e=t||e,"none"===x.css(e,"display")||!x.contains(e.ownerDocument,e)}function qt(t){return e.getComputedStyle(t,null)}function Ht(e,t){var n,r,i,o=[],s=0,a=e.length;for(;a>s;s++)r=e[s],r.style&&(o[s]=q.get(r,"olddisplay"),n=r.style.display,t?(o[s]||"none"!==n||(r.style.display=""),""===r.style.display&&Lt(r)&&(o[s]=q.access(r,"olddisplay",Rt(r.nodeName)))):o[s]||(i=Lt(r),(n&&"none"!==n||!i)&&q.set(r,"olddisplay",i?n:x.css(r,"display"))));for(s=0;a>s;s++)r=e[s],r.style&&(t&&"none"!==r.style.display&&""!==r.style.display||(r.style.display=t?o[s]||"":"none"));return e}x.fn.extend({css:function(e,t){return x.access(this,function(e,t,n){var r,i,o={},s=0;if(x.isArray(t)){for(r=qt(e),i=t.length;i>s;s++)o[t[s]]=x.css(e,t[s],!1,r);return o}return n!==undefined?x.style(e,t,n):x.css(e,t)},e,t,arguments.length>1)},show:function(){return Ht(this,!0)},hide:function(){return Ht(this)},toggle:function(e){return"boolean"==typeof e?e?this.show():this.hide():this.each(function(){Lt(this)?x(this).show():x(this).hide()})}}),x.extend({cssHooks:{opacity:{get:function(e,t){if(t){var n=vt(e,"opacity");return""===n?"1":n}}}},cssNumber:{columnCount:!0,fillOpacity:!0,fontWeight:!0,lineHeight:!0,opacity:!0,order:!0,orphans:!0,widows:!0,zIndex:!0,zoom:!0},cssProps:{"float":"cssFloat"},style:function(e,t,n,r){if(e&&3!==e.nodeType&&8!==e.nodeType&&e.style){var i,o,s,a=x.camelCase(t),u=e.style;return t=x.cssProps[a]||(x.cssProps[a]=At(u,a)),s=x.cssHooks[t]||x.cssHooks[a],n===undefined?s&&"get"in s&&(i=s.get(e,!1,r))!==undefined?i:u[t]:(o=typeof n,"string"===o&&(i=kt.exec(n))&&(n=(i[1]+1)*i[2]+parseFloat(x.css(e,t)),o="number"),null==n||"number"===o&&isNaN(n)||("number"!==o||x.cssNumber[a]||(n+="px"),x.support.clearCloneStyle||""!==n||0!==t.indexOf("background")||(u[t]="inherit"),s&&"set"in s&&(n=s.set(e,n,r))===undefined||(u[t]=n)),undefined)}},css:function(e,t,n,r){var i,o,s,a=x.camelCase(t);return t=x.cssProps[a]||(x.cssProps[a]=At(e.style,a)),s=x.cssHooks[t]||x.cssHooks[a],s&&"get"in s&&(i=s.get(e,!0,n)),i===undefined&&(i=vt(e,t,r)),"normal"===i&&t in St&&(i=St[t]),""===n||n?(o=parseFloat(i),n===!0||x.isNumeric(o)?o||0:i):i}}),vt=function(e,t,n){var r,i,o,s=n||qt(e),a=s?s.getPropertyValue(t)||s[t]:undefined,u=e.style;return s&&(""!==a||x.contains(e.ownerDocument,e)||(a=x.style(e,t)),Ct.test(a)&&wt.test(t)&&(r=u.width,i=u.minWidth,o=u.maxWidth,u.minWidth=u.maxWidth=u.width=a,a=s.width,u.width=r,u.minWidth=i,u.maxWidth=o)),a};function Ot(e,t,n){var r=Tt.exec(t);return r?Math.max(0,r[1]-(n||0))+(r[2]||"px"):t}function Ft(e,t,n,r,i){var o=n===(r?"border":"content")?4:"width"===t?1:0,s=0;for(;4>o;o+=2)"margin"===n&&(s+=x.css(e,n+jt[o],!0,i)),r?("content"===n&&(s-=x.css(e,"padding"+jt[o],!0,i)),"margin"!==n&&(s-=x.css(e,"border"+jt[o]+"Width",!0,i))):(s+=x.css(e,"padding"+jt[o],!0,i),"padding"!==n&&(s+=x.css(e,"border"+jt[o]+"Width",!0,i)));return s}function Pt(e,t,n){var r=!0,i="width"===t?e.offsetWidth:e.offsetHeight,o=qt(e),s=x.support.boxSizing&&"border-box"===x.css(e,"boxSizing",!1,o);if(0>=i||null==i){if(i=vt(e,t,o),(0>i||null==i)&&(i=e.style[t]),Ct.test(i))return i;r=s&&(x.support.boxSizingReliable||i===e.style[t]),i=parseFloat(i)||0}return i+Ft(e,t,n||(s?"border":"content"),r,o)+"px"}function Rt(e){var t=o,n=Nt[e];return n||(n=Mt(e,t),"none"!==n&&n||(xt=(xt||x("<iframe frameborder='0' width='0' height='0'/>").css("cssText","display:block !important")).appendTo(t.documentElement),t=(xt[0].contentWindow||xt[0].contentDocument).document,t.write("<!doctype html><html><body>"),t.close(),n=Mt(e,t),xt.detach()),Nt[e]=n),n}function Mt(e,t){var n=x(t.createElement(e)).appendTo(t.body),r=x.css(n[0],"display");return n.remove(),r}x.each(["height","width"],function(e,t){x.cssHooks[t]={get:function(e,n,r){return n?0===e.offsetWidth&&bt.test(x.css(e,"display"))?x.swap(e,Et,function(){return Pt(e,t,r)}):Pt(e,t,r):undefined},set:function(e,n,r){var i=r&&qt(e);return Ot(e,n,r?Ft(e,t,r,x.support.boxSizing&&"border-box"===x.css(e,"boxSizing",!1,i),i):0)}}}),x(function(){x.support.reliableMarginRight||(x.cssHooks.marginRight={get:function(e,t){return t?x.swap(e,{display:"inline-block"},vt,[e,"marginRight"]):undefined}}),!x.support.pixelPosition&&x.fn.position&&x.each(["top","left"],function(e,t){x.cssHooks[t]={get:function(e,n){return n?(n=vt(e,t),Ct.test(n)?x(e).position()[t]+"px":n):undefined}}})}),x.expr&&x.expr.filters&&(x.expr.filters.hidden=function(e){return 0>=e.offsetWidth&&0>=e.offsetHeight},x.expr.filters.visible=function(e){return!x.expr.filters.hidden(e)}),x.each({margin:"",padding:"",border:"Width"},function(e,t){x.cssHooks[e+t]={expand:function(n){var r=0,i={},o="string"==typeof n?n.split(" "):[n];for(;4>r;r++)i[e+jt[r]+t]=o[r]||o[r-2]||o[0];return i}},wt.test(e)||(x.cssHooks[e+t].set=Ot)});var Wt=/%20/g,$t=/\[\]$/,Bt=/\r?\n/g,It=/^(?:submit|button|image|reset|file)$/i,zt=/^(?:input|select|textarea|keygen)/i;x.fn.extend({serialize:function(){return x.param(this.serializeArray())},serializeArray:function(){return this.map(function(){var e=x.prop(this,"elements");return e?x.makeArray(e):this}).filter(function(){var e=this.type;return this.name&&!x(this).is(":disabled")&&zt.test(this.nodeName)&&!It.test(e)&&(this.checked||!ot.test(e))}).map(function(e,t){var n=x(this).val();return null==n?null:x.isArray(n)?x.map(n,function(e){return{name:t.name,value:e.replace(Bt,"\r\n")}}):{name:t.name,value:n.replace(Bt,"\r\n")}}).get()}}),x.param=function(e,t){var n,r=[],i=function(e,t){t=x.isFunction(t)?t():null==t?"":t,r[r.length]=encodeURIComponent(e)+"="+encodeURIComponent(t)};if(t===undefined&&(t=x.ajaxSettings&&x.ajaxSettings.traditional),x.isArray(e)||e.jquery&&!x.isPlainObject(e))x.each(e,function(){i(this.name,this.value)});else for(n in e)_t(n,e[n],t,i);return r.join("&").replace(Wt,"+")};function _t(e,t,n,r){var i;if(x.isArray(t))x.each(t,function(t,i){n||$t.test(e)?r(e,i):_t(e+"["+("object"==typeof i?t:"")+"]",i,n,r)});else if(n||"object"!==x.type(t))r(e,t);else for(i in t)_t(e+"["+i+"]",t[i],n,r)}x.each("blur focus focusin focusout load resize scroll unload click dblclick mousedown mouseup mousemove mouseover mouseout mouseenter mouseleave change select submit keydown keypress keyup error contextmenu".split(" "),function(e,t){x.fn[t]=function(e,n){return arguments.length>0?this.on(t,null,e,n):this.trigger(t)}}),x.fn.extend({hover:function(e,t){return this.mouseenter(e).mouseleave(t||e)},bind:function(e,t,n){return this.on(e,null,t,n)},unbind:function(e,t){return this.off(e,null,t)
},delegate:function(e,t,n,r){return this.on(t,e,n,r)},undelegate:function(e,t,n){return 1===arguments.length?this.off(e,"**"):this.off(t,e||"**",n)}});var Xt,Ut,Yt=x.now(),Vt=/\?/,Gt=/#.*$/,Jt=/([?&])_=[^&]*/,Qt=/^(.*?):[ \t]*([^\r\n]*)$/gm,Kt=/^(?:about|app|app-storage|.+-extension|file|res|widget):$/,Zt=/^(?:GET|HEAD)$/,en=/^\/\//,tn=/^([\w.+-]+:)(?:\/\/([^\/?#:]*)(?::(\d+)|)|)/,nn=x.fn.load,rn={},on={},sn="*/".concat("*");try{Ut=i.href}catch(an){Ut=o.createElement("a"),Ut.href="",Ut=Ut.href}Xt=tn.exec(Ut.toLowerCase())||[];function un(e){return function(t,n){"string"!=typeof t&&(n=t,t="*");var r,i=0,o=t.toLowerCase().match(w)||[];if(x.isFunction(n))while(r=o[i++])"+"===r[0]?(r=r.slice(1)||"*",(e[r]=e[r]||[]).unshift(n)):(e[r]=e[r]||[]).push(n)}}function ln(e,t,n,r){var i={},o=e===on;function s(a){var u;return i[a]=!0,x.each(e[a]||[],function(e,a){var l=a(t,n,r);return"string"!=typeof l||o||i[l]?o?!(u=l):undefined:(t.dataTypes.unshift(l),s(l),!1)}),u}return s(t.dataTypes[0])||!i["*"]&&s("*")}function cn(e,t){var n,r,i=x.ajaxSettings.flatOptions||{};for(n in t)t[n]!==undefined&&((i[n]?e:r||(r={}))[n]=t[n]);return r&&x.extend(!0,e,r),e}x.fn.load=function(e,t,n){if("string"!=typeof e&&nn)return nn.apply(this,arguments);var r,i,o,s=this,a=e.indexOf(" ");return a>=0&&(r=e.slice(a),e=e.slice(0,a)),x.isFunction(t)?(n=t,t=undefined):t&&"object"==typeof t&&(i="POST"),s.length>0&&x.ajax({url:e,type:i,dataType:"html",data:t}).done(function(e){o=arguments,s.html(r?x("<div>").append(x.parseHTML(e)).find(r):e)}).complete(n&&function(e,t){s.each(n,o||[e.responseText,t,e])}),this},x.each(["ajaxStart","ajaxStop","ajaxComplete","ajaxError","ajaxSuccess","ajaxSend"],function(e,t){x.fn[t]=function(e){return this.on(t,e)}}),x.extend({active:0,lastModified:{},etag:{},ajaxSettings:{url:Ut,type:"GET",isLocal:Kt.test(Xt[1]),global:!0,processData:!0,async:!0,contentType:"application/x-www-form-urlencoded; charset=UTF-8",accepts:{"*":sn,text:"text/plain",html:"text/html",xml:"application/xml, text/xml",json:"application/json, text/javascript"},contents:{xml:/xml/,html:/html/,json:/json/},responseFields:{xml:"responseXML",text:"responseText",json:"responseJSON"},converters:{"* text":String,"text html":!0,"text json":x.parseJSON,"text xml":x.parseXML},flatOptions:{url:!0,context:!0}},ajaxSetup:function(e,t){return t?cn(cn(e,x.ajaxSettings),t):cn(x.ajaxSettings,e)},ajaxPrefilter:un(rn),ajaxTransport:un(on),ajax:function(e,t){"object"==typeof e&&(t=e,e=undefined),t=t||{};var n,r,i,o,s,a,u,l,c=x.ajaxSetup({},t),p=c.context||c,f=c.context&&(p.nodeType||p.jquery)?x(p):x.event,h=x.Deferred(),d=x.Callbacks("once memory"),g=c.statusCode||{},m={},y={},v=0,b="canceled",T={readyState:0,getResponseHeader:function(e){var t;if(2===v){if(!o){o={};while(t=Qt.exec(i))o[t[1].toLowerCase()]=t[2]}t=o[e.toLowerCase()]}return null==t?null:t},getAllResponseHeaders:function(){return 2===v?i:null},setRequestHeader:function(e,t){var n=e.toLowerCase();return v||(e=y[n]=y[n]||e,m[e]=t),this},overrideMimeType:function(e){return v||(c.mimeType=e),this},statusCode:function(e){var t;if(e)if(2>v)for(t in e)g[t]=[g[t],e[t]];else T.always(e[T.status]);return this},abort:function(e){var t=e||b;return n&&n.abort(t),k(0,t),this}};if(h.promise(T).complete=d.add,T.success=T.done,T.error=T.fail,c.url=((e||c.url||Ut)+"").replace(Gt,"").replace(en,Xt[1]+"//"),c.type=t.method||t.type||c.method||c.type,c.dataTypes=x.trim(c.dataType||"*").toLowerCase().match(w)||[""],null==c.crossDomain&&(a=tn.exec(c.url.toLowerCase()),c.crossDomain=!(!a||a[1]===Xt[1]&&a[2]===Xt[2]&&(a[3]||("http:"===a[1]?"80":"443"))===(Xt[3]||("http:"===Xt[1]?"80":"443")))),c.data&&c.processData&&"string"!=typeof c.data&&(c.data=x.param(c.data,c.traditional)),ln(rn,c,t,T),2===v)return T;u=c.global,u&&0===x.active++&&x.event.trigger("ajaxStart"),c.type=c.type.toUpperCase(),c.hasContent=!Zt.test(c.type),r=c.url,c.hasContent||(c.data&&(r=c.url+=(Vt.test(r)?"&":"?")+c.data,delete c.data),c.cache===!1&&(c.url=Jt.test(r)?r.replace(Jt,"$1_="+Yt++):r+(Vt.test(r)?"&":"?")+"_="+Yt++)),c.ifModified&&(x.lastModified[r]&&T.setRequestHeader("If-Modified-Since",x.lastModified[r]),x.etag[r]&&T.setRequestHeader("If-None-Match",x.etag[r])),(c.data&&c.hasContent&&c.contentType!==!1||t.contentType)&&T.setRequestHeader("Content-Type",c.contentType),T.setRequestHeader("Accept",c.dataTypes[0]&&c.accepts[c.dataTypes[0]]?c.accepts[c.dataTypes[0]]+("*"!==c.dataTypes[0]?", "+sn+"; q=0.01":""):c.accepts["*"]);for(l in c.headers)T.setRequestHeader(l,c.headers[l]);if(c.beforeSend&&(c.beforeSend.call(p,T,c)===!1||2===v))return T.abort();b="abort";for(l in{success:1,error:1,complete:1})T[l](c[l]);if(n=ln(on,c,t,T)){T.readyState=1,u&&f.trigger("ajaxSend",[T,c]),c.async&&c.timeout>0&&(s=setTimeout(function(){T.abort("timeout")},c.timeout));try{v=1,n.send(m,k)}catch(C){if(!(2>v))throw C;k(-1,C)}}else k(-1,"No Transport");function k(e,t,o,a){var l,m,y,b,w,C=t;2!==v&&(v=2,s&&clearTimeout(s),n=undefined,i=a||"",T.readyState=e>0?4:0,l=e>=200&&300>e||304===e,o&&(b=pn(c,T,o)),b=fn(c,b,T,l),l?(c.ifModified&&(w=T.getResponseHeader("Last-Modified"),w&&(x.lastModified[r]=w),w=T.getResponseHeader("etag"),w&&(x.etag[r]=w)),204===e||"HEAD"===c.type?C="nocontent":304===e?C="notmodified":(C=b.state,m=b.data,y=b.error,l=!y)):(y=C,(e||!C)&&(C="error",0>e&&(e=0))),T.status=e,T.statusText=(t||C)+"",l?h.resolveWith(p,[m,C,T]):h.rejectWith(p,[T,C,y]),T.statusCode(g),g=undefined,u&&f.trigger(l?"ajaxSuccess":"ajaxError",[T,c,l?m:y]),d.fireWith(p,[T,C]),u&&(f.trigger("ajaxComplete",[T,c]),--x.active||x.event.trigger("ajaxStop")))}return T},getJSON:function(e,t,n){return x.get(e,t,n,"json")},getScript:function(e,t){return x.get(e,undefined,t,"script")}}),x.each(["get","post"],function(e,t){x[t]=function(e,n,r,i){return x.isFunction(n)&&(i=i||r,r=n,n=undefined),x.ajax({url:e,type:t,dataType:i,data:n,success:r})}});function pn(e,t,n){var r,i,o,s,a=e.contents,u=e.dataTypes;while("*"===u[0])u.shift(),r===undefined&&(r=e.mimeType||t.getResponseHeader("Content-Type"));if(r)for(i in a)if(a[i]&&a[i].test(r)){u.unshift(i);break}if(u[0]in n)o=u[0];else{for(i in n){if(!u[0]||e.converters[i+" "+u[0]]){o=i;break}s||(s=i)}o=o||s}return o?(o!==u[0]&&u.unshift(o),n[o]):undefined}function fn(e,t,n,r){var i,o,s,a,u,l={},c=e.dataTypes.slice();if(c[1])for(s in e.converters)l[s.toLowerCase()]=e.converters[s];o=c.shift();while(o)if(e.responseFields[o]&&(n[e.responseFields[o]]=t),!u&&r&&e.dataFilter&&(t=e.dataFilter(t,e.dataType)),u=o,o=c.shift())if("*"===o)o=u;else if("*"!==u&&u!==o){if(s=l[u+" "+o]||l["* "+o],!s)for(i in l)if(a=i.split(" "),a[1]===o&&(s=l[u+" "+a[0]]||l["* "+a[0]])){s===!0?s=l[i]:l[i]!==!0&&(o=a[0],c.unshift(a[1]));break}if(s!==!0)if(s&&e["throws"])t=s(t);else try{t=s(t)}catch(p){return{state:"parsererror",error:s?p:"No conversion from "+u+" to "+o}}}return{state:"success",data:t}}x.ajaxSetup({accepts:{script:"text/javascript, application/javascript, application/ecmascript, application/x-ecmascript"},contents:{script:/(?:java|ecma)script/},converters:{"text script":function(e){return x.globalEval(e),e}}}),x.ajaxPrefilter("script",function(e){e.cache===undefined&&(e.cache=!1),e.crossDomain&&(e.type="GET")}),x.ajaxTransport("script",function(e){if(e.crossDomain){var t,n;return{send:function(r,i){t=x("<script>").prop({async:!0,charset:e.scriptCharset,src:e.url}).on("load error",n=function(e){t.remove(),n=null,e&&i("error"===e.type?404:200,e.type)}),o.head.appendChild(t[0])},abort:function(){n&&n()}}}});var hn=[],dn=/(=)\?(?=&|$)|\?\?/;x.ajaxSetup({jsonp:"callback",jsonpCallback:function(){var e=hn.pop()||x.expando+"_"+Yt++;return this[e]=!0,e}}),x.ajaxPrefilter("json jsonp",function(t,n,r){var i,o,s,a=t.jsonp!==!1&&(dn.test(t.url)?"url":"string"==typeof t.data&&!(t.contentType||"").indexOf("application/x-www-form-urlencoded")&&dn.test(t.data)&&"data");return a||"jsonp"===t.dataTypes[0]?(i=t.jsonpCallback=x.isFunction(t.jsonpCallback)?t.jsonpCallback():t.jsonpCallback,a?t[a]=t[a].replace(dn,"$1"+i):t.jsonp!==!1&&(t.url+=(Vt.test(t.url)?"&":"?")+t.jsonp+"="+i),t.converters["script json"]=function(){return s||x.error(i+" was not called"),s[0]},t.dataTypes[0]="json",o=e[i],e[i]=function(){s=arguments},r.always(function(){e[i]=o,t[i]&&(t.jsonpCallback=n.jsonpCallback,hn.push(i)),s&&x.isFunction(o)&&o(s[0]),s=o=undefined}),"script"):undefined}),x.ajaxSettings.xhr=function(){try{return new XMLHttpRequest}catch(e){}};var gn=x.ajaxSettings.xhr(),mn={0:200,1223:204},yn=0,vn={};e.ActiveXObject&&x(e).on("unload",function(){for(var e in vn)vn[e]();vn=undefined}),x.support.cors=!!gn&&"withCredentials"in gn,x.support.ajax=gn=!!gn,x.ajaxTransport(function(e){var t;return x.support.cors||gn&&!e.crossDomain?{send:function(n,r){var i,o,s=e.xhr();if(s.open(e.type,e.url,e.async,e.username,e.password),e.xhrFields)for(i in e.xhrFields)s[i]=e.xhrFields[i];e.mimeType&&s.overrideMimeType&&s.overrideMimeType(e.mimeType),e.crossDomain||n["X-Requested-With"]||(n["X-Requested-With"]="XMLHttpRequest");for(i in n)s.setRequestHeader(i,n[i]);t=function(e){return function(){t&&(delete vn[o],t=s.onload=s.onerror=null,"abort"===e?s.abort():"error"===e?r(s.status||404,s.statusText):r(mn[s.status]||s.status,s.statusText,"string"==typeof s.responseText?{text:s.responseText}:undefined,s.getAllResponseHeaders()))}},s.onload=t(),s.onerror=t("error"),t=vn[o=yn++]=t("abort"),s.send(e.hasContent&&e.data||null)},abort:function(){t&&t()}}:undefined});var xn,bn,wn=/^(?:toggle|show|hide)$/,Tn=RegExp("^(?:([+-])=|)("+b+")([a-z%]*)$","i"),Cn=/queueHooks$/,kn=[An],Nn={"*":[function(e,t){var n=this.createTween(e,t),r=n.cur(),i=Tn.exec(t),o=i&&i[3]||(x.cssNumber[e]?"":"px"),s=(x.cssNumber[e]||"px"!==o&&+r)&&Tn.exec(x.css(n.elem,e)),a=1,u=20;if(s&&s[3]!==o){o=o||s[3],i=i||[],s=+r||1;do a=a||".5",s/=a,x.style(n.elem,e,s+o);while(a!==(a=n.cur()/r)&&1!==a&&--u)}return i&&(s=n.start=+s||+r||0,n.unit=o,n.end=i[1]?s+(i[1]+1)*i[2]:+i[2]),n}]};function En(){return setTimeout(function(){xn=undefined}),xn=x.now()}function Sn(e,t,n){var r,i=(Nn[t]||[]).concat(Nn["*"]),o=0,s=i.length;for(;s>o;o++)if(r=i[o].call(n,t,e))return r}function jn(e,t,n){var r,i,o=0,s=kn.length,a=x.Deferred().always(function(){delete u.elem}),u=function(){if(i)return!1;var t=xn||En(),n=Math.max(0,l.startTime+l.duration-t),r=n/l.duration||0,o=1-r,s=0,u=l.tweens.length;for(;u>s;s++)l.tweens[s].run(o);return a.notifyWith(e,[l,o,n]),1>o&&u?n:(a.resolveWith(e,[l]),!1)},l=a.promise({elem:e,props:x.extend({},t),opts:x.extend(!0,{specialEasing:{}},n),originalProperties:t,originalOptions:n,startTime:xn||En(),duration:n.duration,tweens:[],createTween:function(t,n){var r=x.Tween(e,l.opts,t,n,l.opts.specialEasing[t]||l.opts.easing);return l.tweens.push(r),r},stop:function(t){var n=0,r=t?l.tweens.length:0;if(i)return this;for(i=!0;r>n;n++)l.tweens[n].run(1);return t?a.resolveWith(e,[l,t]):a.rejectWith(e,[l,t]),this}}),c=l.props;for(Dn(c,l.opts.specialEasing);s>o;o++)if(r=kn[o].call(l,e,c,l.opts))return r;return x.map(c,Sn,l),x.isFunction(l.opts.start)&&l.opts.start.call(e,l),x.fx.timer(x.extend(u,{elem:e,anim:l,queue:l.opts.queue})),l.progress(l.opts.progress).done(l.opts.done,l.opts.complete).fail(l.opts.fail).always(l.opts.always)}function Dn(e,t){var n,r,i,o,s;for(n in e)if(r=x.camelCase(n),i=t[r],o=e[n],x.isArray(o)&&(i=o[1],o=e[n]=o[0]),n!==r&&(e[r]=o,delete e[n]),s=x.cssHooks[r],s&&"expand"in s){o=s.expand(o),delete e[r];for(n in o)n in e||(e[n]=o[n],t[n]=i)}else t[r]=i}x.Animation=x.extend(jn,{tweener:function(e,t){x.isFunction(e)?(t=e,e=["*"]):e=e.split(" ");var n,r=0,i=e.length;for(;i>r;r++)n=e[r],Nn[n]=Nn[n]||[],Nn[n].unshift(t)},prefilter:function(e,t){t?kn.unshift(e):kn.push(e)}});function An(e,t,n){var r,i,o,s,a,u,l=this,c={},p=e.style,f=e.nodeType&&Lt(e),h=q.get(e,"fxshow");n.queue||(a=x._queueHooks(e,"fx"),null==a.unqueued&&(a.unqueued=0,u=a.empty.fire,a.empty.fire=function(){a.unqueued||u()}),a.unqueued++,l.always(function(){l.always(function(){a.unqueued--,x.queue(e,"fx").length||a.empty.fire()})})),1===e.nodeType&&("height"in t||"width"in t)&&(n.overflow=[p.overflow,p.overflowX,p.overflowY],"inline"===x.css(e,"display")&&"none"===x.css(e,"float")&&(p.display="inline-block")),n.overflow&&(p.overflow="hidden",l.always(function(){p.overflow=n.overflow[0],p.overflowX=n.overflow[1],p.overflowY=n.overflow[2]}));for(r in t)if(i=t[r],wn.exec(i)){if(delete t[r],o=o||"toggle"===i,i===(f?"hide":"show")){if("show"!==i||!h||h[r]===undefined)continue;f=!0}c[r]=h&&h[r]||x.style(e,r)}if(!x.isEmptyObject(c)){h?"hidden"in h&&(f=h.hidden):h=q.access(e,"fxshow",{}),o&&(h.hidden=!f),f?x(e).show():l.done(function(){x(e).hide()}),l.done(function(){var t;q.remove(e,"fxshow");for(t in c)x.style(e,t,c[t])});for(r in c)s=Sn(f?h[r]:0,r,l),r in h||(h[r]=s.start,f&&(s.end=s.start,s.start="width"===r||"height"===r?1:0))}}function Ln(e,t,n,r,i){return new Ln.prototype.init(e,t,n,r,i)}x.Tween=Ln,Ln.prototype={constructor:Ln,init:function(e,t,n,r,i,o){this.elem=e,this.prop=n,this.easing=i||"swing",this.options=t,this.start=this.now=this.cur(),this.end=r,this.unit=o||(x.cssNumber[n]?"":"px")},cur:function(){var e=Ln.propHooks[this.prop];return e&&e.get?e.get(this):Ln.propHooks._default.get(this)},run:function(e){var t,n=Ln.propHooks[this.prop];return this.pos=t=this.options.duration?x.easing[this.easing](e,this.options.duration*e,0,1,this.options.duration):e,this.now=(this.end-this.start)*t+this.start,this.options.step&&this.options.step.call(this.elem,this.now,this),n&&n.set?n.set(this):Ln.propHooks._default.set(this),this}},Ln.prototype.init.prototype=Ln.prototype,Ln.propHooks={_default:{get:function(e){var t;return null==e.elem[e.prop]||e.elem.style&&null!=e.elem.style[e.prop]?(t=x.css(e.elem,e.prop,""),t&&"auto"!==t?t:0):e.elem[e.prop]},set:function(e){x.fx.step[e.prop]?x.fx.step[e.prop](e):e.elem.style&&(null!=e.elem.style[x.cssProps[e.prop]]||x.cssHooks[e.prop])?x.style(e.elem,e.prop,e.now+e.unit):e.elem[e.prop]=e.now}}},Ln.propHooks.scrollTop=Ln.propHooks.scrollLeft={set:function(e){e.elem.nodeType&&e.elem.parentNode&&(e.elem[e.prop]=e.now)}},x.each(["toggle","show","hide"],function(e,t){var n=x.fn[t];x.fn[t]=function(e,r,i){return null==e||"boolean"==typeof e?n.apply(this,arguments):this.animate(qn(t,!0),e,r,i)}}),x.fn.extend({fadeTo:function(e,t,n,r){return this.filter(Lt).css("opacity",0).show().end().animate({opacity:t},e,n,r)},animate:function(e,t,n,r){var i=x.isEmptyObject(e),o=x.speed(t,n,r),s=function(){var t=jn(this,x.extend({},e),o);(i||q.get(this,"finish"))&&t.stop(!0)};return s.finish=s,i||o.queue===!1?this.each(s):this.queue(o.queue,s)},stop:function(e,t,n){var r=function(e){var t=e.stop;delete e.stop,t(n)};return"string"!=typeof e&&(n=t,t=e,e=undefined),t&&e!==!1&&this.queue(e||"fx",[]),this.each(function(){var t=!0,i=null!=e&&e+"queueHooks",o=x.timers,s=q.get(this);if(i)s[i]&&s[i].stop&&r(s[i]);else for(i in s)s[i]&&s[i].stop&&Cn.test(i)&&r(s[i]);for(i=o.length;i--;)o[i].elem!==this||null!=e&&o[i].queue!==e||(o[i].anim.stop(n),t=!1,o.splice(i,1));(t||!n)&&x.dequeue(this,e)})},finish:function(e){return e!==!1&&(e=e||"fx"),this.each(function(){var t,n=q.get(this),r=n[e+"queue"],i=n[e+"queueHooks"],o=x.timers,s=r?r.length:0;for(n.finish=!0,x.queue(this,e,[]),i&&i.stop&&i.stop.call(this,!0),t=o.length;t--;)o[t].elem===this&&o[t].queue===e&&(o[t].anim.stop(!0),o.splice(t,1));for(t=0;s>t;t++)r[t]&&r[t].finish&&r[t].finish.call(this);delete n.finish})}});function qn(e,t){var n,r={height:e},i=0;for(t=t?1:0;4>i;i+=2-t)n=jt[i],r["margin"+n]=r["padding"+n]=e;return t&&(r.opacity=r.width=e),r}x.each({slideDown:qn("show"),slideUp:qn("hide"),slideToggle:qn("toggle"),fadeIn:{opacity:"show"},fadeOut:{opacity:"hide"},fadeToggle:{opacity:"toggle"}},function(e,t){x.fn[e]=function(e,n,r){return this.animate(t,e,n,r)}}),x.speed=function(e,t,n){var r=e&&"object"==typeof e?x.extend({},e):{complete:n||!n&&t||x.isFunction(e)&&e,duration:e,easing:n&&t||t&&!x.isFunction(t)&&t};return r.duration=x.fx.off?0:"number"==typeof r.duration?r.duration:r.duration in x.fx.speeds?x.fx.speeds[r.duration]:x.fx.speeds._default,(null==r.queue||r.queue===!0)&&(r.queue="fx"),r.old=r.complete,r.complete=function(){x.isFunction(r.old)&&r.old.call(this),r.queue&&x.dequeue(this,r.queue)},r},x.easing={linear:function(e){return e},swing:function(e){return.5-Math.cos(e*Math.PI)/2}},x.timers=[],x.fx=Ln.prototype.init,x.fx.tick=function(){var e,t=x.timers,n=0;for(xn=x.now();t.length>n;n++)e=t[n],e()||t[n]!==e||t.splice(n--,1);t.length||x.fx.stop(),xn=undefined},x.fx.timer=function(e){e()&&x.timers.push(e)&&x.fx.start()},x.fx.interval=13,x.fx.start=function(){bn||(bn=setInterval(x.fx.tick,x.fx.interval))},x.fx.stop=function(){clearInterval(bn),bn=null},x.fx.speeds={slow:600,fast:200,_default:400},x.fx.step={},x.expr&&x.expr.filters&&(x.expr.filters.animated=function(e){return x.grep(x.timers,function(t){return e===t.elem}).length}),x.fn.offset=function(e){if(arguments.length)return e===undefined?this:this.each(function(t){x.offset.setOffset(this,e,t)});var t,n,i=this[0],o={top:0,left:0},s=i&&i.ownerDocument;if(s)return t=s.documentElement,x.contains(t,i)?(typeof i.getBoundingClientRect!==r&&(o=i.getBoundingClientRect()),n=Hn(s),{top:o.top+n.pageYOffset-t.clientTop,left:o.left+n.pageXOffset-t.clientLeft}):o},x.offset={setOffset:function(e,t,n){var r,i,o,s,a,u,l,c=x.css(e,"position"),p=x(e),f={};"static"===c&&(e.style.position="relative"),a=p.offset(),o=x.css(e,"top"),u=x.css(e,"left"),l=("absolute"===c||"fixed"===c)&&(o+u).indexOf("auto")>-1,l?(r=p.position(),s=r.top,i=r.left):(s=parseFloat(o)||0,i=parseFloat(u)||0),x.isFunction(t)&&(t=t.call(e,n,a)),null!=t.top&&(f.top=t.top-a.top+s),null!=t.left&&(f.left=t.left-a.left+i),"using"in t?t.using.call(e,f):p.css(f)}},x.fn.extend({position:function(){if(this[0]){var e,t,n=this[0],r={top:0,left:0};return"fixed"===x.css(n,"position")?t=n.getBoundingClientRect():(e=this.offsetParent(),t=this.offset(),x.nodeName(e[0],"html")||(r=e.offset()),r.top+=x.css(e[0],"borderTopWidth",!0),r.left+=x.css(e[0],"borderLeftWidth",!0)),{top:t.top-r.top-x.css(n,"marginTop",!0),left:t.left-r.left-x.css(n,"marginLeft",!0)}}},offsetParent:function(){return this.map(function(){var e=this.offsetParent||s;while(e&&!x.nodeName(e,"html")&&"static"===x.css(e,"position"))e=e.offsetParent;return e||s})}}),x.each({scrollLeft:"pageXOffset",scrollTop:"pageYOffset"},function(t,n){var r="pageYOffset"===n;x.fn[t]=function(i){return x.access(this,function(t,i,o){var s=Hn(t);return o===undefined?s?s[n]:t[i]:(s?s.scrollTo(r?e.pageXOffset:o,r?o:e.pageYOffset):t[i]=o,undefined)},t,i,arguments.length,null)}});function Hn(e){return x.isWindow(e)?e:9===e.nodeType&&e.defaultView}x.each({Height:"height",Width:"width"},function(e,t){x.each({padding:"inner"+e,content:t,"":"outer"+e},function(n,r){x.fn[r]=function(r,i){var o=arguments.length&&(n||"boolean"!=typeof r),s=n||(r===!0||i===!0?"margin":"border");return x.access(this,function(t,n,r){var i;return x.isWindow(t)?t.document.documentElement["client"+e]:9===t.nodeType?(i=t.documentElement,Math.max(t.body["scroll"+e],i["scroll"+e],t.body["offset"+e],i["offset"+e],i["client"+e])):r===undefined?x.css(t,n,s):x.style(t,n,r,s)},t,o?r:undefined,o,null)}})}),x.fn.size=function(){return this.length},x.fn.andSelf=x.fn.addBack,"object"==typeof module&&module&&"object"==typeof module.exports?module.exports=x:"function"==typeof define&&define.amd&&define("jquery",[],function(){return x}),"object"==typeof e&&"object"==typeof e.document&&(e.jQuery=e.$=x)})(window);


==> figure/task_manager/html/Flat-UI/js/jquery-ui-1.10.3.custom.min.js <==
/*! jQuery UI - v1.10.3 - 2013-05-21
* http://jqueryui.com
* Includes: jquery.ui.core.js, jquery.ui.widget.js, jquery.ui.mouse.js, jquery.ui.position.js, jquery.ui.slider.js, jquery.ui.tooltip.js, jquery.ui.effect.js
* Copyright 2013 jQuery Foundation and other contributors Licensed MIT */

(function(e,t){function i(t,i){var a,n,r,o=t.nodeName.toLowerCase();return"area"===o?(a=t.parentNode,n=a.name,t.href&&n&&"map"===a.nodeName.toLowerCase()?(r=e("img[usemap=#"+n+"]")[0],!!r&&s(r)):!1):(/input|select|textarea|button|object/.test(o)?!t.disabled:"a"===o?t.href||i:i)&&s(t)}function s(t){return e.expr.filters.visible(t)&&!e(t).parents().addBack().filter(function(){return"hidden"===e.css(this,"visibility")}).length}var a=0,n=/^ui-id-\d+$/;e.ui=e.ui||{},e.extend(e.ui,{version:"1.10.3",keyCode:{BACKSPACE:8,COMMA:188,DELETE:46,DOWN:40,END:35,ENTER:13,ESCAPE:27,HOME:36,LEFT:37,NUMPAD_ADD:107,NUMPAD_DECIMAL:110,NUMPAD_DIVIDE:111,NUMPAD_ENTER:108,NUMPAD_MULTIPLY:106,NUMPAD_SUBTRACT:109,PAGE_DOWN:34,PAGE_UP:33,PERIOD:190,RIGHT:39,SPACE:32,TAB:9,UP:38}}),e.fn.extend({focus:function(t){return function(i,s){return"number"==typeof i?this.each(function(){var t=this;setTimeout(function(){e(t).focus(),s&&s.call(t)},i)}):t.apply(this,arguments)}}(e.fn.focus),scrollParent:function(){var t;return t=e.ui.ie&&/(static|relative)/.test(this.css("position"))||/absolute/.test(this.css("position"))?this.parents().filter(function(){return/(relative|absolute|fixed)/.test(e.css(this,"position"))&&/(auto|scroll)/.test(e.css(this,"overflow")+e.css(this,"overflow-y")+e.css(this,"overflow-x"))}).eq(0):this.parents().filter(function(){return/(auto|scroll)/.test(e.css(this,"overflow")+e.css(this,"overflow-y")+e.css(this,"overflow-x"))}).eq(0),/fixed/.test(this.css("position"))||!t.length?e(document):t},zIndex:function(i){if(i!==t)return this.css("zIndex",i);if(this.length)for(var s,a,n=e(this[0]);n.length&&n[0]!==document;){if(s=n.css("position"),("absolute"===s||"relative"===s||"fixed"===s)&&(a=parseInt(n.css("zIndex"),10),!isNaN(a)&&0!==a))return a;n=n.parent()}return 0},uniqueId:function(){return this.each(function(){this.id||(this.id="ui-id-"+ ++a)})},removeUniqueId:function(){return this.each(function(){n.test(this.id)&&e(this).removeAttr("id")})}}),e.extend(e.expr[":"],{data:e.expr.createPseudo?e.expr.createPseudo(function(t){return function(i){return!!e.data(i,t)}}):function(t,i,s){return!!e.data(t,s[3])},focusable:function(t){return i(t,!isNaN(e.attr(t,"tabindex")))},tabbable:function(t){var s=e.attr(t,"tabindex"),a=isNaN(s);return(a||s>=0)&&i(t,!a)}}),e("<a>").outerWidth(1).jquery||e.each(["Width","Height"],function(i,s){function a(t,i,s,a){return e.each(n,function(){i-=parseFloat(e.css(t,"padding"+this))||0,s&&(i-=parseFloat(e.css(t,"border"+this+"Width"))||0),a&&(i-=parseFloat(e.css(t,"margin"+this))||0)}),i}var n="Width"===s?["Left","Right"]:["Top","Bottom"],r=s.toLowerCase(),o={innerWidth:e.fn.innerWidth,innerHeight:e.fn.innerHeight,outerWidth:e.fn.outerWidth,outerHeight:e.fn.outerHeight};e.fn["inner"+s]=function(i){return i===t?o["inner"+s].call(this):this.each(function(){e(this).css(r,a(this,i)+"px")})},e.fn["outer"+s]=function(t,i){return"number"!=typeof t?o["outer"+s].call(this,t):this.each(function(){e(this).css(r,a(this,t,!0,i)+"px")})}}),e.fn.addBack||(e.fn.addBack=function(e){return this.add(null==e?this.prevObject:this.prevObject.filter(e))}),e("<a>").data("a-b","a").removeData("a-b").data("a-b")&&(e.fn.removeData=function(t){return function(i){return arguments.length?t.call(this,e.camelCase(i)):t.call(this)}}(e.fn.removeData)),e.ui.ie=!!/msie [\w.]+/.exec(navigator.userAgent.toLowerCase()),e.support.selectstart="onselectstart"in document.createElement("div"),e.fn.extend({disableSelection:function(){return this.bind((e.support.selectstart?"selectstart":"mousedown")+".ui-disableSelection",function(e){e.preventDefault()})},enableSelection:function(){return this.unbind(".ui-disableSelection")}}),e.extend(e.ui,{plugin:{add:function(t,i,s){var a,n=e.ui[t].prototype;for(a in s)n.plugins[a]=n.plugins[a]||[],n.plugins[a].push([i,s[a]])},call:function(e,t,i){var s,a=e.plugins[t];if(a&&e.element[0].parentNode&&11!==e.element[0].parentNode.nodeType)for(s=0;a.length>s;s++)e.options[a[s][0]]&&a[s][1].apply(e.element,i)}},hasScroll:function(t,i){if("hidden"===e(t).css("overflow"))return!1;var s=i&&"left"===i?"scrollLeft":"scrollTop",a=!1;return t[s]>0?!0:(t[s]=1,a=t[s]>0,t[s]=0,a)}})})(jQuery);(function(e,t){var i=0,s=Array.prototype.slice,n=e.cleanData;e.cleanData=function(t){for(var i,s=0;null!=(i=t[s]);s++)try{e(i).triggerHandler("remove")}catch(a){}n(t)},e.widget=function(i,s,n){var a,r,o,h,l={},u=i.split(".")[0];i=i.split(".")[1],a=u+"-"+i,n||(n=s,s=e.Widget),e.expr[":"][a.toLowerCase()]=function(t){return!!e.data(t,a)},e[u]=e[u]||{},r=e[u][i],o=e[u][i]=function(e,i){return this._createWidget?(arguments.length&&this._createWidget(e,i),t):new o(e,i)},e.extend(o,r,{version:n.version,_proto:e.extend({},n),_childConstructors:[]}),h=new s,h.options=e.widget.extend({},h.options),e.each(n,function(i,n){return e.isFunction(n)?(l[i]=function(){var e=function(){return s.prototype[i].apply(this,arguments)},t=function(e){return s.prototype[i].apply(this,e)};return function(){var i,s=this._super,a=this._superApply;return this._super=e,this._superApply=t,i=n.apply(this,arguments),this._super=s,this._superApply=a,i}}(),t):(l[i]=n,t)}),o.prototype=e.widget.extend(h,{widgetEventPrefix:r?h.widgetEventPrefix:i},l,{constructor:o,namespace:u,widgetName:i,widgetFullName:a}),r?(e.each(r._childConstructors,function(t,i){var s=i.prototype;e.widget(s.namespace+"."+s.widgetName,o,i._proto)}),delete r._childConstructors):s._childConstructors.push(o),e.widget.bridge(i,o)},e.widget.extend=function(i){for(var n,a,r=s.call(arguments,1),o=0,h=r.length;h>o;o++)for(n in r[o])a=r[o][n],r[o].hasOwnProperty(n)&&a!==t&&(i[n]=e.isPlainObject(a)?e.isPlainObject(i[n])?e.widget.extend({},i[n],a):e.widget.extend({},a):a);return i},e.widget.bridge=function(i,n){var a=n.prototype.widgetFullName||i;e.fn[i]=function(r){var o="string"==typeof r,h=s.call(arguments,1),l=this;return r=!o&&h.length?e.widget.extend.apply(null,[r].concat(h)):r,o?this.each(function(){var s,n=e.data(this,a);return n?e.isFunction(n[r])&&"_"!==r.charAt(0)?(s=n[r].apply(n,h),s!==n&&s!==t?(l=s&&s.jquery?l.pushStack(s.get()):s,!1):t):e.error("no such method '"+r+"' for "+i+" widget instance"):e.error("cannot call methods on "+i+" prior to initialization; "+"attempted to call method '"+r+"'")}):this.each(function(){var t=e.data(this,a);t?t.option(r||{})._init():e.data(this,a,new n(r,this))}),l}},e.Widget=function(){},e.Widget._childConstructors=[],e.Widget.prototype={widgetName:"widget",widgetEventPrefix:"",defaultElement:"<div>",options:{disabled:!1,create:null},_createWidget:function(t,s){s=e(s||this.defaultElement||this)[0],this.element=e(s),this.uuid=i++,this.eventNamespace="."+this.widgetName+this.uuid,this.options=e.widget.extend({},this.options,this._getCreateOptions(),t),this.bindings=e(),this.hoverable=e(),this.focusable=e(),s!==this&&(e.data(s,this.widgetFullName,this),this._on(!0,this.element,{remove:function(e){e.target===s&&this.destroy()}}),this.document=e(s.style?s.ownerDocument:s.document||s),this.window=e(this.document[0].defaultView||this.document[0].parentWindow)),this._create(),this._trigger("create",null,this._getCreateEventData()),this._init()},_getCreateOptions:e.noop,_getCreateEventData:e.noop,_create:e.noop,_init:e.noop,destroy:function(){this._destroy(),this.element.unbind(this.eventNamespace).removeData(this.widgetName).removeData(this.widgetFullName).removeData(e.camelCase(this.widgetFullName)),this.widget().unbind(this.eventNamespace).removeAttr("aria-disabled").removeClass(this.widgetFullName+"-disabled "+"ui-state-disabled"),this.bindings.unbind(this.eventNamespace),this.hoverable.removeClass("ui-state-hover"),this.focusable.removeClass("ui-state-focus")},_destroy:e.noop,widget:function(){return this.element},option:function(i,s){var n,a,r,o=i;if(0===arguments.length)return e.widget.extend({},this.options);if("string"==typeof i)if(o={},n=i.split("."),i=n.shift(),n.length){for(a=o[i]=e.widget.extend({},this.options[i]),r=0;n.length-1>r;r++)a[n[r]]=a[n[r]]||{},a=a[n[r]];if(i=n.pop(),s===t)return a[i]===t?null:a[i];a[i]=s}else{if(s===t)return this.options[i]===t?null:this.options[i];o[i]=s}return this._setOptions(o),this},_setOptions:function(e){var t;for(t in e)this._setOption(t,e[t]);return this},_setOption:function(e,t){return this.options[e]=t,"disabled"===e&&(this.widget().toggleClass(this.widgetFullName+"-disabled ui-state-disabled",!!t).attr("aria-disabled",t),this.hoverable.removeClass("ui-state-hover"),this.focusable.removeClass("ui-state-focus")),this},enable:function(){return this._setOption("disabled",!1)},disable:function(){return this._setOption("disabled",!0)},_on:function(i,s,n){var a,r=this;"boolean"!=typeof i&&(n=s,s=i,i=!1),n?(s=a=e(s),this.bindings=this.bindings.add(s)):(n=s,s=this.element,a=this.widget()),e.each(n,function(n,o){function h(){return i||r.options.disabled!==!0&&!e(this).hasClass("ui-state-disabled")?("string"==typeof o?r[o]:o).apply(r,arguments):t}"string"!=typeof o&&(h.guid=o.guid=o.guid||h.guid||e.guid++);var l=n.match(/^(\w+)\s*(.*)$/),u=l[1]+r.eventNamespace,c=l[2];c?a.delegate(c,u,h):s.bind(u,h)})},_off:function(e,t){t=(t||"").split(" ").join(this.eventNamespace+" ")+this.eventNamespace,e.unbind(t).undelegate(t)},_delay:function(e,t){function i(){return("string"==typeof e?s[e]:e).apply(s,arguments)}var s=this;return setTimeout(i,t||0)},_hoverable:function(t){this.hoverable=this.hoverable.add(t),this._on(t,{mouseenter:function(t){e(t.currentTarget).addClass("ui-state-hover")},mouseleave:function(t){e(t.currentTarget).removeClass("ui-state-hover")}})},_focusable:function(t){this.focusable=this.focusable.add(t),this._on(t,{focusin:function(t){e(t.currentTarget).addClass("ui-state-focus")},focusout:function(t){e(t.currentTarget).removeClass("ui-state-focus")}})},_trigger:function(t,i,s){var n,a,r=this.options[t];if(s=s||{},i=e.Event(i),i.type=(t===this.widgetEventPrefix?t:this.widgetEventPrefix+t).toLowerCase(),i.target=this.element[0],a=i.originalEvent)for(n in a)n in i||(i[n]=a[n]);return this.element.trigger(i,s),!(e.isFunction(r)&&r.apply(this.element[0],[i].concat(s))===!1||i.isDefaultPrevented())}},e.each({show:"fadeIn",hide:"fadeOut"},function(t,i){e.Widget.prototype["_"+t]=function(s,n,a){"string"==typeof n&&(n={effect:n});var r,o=n?n===!0||"number"==typeof n?i:n.effect||i:t;n=n||{},"number"==typeof n&&(n={duration:n}),r=!e.isEmptyObject(n),n.complete=a,n.delay&&s.delay(n.delay),r&&e.effects&&e.effects.effect[o]?s[t](n):o!==t&&s[o]?s[o](n.duration,n.easing,a):s.queue(function(i){e(this)[t](),a&&a.call(s[0]),i()})}})})(jQuery);(function(e){var t=!1;e(document).mouseup(function(){t=!1}),e.widget("ui.mouse",{version:"1.10.3",options:{cancel:"input,textarea,button,select,option",distance:1,delay:0},_mouseInit:function(){var t=this;this.element.bind("mousedown."+this.widgetName,function(e){return t._mouseDown(e)}).bind("click."+this.widgetName,function(i){return!0===e.data(i.target,t.widgetName+".preventClickEvent")?(e.removeData(i.target,t.widgetName+".preventClickEvent"),i.stopImmediatePropagation(),!1):undefined}),this.started=!1},_mouseDestroy:function(){this.element.unbind("."+this.widgetName),this._mouseMoveDelegate&&e(document).unbind("mousemove."+this.widgetName,this._mouseMoveDelegate).unbind("mouseup."+this.widgetName,this._mouseUpDelegate)},_mouseDown:function(i){if(!t){this._mouseStarted&&this._mouseUp(i),this._mouseDownEvent=i;var s=this,n=1===i.which,a="string"==typeof this.options.cancel&&i.target.nodeName?e(i.target).closest(this.options.cancel).length:!1;return n&&!a&&this._mouseCapture(i)?(this.mouseDelayMet=!this.options.delay,this.mouseDelayMet||(this._mouseDelayTimer=setTimeout(function(){s.mouseDelayMet=!0},this.options.delay)),this._mouseDistanceMet(i)&&this._mouseDelayMet(i)&&(this._mouseStarted=this._mouseStart(i)!==!1,!this._mouseStarted)?(i.preventDefault(),!0):(!0===e.data(i.target,this.widgetName+".preventClickEvent")&&e.removeData(i.target,this.widgetName+".preventClickEvent"),this._mouseMoveDelegate=function(e){return s._mouseMove(e)},this._mouseUpDelegate=function(e){return s._mouseUp(e)},e(document).bind("mousemove."+this.widgetName,this._mouseMoveDelegate).bind("mouseup."+this.widgetName,this._mouseUpDelegate),i.preventDefault(),t=!0,!0)):!0}},_mouseMove:function(t){return e.ui.ie&&(!document.documentMode||9>document.documentMode)&&!t.button?this._mouseUp(t):this._mouseStarted?(this._mouseDrag(t),t.preventDefault()):(this._mouseDistanceMet(t)&&this._mouseDelayMet(t)&&(this._mouseStarted=this._mouseStart(this._mouseDownEvent,t)!==!1,this._mouseStarted?this._mouseDrag(t):this._mouseUp(t)),!this._mouseStarted)},_mouseUp:function(t){return e(document).unbind("mousemove."+this.widgetName,this._mouseMoveDelegate).unbind("mouseup."+this.widgetName,this._mouseUpDelegate),this._mouseStarted&&(this._mouseStarted=!1,t.target===this._mouseDownEvent.target&&e.data(t.target,this.widgetName+".preventClickEvent",!0),this._mouseStop(t)),!1},_mouseDistanceMet:function(e){return Math.max(Math.abs(this._mouseDownEvent.pageX-e.pageX),Math.abs(this._mouseDownEvent.pageY-e.pageY))>=this.options.distance},_mouseDelayMet:function(){return this.mouseDelayMet},_mouseStart:function(){},_mouseDrag:function(){},_mouseStop:function(){},_mouseCapture:function(){return!0}})})(jQuery);(function(t,e){function i(t,e,i){return[parseFloat(t[0])*(p.test(t[0])?e/100:1),parseFloat(t[1])*(p.test(t[1])?i/100:1)]}function s(e,i){return parseInt(t.css(e,i),10)||0}function n(e){var i=e[0];return 9===i.nodeType?{width:e.width(),height:e.height(),offset:{top:0,left:0}}:t.isWindow(i)?{width:e.width(),height:e.height(),offset:{top:e.scrollTop(),left:e.scrollLeft()}}:i.preventDefault?{width:0,height:0,offset:{top:i.pageY,left:i.pageX}}:{width:e.outerWidth(),height:e.outerHeight(),offset:e.offset()}}t.ui=t.ui||{};var a,o=Math.max,r=Math.abs,h=Math.round,l=/left|center|right/,c=/top|center|bottom/,u=/[\+\-]\d+(\.[\d]+)?%?/,d=/^\w+/,p=/%$/,f=t.fn.position;t.position={scrollbarWidth:function(){if(a!==e)return a;var i,s,n=t("<div style='display:block;width:50px;height:50px;overflow:hidden;'><div style='height:100px;width:auto;'></div></div>"),o=n.children()[0];return t("body").append(n),i=o.offsetWidth,n.css("overflow","scroll"),s=o.offsetWidth,i===s&&(s=n[0].clientWidth),n.remove(),a=i-s},getScrollInfo:function(e){var i=e.isWindow?"":e.element.css("overflow-x"),s=e.isWindow?"":e.element.css("overflow-y"),n="scroll"===i||"auto"===i&&e.width<e.element[0].scrollWidth,a="scroll"===s||"auto"===s&&e.height<e.element[0].scrollHeight;return{width:a?t.position.scrollbarWidth():0,height:n?t.position.scrollbarWidth():0}},getWithinInfo:function(e){var i=t(e||window),s=t.isWindow(i[0]);return{element:i,isWindow:s,offset:i.offset()||{left:0,top:0},scrollLeft:i.scrollLeft(),scrollTop:i.scrollTop(),width:s?i.width():i.outerWidth(),height:s?i.height():i.outerHeight()}}},t.fn.position=function(e){if(!e||!e.of)return f.apply(this,arguments);e=t.extend({},e);var a,p,m,g,v,b,_=t(e.of),y=t.position.getWithinInfo(e.within),w=t.position.getScrollInfo(y),x=(e.collision||"flip").split(" "),k={};return b=n(_),_[0].preventDefault&&(e.at="left top"),p=b.width,m=b.height,g=b.offset,v=t.extend({},g),t.each(["my","at"],function(){var t,i,s=(e[this]||"").split(" ");1===s.length&&(s=l.test(s[0])?s.concat(["center"]):c.test(s[0])?["center"].concat(s):["center","center"]),s[0]=l.test(s[0])?s[0]:"center",s[1]=c.test(s[1])?s[1]:"center",t=u.exec(s[0]),i=u.exec(s[1]),k[this]=[t?t[0]:0,i?i[0]:0],e[this]=[d.exec(s[0])[0],d.exec(s[1])[0]]}),1===x.length&&(x[1]=x[0]),"right"===e.at[0]?v.left+=p:"center"===e.at[0]&&(v.left+=p/2),"bottom"===e.at[1]?v.top+=m:"center"===e.at[1]&&(v.top+=m/2),a=i(k.at,p,m),v.left+=a[0],v.top+=a[1],this.each(function(){var n,l,c=t(this),u=c.outerWidth(),d=c.outerHeight(),f=s(this,"marginLeft"),b=s(this,"marginTop"),D=u+f+s(this,"marginRight")+w.width,T=d+b+s(this,"marginBottom")+w.height,C=t.extend({},v),M=i(k.my,c.outerWidth(),c.outerHeight());"right"===e.my[0]?C.left-=u:"center"===e.my[0]&&(C.left-=u/2),"bottom"===e.my[1]?C.top-=d:"center"===e.my[1]&&(C.top-=d/2),C.left+=M[0],C.top+=M[1],t.support.offsetFractions||(C.left=h(C.left),C.top=h(C.top)),n={marginLeft:f,marginTop:b},t.each(["left","top"],function(i,s){t.ui.position[x[i]]&&t.ui.position[x[i]][s](C,{targetWidth:p,targetHeight:m,elemWidth:u,elemHeight:d,collisionPosition:n,collisionWidth:D,collisionHeight:T,offset:[a[0]+M[0],a[1]+M[1]],my:e.my,at:e.at,within:y,elem:c})}),e.using&&(l=function(t){var i=g.left-C.left,s=i+p-u,n=g.top-C.top,a=n+m-d,h={target:{element:_,left:g.left,top:g.top,width:p,height:m},element:{element:c,left:C.left,top:C.top,width:u,height:d},horizontal:0>s?"left":i>0?"right":"center",vertical:0>a?"top":n>0?"bottom":"middle"};u>p&&p>r(i+s)&&(h.horizontal="center"),d>m&&m>r(n+a)&&(h.vertical="middle"),h.important=o(r(i),r(s))>o(r(n),r(a))?"horizontal":"vertical",e.using.call(this,t,h)}),c.offset(t.extend(C,{using:l}))})},t.ui.position={fit:{left:function(t,e){var i,s=e.within,n=s.isWindow?s.scrollLeft:s.offset.left,a=s.width,r=t.left-e.collisionPosition.marginLeft,h=n-r,l=r+e.collisionWidth-a-n;e.collisionWidth>a?h>0&&0>=l?(i=t.left+h+e.collisionWidth-a-n,t.left+=h-i):t.left=l>0&&0>=h?n:h>l?n+a-e.collisionWidth:n:h>0?t.left+=h:l>0?t.left-=l:t.left=o(t.left-r,t.left)},top:function(t,e){var i,s=e.within,n=s.isWindow?s.scrollTop:s.offset.top,a=e.within.height,r=t.top-e.collisionPosition.marginTop,h=n-r,l=r+e.collisionHeight-a-n;e.collisionHeight>a?h>0&&0>=l?(i=t.top+h+e.collisionHeight-a-n,t.top+=h-i):t.top=l>0&&0>=h?n:h>l?n+a-e.collisionHeight:n:h>0?t.top+=h:l>0?t.top-=l:t.top=o(t.top-r,t.top)}},flip:{left:function(t,e){var i,s,n=e.within,a=n.offset.left+n.scrollLeft,o=n.width,h=n.isWindow?n.scrollLeft:n.offset.left,l=t.left-e.collisionPosition.marginLeft,c=l-h,u=l+e.collisionWidth-o-h,d="left"===e.my[0]?-e.elemWidth:"right"===e.my[0]?e.elemWidth:0,p="left"===e.at[0]?e.targetWidth:"right"===e.at[0]?-e.targetWidth:0,f=-2*e.offset[0];0>c?(i=t.left+d+p+f+e.collisionWidth-o-a,(0>i||r(c)>i)&&(t.left+=d+p+f)):u>0&&(s=t.left-e.collisionPosition.marginLeft+d+p+f-h,(s>0||u>r(s))&&(t.left+=d+p+f))},top:function(t,e){var i,s,n=e.within,a=n.offset.top+n.scrollTop,o=n.height,h=n.isWindow?n.scrollTop:n.offset.top,l=t.top-e.collisionPosition.marginTop,c=l-h,u=l+e.collisionHeight-o-h,d="top"===e.my[1],p=d?-e.elemHeight:"bottom"===e.my[1]?e.elemHeight:0,f="top"===e.at[1]?e.targetHeight:"bottom"===e.at[1]?-e.targetHeight:0,m=-2*e.offset[1];0>c?(s=t.top+p+f+m+e.collisionHeight-o-a,t.top+p+f+m>c&&(0>s||r(c)>s)&&(t.top+=p+f+m)):u>0&&(i=t.top-e.collisionPosition.marginTop+p+f+m-h,t.top+p+f+m>u&&(i>0||u>r(i))&&(t.top+=p+f+m))}},flipfit:{left:function(){t.ui.position.flip.left.apply(this,arguments),t.ui.position.fit.left.apply(this,arguments)},top:function(){t.ui.position.flip.top.apply(this,arguments),t.ui.position.fit.top.apply(this,arguments)}}},function(){var e,i,s,n,a,o=document.getElementsByTagName("body")[0],r=document.createElement("div");e=document.createElement(o?"div":"body"),s={visibility:"hidden",width:0,height:0,border:0,margin:0,background:"none"},o&&t.extend(s,{position:"absolute",left:"-1000px",top:"-1000px"});for(a in s)e.style[a]=s[a];e.appendChild(r),i=o||document.documentElement,i.insertBefore(e,i.firstChild),r.style.cssText="position: absolute; left: 10.7432222px;",n=t(r).offset().left,t.support.offsetFractions=n>10&&11>n,e.innerHTML="",i.removeChild(e)}()})(jQuery);(function(t){var e=5;t.widget("ui.slider",t.ui.mouse,{version:"1.10.3",widgetEventPrefix:"slide",options:{animate:!1,distance:0,max:100,min:0,orientation:"horizontal",range:!1,step:1,value:0,values:null,change:null,slide:null,start:null,stop:null},_create:function(){this._keySliding=!1,this._mouseSliding=!1,this._animateOff=!0,this._handleIndex=null,this._detectOrientation(),this._mouseInit(),this.element.addClass("ui-slider ui-slider-"+this.orientation+" ui-widget"+" ui-widget-content"+" ui-corner-all"),this._refresh(),this._setOption("disabled",this.options.disabled),this._animateOff=!1},_refresh:function(){this._createRange(),this._createHandles(),this._setupEvents(),this._refreshValue()},_createHandles:function(){var e,i,s=this.options,n=this.element.find(".ui-slider-handle").addClass("ui-state-default ui-corner-all"),a="<a class='ui-slider-handle ui-state-default ui-corner-all' href='#'></a>",o=[];for(i=s.values&&s.values.length||1,n.length>i&&(n.slice(i).remove(),n=n.slice(0,i)),e=n.length;i>e;e++)o.push(a);this.handles=n.add(t(o.join("")).appendTo(this.element)),this.handle=this.handles.eq(0),this.handles.each(function(e){t(this).data("ui-slider-handle-index",e)})},_createRange:function(){var e=this.options,i="";e.range?(e.range===!0&&(e.values?e.values.length&&2!==e.values.length?e.values=[e.values[0],e.values[0]]:t.isArray(e.values)&&(e.values=e.values.slice(0)):e.values=[this._valueMin(),this._valueMin()]),this.range&&this.range.length?this.range.removeClass("ui-slider-range-min ui-slider-range-max").css({left:"",bottom:""}):(this.range=t("<div></div>").appendTo(this.element),i="ui-slider-range ui-widget-header ui-corner-all"),this.range.addClass(i+("min"===e.range||"max"===e.range?" ui-slider-range-"+e.range:""))):this.range=t([])},_setupEvents:function(){var t=this.handles.add(this.range).filter("a");this._off(t),this._on(t,this._handleEvents),this._hoverable(t),this._focusable(t)},_destroy:function(){this.handles.remove(),this.range.remove(),this.element.removeClass("ui-slider ui-slider-horizontal ui-slider-vertical ui-widget ui-widget-content ui-corner-all"),this._mouseDestroy()},_mouseCapture:function(e){var i,s,n,a,o,r,h,l,u=this,c=this.options;return c.disabled?!1:(this.elementSize={width:this.element.outerWidth(),height:this.element.outerHeight()},this.elementOffset=this.element.offset(),i={x:e.pageX,y:e.pageY},s=this._normValueFromMouse(i),n=this._valueMax()-this._valueMin()+1,this.handles.each(function(e){var i=Math.abs(s-u.values(e));(n>i||n===i&&(e===u._lastChangedValue||u.values(e)===c.min))&&(n=i,a=t(this),o=e)}),r=this._start(e,o),r===!1?!1:(this._mouseSliding=!0,this._handleIndex=o,a.addClass("ui-state-active").focus(),h=a.offset(),l=!t(e.target).parents().addBack().is(".ui-slider-handle"),this._clickOffset=l?{left:0,top:0}:{left:e.pageX-h.left-a.width()/2,top:e.pageY-h.top-a.height()/2-(parseInt(a.css("borderTopWidth"),10)||0)-(parseInt(a.css("borderBottomWidth"),10)||0)+(parseInt(a.css("marginTop"),10)||0)},this.handles.hasClass("ui-state-hover")||this._slide(e,o,s),this._animateOff=!0,!0))},_mouseStart:function(){return!0},_mouseDrag:function(t){var e={x:t.pageX,y:t.pageY},i=this._normValueFromMouse(e);return this._slide(t,this._handleIndex,i),!1},_mouseStop:function(t){return this.handles.removeClass("ui-state-active"),this._mouseSliding=!1,this._stop(t,this._handleIndex),this._change(t,this._handleIndex),this._handleIndex=null,this._clickOffset=null,this._animateOff=!1,!1},_detectOrientation:function(){this.orientation="vertical"===this.options.orientation?"vertical":"horizontal"},_normValueFromMouse:function(t){var e,i,s,n,a;return"horizontal"===this.orientation?(e=this.elementSize.width,i=t.x-this.elementOffset.left-(this._clickOffset?this._clickOffset.left:0)):(e=this.elementSize.height,i=t.y-this.elementOffset.top-(this._clickOffset?this._clickOffset.top:0)),s=i/e,s>1&&(s=1),0>s&&(s=0),"vertical"===this.orientation&&(s=1-s),n=this._valueMax()-this._valueMin(),a=this._valueMin()+s*n,this._trimAlignValue(a)},_start:function(t,e){var i={handle:this.handles[e],value:this.value()};return this.options.values&&this.options.values.length&&(i.value=this.values(e),i.values=this.values()),this._trigger("start",t,i)},_slide:function(t,e,i){var s,n,a;this.options.values&&this.options.values.length?(s=this.values(e?0:1),2===this.options.values.length&&this.options.range===!0&&(0===e&&i>s||1===e&&s>i)&&(i=s),i!==this.values(e)&&(n=this.values(),n[e]=i,a=this._trigger("slide",t,{handle:this.handles[e],value:i,values:n}),s=this.values(e?0:1),a!==!1&&this.values(e,i,!0))):i!==this.value()&&(a=this._trigger("slide",t,{handle:this.handles[e],value:i}),a!==!1&&this.value(i))},_stop:function(t,e){var i={handle:this.handles[e],value:this.value()};this.options.values&&this.options.values.length&&(i.value=this.values(e),i.values=this.values()),this._trigger("stop",t,i)},_change:function(t,e){if(!this._keySliding&&!this._mouseSliding){var i={handle:this.handles[e],value:this.value()};this.options.values&&this.options.values.length&&(i.value=this.values(e),i.values=this.values()),this._lastChangedValue=e,this._trigger("change",t,i)}},value:function(t){return arguments.length?(this.options.value=this._trimAlignValue(t),this._refreshValue(),this._change(null,0),undefined):this._value()},values:function(e,i){var s,n,a;if(arguments.length>1)return this.options.values[e]=this._trimAlignValue(i),this._refreshValue(),this._change(null,e),undefined;if(!arguments.length)return this._values();if(!t.isArray(arguments[0]))return this.options.values&&this.options.values.length?this._values(e):this.value();for(s=this.options.values,n=arguments[0],a=0;s.length>a;a+=1)s[a]=this._trimAlignValue(n[a]),this._change(null,a);this._refreshValue()},_setOption:function(e,i){var s,n=0;switch("range"===e&&this.options.range===!0&&("min"===i?(this.options.value=this._values(0),this.options.values=null):"max"===i&&(this.options.value=this._values(this.options.values.length-1),this.options.values=null)),t.isArray(this.options.values)&&(n=this.options.values.length),t.Widget.prototype._setOption.apply(this,arguments),e){case"orientation":this._detectOrientation(),this.element.removeClass("ui-slider-horizontal ui-slider-vertical").addClass("ui-slider-"+this.orientation),this._refreshValue();break;case"value":this._animateOff=!0,this._refreshValue(),this._change(null,0),this._animateOff=!1;break;case"values":for(this._animateOff=!0,this._refreshValue(),s=0;n>s;s+=1)this._change(null,s);this._animateOff=!1;break;case"min":case"max":this._animateOff=!0,this._refreshValue(),this._animateOff=!1;break;case"range":this._animateOff=!0,this._refresh(),this._animateOff=!1}},_value:function(){var t=this.options.value;return t=this._trimAlignValue(t)},_values:function(t){var e,i,s;if(arguments.length)return e=this.options.values[t],e=this._trimAlignValue(e);if(this.options.values&&this.options.values.length){for(i=this.options.values.slice(),s=0;i.length>s;s+=1)i[s]=this._trimAlignValue(i[s]);return i}return[]},_trimAlignValue:function(t){if(this._valueMin()>=t)return this._valueMin();if(t>=this._valueMax())return this._valueMax();var e=this.options.step>0?this.options.step:1,i=(t-this._valueMin())%e,s=t-i;return 2*Math.abs(i)>=e&&(s+=i>0?e:-e),parseFloat(s.toFixed(5))},_valueMin:function(){return this.options.min},_valueMax:function(){return this.options.max},_refreshValue:function(){var e,i,s,n,a,o=this.options.range,r=this.options,h=this,l=this._animateOff?!1:r.animate,u={};this.options.values&&this.options.values.length?this.handles.each(function(s){i=100*((h.values(s)-h._valueMin())/(h._valueMax()-h._valueMin())),u["horizontal"===h.orientation?"left":"bottom"]=i+"%",t(this).stop(1,1)[l?"animate":"css"](u,r.animate),h.options.range===!0&&("horizontal"===h.orientation?(0===s&&h.range.stop(1,1)[l?"animate":"css"]({left:i+"%"},r.animate),1===s&&h.range[l?"animate":"css"]({width:i-e+"%"},{queue:!1,duration:r.animate})):(0===s&&h.range.stop(1,1)[l?"animate":"css"]({bottom:i+"%"},r.animate),1===s&&h.range[l?"animate":"css"]({height:i-e+"%"},{queue:!1,duration:r.animate}))),e=i}):(s=this.value(),n=this._valueMin(),a=this._valueMax(),i=a!==n?100*((s-n)/(a-n)):0,u["horizontal"===this.orientation?"left":"bottom"]=i+"%",this.handle.stop(1,1)[l?"animate":"css"](u,r.animate),"min"===o&&"horizontal"===this.orientation&&this.range.stop(1,1)[l?"animate":"css"]({width:i+"%"},r.animate),"max"===o&&"horizontal"===this.orientation&&this.range[l?"animate":"css"]({width:100-i+"%"},{queue:!1,duration:r.animate}),"min"===o&&"vertical"===this.orientation&&this.range.stop(1,1)[l?"animate":"css"]({height:i+"%"},r.animate),"max"===o&&"vertical"===this.orientation&&this.range[l?"animate":"css"]({height:100-i+"%"},{queue:!1,duration:r.animate}))},_handleEvents:{keydown:function(i){var s,n,a,o,r=t(i.target).data("ui-slider-handle-index");switch(i.keyCode){case t.ui.keyCode.HOME:case t.ui.keyCode.END:case t.ui.keyCode.PAGE_UP:case t.ui.keyCode.PAGE_DOWN:case t.ui.keyCode.UP:case t.ui.keyCode.RIGHT:case t.ui.keyCode.DOWN:case t.ui.keyCode.LEFT:if(i.preventDefault(),!this._keySliding&&(this._keySliding=!0,t(i.target).addClass("ui-state-active"),s=this._start(i,r),s===!1))return}switch(o=this.options.step,n=a=this.options.values&&this.options.values.length?this.values(r):this.value(),i.keyCode){case t.ui.keyCode.HOME:a=this._valueMin();break;case t.ui.keyCode.END:a=this._valueMax();break;case t.ui.keyCode.PAGE_UP:a=this._trimAlignValue(n+(this._valueMax()-this._valueMin())/e);break;case t.ui.keyCode.PAGE_DOWN:a=this._trimAlignValue(n-(this._valueMax()-this._valueMin())/e);break;case t.ui.keyCode.UP:case t.ui.keyCode.RIGHT:if(n===this._valueMax())return;a=this._trimAlignValue(n+o);break;case t.ui.keyCode.DOWN:case t.ui.keyCode.LEFT:if(n===this._valueMin())return;a=this._trimAlignValue(n-o)}this._slide(i,r,a)},click:function(t){t.preventDefault()},keyup:function(e){var i=t(e.target).data("ui-slider-handle-index");this._keySliding&&(this._keySliding=!1,this._stop(e,i),this._change(e,i),t(e.target).removeClass("ui-state-active"))}}})})(jQuery);(function(t){function e(e,i){var s=(e.attr("aria-describedby")||"").split(/\s+/);s.push(i),e.data("ui-tooltip-id",i).attr("aria-describedby",t.trim(s.join(" ")))}function i(e){var i=e.data("ui-tooltip-id"),s=(e.attr("aria-describedby")||"").split(/\s+/),n=t.inArray(i,s);-1!==n&&s.splice(n,1),e.removeData("ui-tooltip-id"),s=t.trim(s.join(" ")),s?e.attr("aria-describedby",s):e.removeAttr("aria-describedby")}var s=0;t.widget("ui.tooltip",{version:"1.10.3",options:{content:function(){var e=t(this).attr("title")||"";return t("<a>").text(e).html()},hide:!0,items:"[title]:not([disabled])",position:{my:"left top+15",at:"left bottom",collision:"flipfit flip"},show:!0,tooltipClass:null,track:!1,close:null,open:null},_create:function(){this._on({mouseover:"open",focusin:"open"}),this.tooltips={},this.parents={},this.options.disabled&&this._disable()},_setOption:function(e,i){var s=this;return"disabled"===e?(this[i?"_disable":"_enable"](),this.options[e]=i,void 0):(this._super(e,i),"content"===e&&t.each(this.tooltips,function(t,e){s._updateContent(e)}),void 0)},_disable:function(){var e=this;t.each(this.tooltips,function(i,s){var n=t.Event("blur");n.target=n.currentTarget=s[0],e.close(n,!0)}),this.element.find(this.options.items).addBack().each(function(){var e=t(this);e.is("[title]")&&e.data("ui-tooltip-title",e.attr("title")).attr("title","")})},_enable:function(){this.element.find(this.options.items).addBack().each(function(){var e=t(this);e.data("ui-tooltip-title")&&e.attr("title",e.data("ui-tooltip-title"))})},open:function(e){var i=this,s=t(e?e.target:this.element).closest(this.options.items);s.length&&!s.data("ui-tooltip-id")&&(s.attr("title")&&s.data("ui-tooltip-title",s.attr("title")),s.data("ui-tooltip-open",!0),e&&"mouseover"===e.type&&s.parents().each(function(){var e,s=t(this);s.data("ui-tooltip-open")&&(e=t.Event("blur"),e.target=e.currentTarget=this,i.close(e,!0)),s.attr("title")&&(s.uniqueId(),i.parents[this.id]={element:this,title:s.attr("title")},s.attr("title",""))}),this._updateContent(s,e))},_updateContent:function(t,e){var i,s=this.options.content,n=this,a=e?e.type:null;return"string"==typeof s?this._open(e,t,s):(i=s.call(t[0],function(i){t.data("ui-tooltip-open")&&n._delay(function(){e&&(e.type=a),this._open(e,t,i)})}),i&&this._open(e,t,i),void 0)},_open:function(i,s,n){function a(t){l.of=t,o.is(":hidden")||o.position(l)}var o,r,h,l=t.extend({},this.options.position);if(n){if(o=this._find(s),o.length)return o.find(".ui-tooltip-content").html(n),void 0;s.is("[title]")&&(i&&"mouseover"===i.type?s.attr("title",""):s.removeAttr("title")),o=this._tooltip(s),e(s,o.attr("id")),o.find(".ui-tooltip-content").html(n),this.options.track&&i&&/^mouse/.test(i.type)?(this._on(this.document,{mousemove:a}),a(i)):o.position(t.extend({of:s},this.options.position)),o.hide(),this._show(o,this.options.show),this.options.show&&this.options.show.delay&&(h=this.delayedShow=setInterval(function(){o.is(":visible")&&(a(l.of),clearInterval(h))},t.fx.interval)),this._trigger("open",i,{tooltip:o}),r={keyup:function(e){if(e.keyCode===t.ui.keyCode.ESCAPE){var i=t.Event(e);i.currentTarget=s[0],this.close(i,!0)}},remove:function(){this._removeTooltip(o)}},i&&"mouseover"!==i.type||(r.mouseleave="close"),i&&"focusin"!==i.type||(r.focusout="close"),this._on(!0,s,r)}},close:function(e){var s=this,n=t(e?e.currentTarget:this.element),a=this._find(n);this.closing||(clearInterval(this.delayedShow),n.data("ui-tooltip-title")&&n.attr("title",n.data("ui-tooltip-title")),i(n),a.stop(!0),this._hide(a,this.options.hide,function(){s._removeTooltip(t(this))}),n.removeData("ui-tooltip-open"),this._off(n,"mouseleave focusout keyup"),n[0]!==this.element[0]&&this._off(n,"remove"),this._off(this.document,"mousemove"),e&&"mouseleave"===e.type&&t.each(this.parents,function(e,i){t(i.element).attr("title",i.title),delete s.parents[e]}),this.closing=!0,this._trigger("close",e,{tooltip:a}),this.closing=!1)},_tooltip:function(e){var i="ui-tooltip-"+s++,n=t("<div>").attr({id:i,role:"tooltip"}).addClass("ui-tooltip ui-widget ui-corner-all ui-widget-content "+(this.options.tooltipClass||""));return t("<div>").addClass("ui-tooltip-content").appendTo(n),n.appendTo(this.document[0].body),this.tooltips[i]=e,n},_find:function(e){var i=e.data("ui-tooltip-id");return i?t("#"+i):t()},_removeTooltip:function(t){t.remove(),delete this.tooltips[t.attr("id")]},_destroy:function(){var e=this;t.each(this.tooltips,function(i,s){var n=t.Event("blur");n.target=n.currentTarget=s[0],e.close(n,!0),t("#"+i).remove(),s.data("ui-tooltip-title")&&(s.attr("title",s.data("ui-tooltip-title")),s.removeData("ui-tooltip-title"))})}})})(jQuery);(function(t,e){var i="ui-effects-";t.effects={effect:{}},function(t,e){function i(t,e,i){var s=u[e.type]||{};return null==t?i||!e.def?null:e.def:(t=s.floor?~~t:parseFloat(t),isNaN(t)?e.def:s.mod?(t+s.mod)%s.mod:0>t?0:t>s.max?s.max:t)}function s(i){var s=l(),n=s._rgba=[];return i=i.toLowerCase(),f(h,function(t,a){var o,r=a.re.exec(i),h=r&&a.parse(r),l=a.space||"rgba";return h?(o=s[l](h),s[c[l].cache]=o[c[l].cache],n=s._rgba=o._rgba,!1):e}),n.length?("0,0,0,0"===n.join()&&t.extend(n,a.transparent),s):a[i]}function n(t,e,i){return i=(i+1)%1,1>6*i?t+6*(e-t)*i:1>2*i?e:2>3*i?t+6*(e-t)*(2/3-i):t}var a,o="backgroundColor borderBottomColor borderLeftColor borderRightColor borderTopColor color columnRuleColor outlineColor textDecorationColor textEmphasisColor",r=/^([\-+])=\s*(\d+\.?\d*)/,h=[{re:/rgba?\(\s*(\d{1,3})\s*,\s*(\d{1,3})\s*,\s*(\d{1,3})\s*(?:,\s*(\d?(?:\.\d+)?)\s*)?\)/,parse:function(t){return[t[1],t[2],t[3],t[4]]}},{re:/rgba?\(\s*(\d+(?:\.\d+)?)\%\s*,\s*(\d+(?:\.\d+)?)\%\s*,\s*(\d+(?:\.\d+)?)\%\s*(?:,\s*(\d?(?:\.\d+)?)\s*)?\)/,parse:function(t){return[2.55*t[1],2.55*t[2],2.55*t[3],t[4]]}},{re:/#([a-f0-9]{2})([a-f0-9]{2})([a-f0-9]{2})/,parse:function(t){return[parseInt(t[1],16),parseInt(t[2],16),parseInt(t[3],16)]}},{re:/#([a-f0-9])([a-f0-9])([a-f0-9])/,parse:function(t){return[parseInt(t[1]+t[1],16),parseInt(t[2]+t[2],16),parseInt(t[3]+t[3],16)]}},{re:/hsla?\(\s*(\d+(?:\.\d+)?)\s*,\s*(\d+(?:\.\d+)?)\%\s*,\s*(\d+(?:\.\d+)?)\%\s*(?:,\s*(\d?(?:\.\d+)?)\s*)?\)/,space:"hsla",parse:function(t){return[t[1],t[2]/100,t[3]/100,t[4]]}}],l=t.Color=function(e,i,s,n){return new t.Color.fn.parse(e,i,s,n)},c={rgba:{props:{red:{idx:0,type:"byte"},green:{idx:1,type:"byte"},blue:{idx:2,type:"byte"}}},hsla:{props:{hue:{idx:0,type:"degrees"},saturation:{idx:1,type:"percent"},lightness:{idx:2,type:"percent"}}}},u={"byte":{floor:!0,max:255},percent:{max:1},degrees:{mod:360,floor:!0}},d=l.support={},p=t("<p>")[0],f=t.each;p.style.cssText="background-color:rgba(1,1,1,.5)",d.rgba=p.style.backgroundColor.indexOf("rgba")>-1,f(c,function(t,e){e.cache="_"+t,e.props.alpha={idx:3,type:"percent",def:1}}),l.fn=t.extend(l.prototype,{parse:function(n,o,r,h){if(n===e)return this._rgba=[null,null,null,null],this;(n.jquery||n.nodeType)&&(n=t(n).css(o),o=e);var u=this,d=t.type(n),p=this._rgba=[];return o!==e&&(n=[n,o,r,h],d="array"),"string"===d?this.parse(s(n)||a._default):"array"===d?(f(c.rgba.props,function(t,e){p[e.idx]=i(n[e.idx],e)}),this):"object"===d?(n instanceof l?f(c,function(t,e){n[e.cache]&&(u[e.cache]=n[e.cache].slice())}):f(c,function(e,s){var a=s.cache;f(s.props,function(t,e){if(!u[a]&&s.to){if("alpha"===t||null==n[t])return;u[a]=s.to(u._rgba)}u[a][e.idx]=i(n[t],e,!0)}),u[a]&&0>t.inArray(null,u[a].slice(0,3))&&(u[a][3]=1,s.from&&(u._rgba=s.from(u[a])))}),this):e},is:function(t){var i=l(t),s=!0,n=this;return f(c,function(t,a){var o,r=i[a.cache];return r&&(o=n[a.cache]||a.to&&a.to(n._rgba)||[],f(a.props,function(t,i){return null!=r[i.idx]?s=r[i.idx]===o[i.idx]:e})),s}),s},_space:function(){var t=[],e=this;return f(c,function(i,s){e[s.cache]&&t.push(i)}),t.pop()},transition:function(t,e){var s=l(t),n=s._space(),a=c[n],o=0===this.alpha()?l("transparent"):this,r=o[a.cache]||a.to(o._rgba),h=r.slice();return s=s[a.cache],f(a.props,function(t,n){var a=n.idx,o=r[a],l=s[a],c=u[n.type]||{};null!==l&&(null===o?h[a]=l:(c.mod&&(l-o>c.mod/2?o+=c.mod:o-l>c.mod/2&&(o-=c.mod)),h[a]=i((l-o)*e+o,n)))}),this[n](h)},blend:function(e){if(1===this._rgba[3])return this;var i=this._rgba.slice(),s=i.pop(),n=l(e)._rgba;return l(t.map(i,function(t,e){return(1-s)*n[e]+s*t}))},toRgbaString:function(){var e="rgba(",i=t.map(this._rgba,function(t,e){return null==t?e>2?1:0:t});return 1===i[3]&&(i.pop(),e="rgb("),e+i.join()+")"},toHslaString:function(){var e="hsla(",i=t.map(this.hsla(),function(t,e){return null==t&&(t=e>2?1:0),e&&3>e&&(t=Math.round(100*t)+"%"),t});return 1===i[3]&&(i.pop(),e="hsl("),e+i.join()+")"},toHexString:function(e){var i=this._rgba.slice(),s=i.pop();return e&&i.push(~~(255*s)),"#"+t.map(i,function(t){return t=(t||0).toString(16),1===t.length?"0"+t:t}).join("")},toString:function(){return 0===this._rgba[3]?"transparent":this.toRgbaString()}}),l.fn.parse.prototype=l.fn,c.hsla.to=function(t){if(null==t[0]||null==t[1]||null==t[2])return[null,null,null,t[3]];var e,i,s=t[0]/255,n=t[1]/255,a=t[2]/255,o=t[3],r=Math.max(s,n,a),h=Math.min(s,n,a),l=r-h,c=r+h,u=.5*c;return e=h===r?0:s===r?60*(n-a)/l+360:n===r?60*(a-s)/l+120:60*(s-n)/l+240,i=0===l?0:.5>=u?l/c:l/(2-c),[Math.round(e)%360,i,u,null==o?1:o]},c.hsla.from=function(t){if(null==t[0]||null==t[1]||null==t[2])return[null,null,null,t[3]];var e=t[0]/360,i=t[1],s=t[2],a=t[3],o=.5>=s?s*(1+i):s+i-s*i,r=2*s-o;return[Math.round(255*n(r,o,e+1/3)),Math.round(255*n(r,o,e)),Math.round(255*n(r,o,e-1/3)),a]},f(c,function(s,n){var a=n.props,o=n.cache,h=n.to,c=n.from;l.fn[s]=function(s){if(h&&!this[o]&&(this[o]=h(this._rgba)),s===e)return this[o].slice();var n,r=t.type(s),u="array"===r||"object"===r?s:arguments,d=this[o].slice();return f(a,function(t,e){var s=u["object"===r?t:e.idx];null==s&&(s=d[e.idx]),d[e.idx]=i(s,e)}),c?(n=l(c(d)),n[o]=d,n):l(d)},f(a,function(e,i){l.fn[e]||(l.fn[e]=function(n){var a,o=t.type(n),h="alpha"===e?this._hsla?"hsla":"rgba":s,l=this[h](),c=l[i.idx];return"undefined"===o?c:("function"===o&&(n=n.call(this,c),o=t.type(n)),null==n&&i.empty?this:("string"===o&&(a=r.exec(n),a&&(n=c+parseFloat(a[2])*("+"===a[1]?1:-1))),l[i.idx]=n,this[h](l)))})})}),l.hook=function(e){var i=e.split(" ");f(i,function(e,i){t.cssHooks[i]={set:function(e,n){var a,o,r="";if("transparent"!==n&&("string"!==t.type(n)||(a=s(n)))){if(n=l(a||n),!d.rgba&&1!==n._rgba[3]){for(o="backgroundColor"===i?e.parentNode:e;(""===r||"transparent"===r)&&o&&o.style;)try{r=t.css(o,"backgroundColor"),o=o.parentNode}catch(h){}n=n.blend(r&&"transparent"!==r?r:"_default")}n=n.toRgbaString()}try{e.style[i]=n}catch(h){}}},t.fx.step[i]=function(e){e.colorInit||(e.start=l(e.elem,i),e.end=l(e.end),e.colorInit=!0),t.cssHooks[i].set(e.elem,e.start.transition(e.end,e.pos))}})},l.hook(o),t.cssHooks.borderColor={expand:function(t){var e={};return f(["Top","Right","Bottom","Left"],function(i,s){e["border"+s+"Color"]=t}),e}},a=t.Color.names={aqua:"#00ffff",black:"#000000",blue:"#0000ff",fuchsia:"#ff00ff",gray:"#808080",green:"#008000",lime:"#00ff00",maroon:"#800000",navy:"#000080",olive:"#808000",purple:"#800080",red:"#ff0000",silver:"#c0c0c0",teal:"#008080",white:"#ffffff",yellow:"#ffff00",transparent:[null,null,null,0],_default:"#ffffff"}}(jQuery),function(){function i(e){var i,s,n=e.ownerDocument.defaultView?e.ownerDocument.defaultView.getComputedStyle(e,null):e.currentStyle,a={};if(n&&n.length&&n[0]&&n[n[0]])for(s=n.length;s--;)i=n[s],"string"==typeof n[i]&&(a[t.camelCase(i)]=n[i]);else for(i in n)"string"==typeof n[i]&&(a[i]=n[i]);return a}function s(e,i){var s,n,o={};for(s in i)n=i[s],e[s]!==n&&(a[s]||(t.fx.step[s]||!isNaN(parseFloat(n)))&&(o[s]=n));return o}var n=["add","remove","toggle"],a={border:1,borderBottom:1,borderColor:1,borderLeft:1,borderRight:1,borderTop:1,borderWidth:1,margin:1,padding:1};t.each(["borderLeftStyle","borderRightStyle","borderBottomStyle","borderTopStyle"],function(e,i){t.fx.step[i]=function(t){("none"!==t.end&&!t.setAttr||1===t.pos&&!t.setAttr)&&(jQuery.style(t.elem,i,t.end),t.setAttr=!0)}}),t.fn.addBack||(t.fn.addBack=function(t){return this.add(null==t?this.prevObject:this.prevObject.filter(t))}),t.effects.animateClass=function(e,a,o,r){var h=t.speed(a,o,r);return this.queue(function(){var a,o=t(this),r=o.attr("class")||"",l=h.children?o.find("*").addBack():o;l=l.map(function(){var e=t(this);return{el:e,start:i(this)}}),a=function(){t.each(n,function(t,i){e[i]&&o[i+"Class"](e[i])})},a(),l=l.map(function(){return this.end=i(this.el[0]),this.diff=s(this.start,this.end),this}),o.attr("class",r),l=l.map(function(){var e=this,i=t.Deferred(),s=t.extend({},h,{queue:!1,complete:function(){i.resolve(e)}});return this.el.animate(this.diff,s),i.promise()}),t.when.apply(t,l.get()).done(function(){a(),t.each(arguments,function(){var e=this.el;t.each(this.diff,function(t){e.css(t,"")})}),h.complete.call(o[0])})})},t.fn.extend({addClass:function(e){return function(i,s,n,a){return s?t.effects.animateClass.call(this,{add:i},s,n,a):e.apply(this,arguments)}}(t.fn.addClass),removeClass:function(e){return function(i,s,n,a){return arguments.length>1?t.effects.animateClass.call(this,{remove:i},s,n,a):e.apply(this,arguments)}}(t.fn.removeClass),toggleClass:function(i){return function(s,n,a,o,r){return"boolean"==typeof n||n===e?a?t.effects.animateClass.call(this,n?{add:s}:{remove:s},a,o,r):i.apply(this,arguments):t.effects.animateClass.call(this,{toggle:s},n,a,o)}}(t.fn.toggleClass),switchClass:function(e,i,s,n,a){return t.effects.animateClass.call(this,{add:i,remove:e},s,n,a)}})}(),function(){function s(e,i,s,n){return t.isPlainObject(e)&&(i=e,e=e.effect),e={effect:e},null==i&&(i={}),t.isFunction(i)&&(n=i,s=null,i={}),("number"==typeof i||t.fx.speeds[i])&&(n=s,s=i,i={}),t.isFunction(s)&&(n=s,s=null),i&&t.extend(e,i),s=s||i.duration,e.duration=t.fx.off?0:"number"==typeof s?s:s in t.fx.speeds?t.fx.speeds[s]:t.fx.speeds._default,e.complete=n||i.complete,e}function n(e){return!e||"number"==typeof e||t.fx.speeds[e]?!0:"string"!=typeof e||t.effects.effect[e]?t.isFunction(e)?!0:"object"!=typeof e||e.effect?!1:!0:!0}t.extend(t.effects,{version:"1.10.3",save:function(t,e){for(var s=0;e.length>s;s++)null!==e[s]&&t.data(i+e[s],t[0].style[e[s]])},restore:function(t,s){var n,a;for(a=0;s.length>a;a++)null!==s[a]&&(n=t.data(i+s[a]),n===e&&(n=""),t.css(s[a],n))},setMode:function(t,e){return"toggle"===e&&(e=t.is(":hidden")?"show":"hide"),e},getBaseline:function(t,e){var i,s;switch(t[0]){case"top":i=0;break;case"middle":i=.5;break;case"bottom":i=1;break;default:i=t[0]/e.height}switch(t[1]){case"left":s=0;break;case"center":s=.5;break;case"right":s=1;break;default:s=t[1]/e.width}return{x:s,y:i}},createWrapper:function(e){if(e.parent().is(".ui-effects-wrapper"))return e.parent();var i={width:e.outerWidth(!0),height:e.outerHeight(!0),"float":e.css("float")},s=t("<div></div>").addClass("ui-effects-wrapper").css({fontSize:"100%",background:"transparent",border:"none",margin:0,padding:0}),n={width:e.width(),height:e.height()},a=document.activeElement;try{a.id}catch(o){a=document.body}return e.wrap(s),(e[0]===a||t.contains(e[0],a))&&t(a).focus(),s=e.parent(),"static"===e.css("position")?(s.css({position:"relative"}),e.css({position:"relative"})):(t.extend(i,{position:e.css("position"),zIndex:e.css("z-index")}),t.each(["top","left","bottom","right"],function(t,s){i[s]=e.css(s),isNaN(parseInt(i[s],10))&&(i[s]="auto")}),e.css({position:"relative",top:0,left:0,right:"auto",bottom:"auto"})),e.css(n),s.css(i).show()},removeWrapper:function(e){var i=document.activeElement;return e.parent().is(".ui-effects-wrapper")&&(e.parent().replaceWith(e),(e[0]===i||t.contains(e[0],i))&&t(i).focus()),e},setTransition:function(e,i,s,n){return n=n||{},t.each(i,function(t,i){var a=e.cssUnit(i);a[0]>0&&(n[i]=a[0]*s+a[1])}),n}}),t.fn.extend({effect:function(){function e(e){function s(){t.isFunction(a)&&a.call(n[0]),t.isFunction(e)&&e()}var n=t(this),a=i.complete,r=i.mode;(n.is(":hidden")?"hide"===r:"show"===r)?(n[r](),s()):o.call(n[0],i,s)}var i=s.apply(this,arguments),n=i.mode,a=i.queue,o=t.effects.effect[i.effect];return t.fx.off||!o?n?this[n](i.duration,i.complete):this.each(function(){i.complete&&i.complete.call(this)}):a===!1?this.each(e):this.queue(a||"fx",e)},show:function(t){return function(e){if(n(e))return t.apply(this,arguments);var i=s.apply(this,arguments);return i.mode="show",this.effect.call(this,i)}}(t.fn.show),hide:function(t){return function(e){if(n(e))return t.apply(this,arguments);var i=s.apply(this,arguments);return i.mode="hide",this.effect.call(this,i)}}(t.fn.hide),toggle:function(t){return function(e){if(n(e)||"boolean"==typeof e)return t.apply(this,arguments);var i=s.apply(this,arguments);return i.mode="toggle",this.effect.call(this,i)}}(t.fn.toggle),cssUnit:function(e){var i=this.css(e),s=[];return t.each(["em","px","%","pt"],function(t,e){i.indexOf(e)>0&&(s=[parseFloat(i),e])}),s}})}(),function(){var e={};t.each(["Quad","Cubic","Quart","Quint","Expo"],function(t,i){e[i]=function(e){return Math.pow(e,t+2)}}),t.extend(e,{Sine:function(t){return 1-Math.cos(t*Math.PI/2)},Circ:function(t){return 1-Math.sqrt(1-t*t)},Elastic:function(t){return 0===t||1===t?t:-Math.pow(2,8*(t-1))*Math.sin((80*(t-1)-7.5)*Math.PI/15)},Back:function(t){return t*t*(3*t-2)},Bounce:function(t){for(var e,i=4;((e=Math.pow(2,--i))-1)/11>t;);return 1/Math.pow(4,3-i)-7.5625*Math.pow((3*e-2)/22-t,2)}}),t.each(e,function(e,i){t.easing["easeIn"+e]=i,t.easing["easeOut"+e]=function(t){return 1-i(1-t)},t.easing["easeInOut"+e]=function(t){return.5>t?i(2*t)/2:1-i(-2*t+2)/2}})}()})(jQuery);

==> figure/task_manager/html/Flat-UI/js/jquery.placeholder.js <==
/*! http://mths.be/placeholder v2.0.7 by @mathias */
;(function(window, document, $) {

	var isInputSupported = 'placeholder' in document.createElement('input'),
	    isTextareaSupported = 'placeholder' in document.createElement('textarea'),
	    prototype = $.fn,
	    valHooks = $.valHooks,
	    hooks,
	    placeholder;

	if (isInputSupported && isTextareaSupported) {

		placeholder = prototype.placeholder = function() {
			return this;
		};

		placeholder.input = placeholder.textarea = true;

	} else {

		placeholder = prototype.placeholder = function() {
			var $this = this;
			$this
				.filter((isInputSupported ? 'textarea' : ':input') + '[placeholder]')
				.not('.placeholder')
				.bind({
					'focus.placeholder': clearPlaceholder,
					'blur.placeholder': setPlaceholder
				})
				.data('placeholder-enabled', true)
				.trigger('blur.placeholder');
			return $this;
		};

		placeholder.input = isInputSupported;
		placeholder.textarea = isTextareaSupported;

		hooks = {
			'get': function(element) {
				var $element = $(element);
				return $element.data('placeholder-enabled') && $element.hasClass('placeholder') ? '' : element.value;
			},
			'set': function(element, value) {
				var $element = $(element);
				if (!$element.data('placeholder-enabled')) {
					return element.value = value;
				}
				if (value == '') {
					element.value = value;
					// Issue #56: Setting the placeholder causes problems if the element continues to have focus.
					if (element != document.activeElement) {
						// We can't use `triggerHandler` here because of dummy text/password inputs :(
						setPlaceholder.call(element);
					}
				} else if ($element.hasClass('placeholder')) {
					clearPlaceholder.call(element, true, value) || (element.value = value);
				} else {
					element.value = value;
				}
				// `set` can not return `undefined`; see http://jsapi.info/jquery/1.7.1/val#L2363
				return $element;
			}
		};

		isInputSupported || (valHooks.input = hooks);
		isTextareaSupported || (valHooks.textarea = hooks);

		$(function() {
			// Look for forms
			$(document).delegate('form', 'submit.placeholder', function() {
				// Clear the placeholder values so they don't get submitted
				var $inputs = $('.placeholder', this).each(clearPlaceholder);
				setTimeout(function() {
					$inputs.each(setPlaceholder);
				}, 10);
			});
		});

		// Clear placeholder values upon page reload
		$(window).bind('beforeunload.placeholder', function() {
			$('.placeholder').each(function() {
				this.value = '';
			});
		});

	}

	function args(elem) {
		// Return an object of element attributes
		var newAttrs = {},
		    rinlinejQuery = /^jQuery\d+$/;
		$.each(elem.attributes, function(i, attr) {
			if (attr.specified && !rinlinejQuery.test(attr.name)) {
				newAttrs[attr.name] = attr.value;
			}
		});
		return newAttrs;
	}

	function clearPlaceholder(event, value) {
		var input = this,
		    $input = $(input);
		if (input.value == $input.attr('placeholder') && $input.hasClass('placeholder')) {
			if ($input.data('placeholder-password')) {
				$input = $input.hide().next().show().attr('id', $input.removeAttr('id').data('placeholder-id'));
				// If `clearPlaceholder` was called from `$.valHooks.input.set`
				if (event === true) {
					return $input[0].value = value;
				}
				$input.focus();
			} else {
				input.value = '';
				$input.removeClass('placeholder');
				input == document.activeElement && input.select();
			}
		}
	}

	function setPlaceholder() {
		var $replacement,
		    input = this,
		    $input = $(input),
		    $origInput = $input,
		    id = this.id;
		if (input.value == '') {
			if (input.type == 'password') {
				if (!$input.data('placeholder-textinput')) {
					try {
						$replacement = $input.clone().attr({ 'type': 'text' });
					} catch(e) {
						$replacement = $('<input>').attr($.extend(args(this), { 'type': 'text' }));
					}
					$replacement
						.removeAttr('name')
						.data({
							'placeholder-password': true,
							'placeholder-id': id
						})
						.bind('focus.placeholder', clearPlaceholder);
					$input
						.data({
							'placeholder-textinput': $replacement,
							'placeholder-id': id
						})
						.before($replacement);
				}
				$input = $input.removeAttr('id').hide().prev().attr('id', id).show();
				// Note: `$input[0] != input` now!
			}
			$input.addClass('placeholder');
			$input[0].value = $input.attr('placeholder');
		} else {
			$input.removeClass('placeholder');
		}
	}

}(this, document, jQuery));

==> figure/task_manager/html/Flat-UI/js/jquery.tagsinput.js <==
/*

	jQuery Tags Input Plugin 1.3.3
	
	Copyright (c) 2011 XOXCO, Inc
	
	Documentation for this plugin lives here:
	http://xoxco.com/clickable/jquery-tags-input
	
	Licensed under the MIT license:
	http://www.opensource.org/licenses/mit-license.php

	ben@xoxco.com

*/

(function($) {

	var delimiter = new Array();
	var tags_callbacks = new Array();
	$.fn.doAutosize = function(o){
	    var minWidth = $(this).data('minwidth'),
	        maxWidth = $(this).data('maxwidth'),
	        val = '',
	        input = $(this),
	        testSubject = $('#'+$(this).data('tester_id'));
	
	    if (val === (val = input.val())) {return;}
	
	    // Enter new content into testSubject
	    var escaped = val.replace(/&/g, '&amp;').replace(/\s/g,' ').replace(/</g, '&lt;').replace(/>/g, '&gt;');
	    testSubject.html(escaped);
	    // Calculate new width + whether to change
	    var testerWidth = testSubject.width(),
	        newWidth = (testerWidth + o.comfortZone) >= minWidth ? testerWidth + o.comfortZone : minWidth,
	        currentWidth = input.width(),
	        isValidWidthChange = (newWidth < currentWidth && newWidth >= minWidth)
	                             || (newWidth > minWidth && newWidth < maxWidth);
	
	    // Animate width
	    if (isValidWidthChange) {
	        input.width(newWidth);
	    }


  };
  $.fn.resetAutosize = function(options){
    // alert(JSON.stringify(options));
    var minWidth =  $(this).data('minwidth') || options.minInputWidth || $(this).width(),
        maxWidth = $(this).data('maxwidth') || options.maxInputWidth || ($(this).closest('.tagsinput').width() - options.inputPadding),
        val = '',
        input = $(this),
        testSubject = $('<tester/>').css({
            position: 'absolute',
            top: -9999,
            left: -9999,
            width: 'auto',
            fontSize: input.css('fontSize'),
            fontFamily: input.css('fontFamily'),
            fontWeight: input.css('fontWeight'),
            letterSpacing: input.css('letterSpacing'),
            whiteSpace: 'nowrap'
        }),
        testerId = $(this).attr('id')+'_autosize_tester';
    if(! $('#'+testerId).length > 0){
      testSubject.attr('id', testerId);
      testSubject.appendTo('body');
    }

    input.data('minwidth', minWidth);
    input.data('maxwidth', maxWidth);
    input.data('tester_id', testerId);
    input.css('width', minWidth);
  };
  
	$.fn.addTag = function(value,options) {
			options = jQuery.extend({focus:false,callback:true},options);
			this.each(function() { 
				var id = $(this).attr('id');

				var tagslist = $(this).val().split(delimiter[id]);
				if (tagslist[0] == '') { 
					tagslist = new Array();
				}

				value = jQuery.trim(value);
		
				if (options.unique) {
					var skipTag = $(this).tagExist(value);
					if(skipTag == true) {
					    //Marks fake input as not_valid to let styling it
    				    $('#'+id+'_tag').addClass('not_valid');
    				}
				} else {
					var skipTag = false; 
				}
				
				if (value !='' && skipTag != true) { 
                    $('<span>').addClass('tag').append(
                        $('<span>').text(value).append('&nbsp;&nbsp;'),
                        $('<a class="tagsinput-remove-link">', {
                            href  : '#',
                            title : 'Remove tag',
                            text  : ''
                        }).click(function () {
                            return $('#' + id).removeTag(escape(value));
                        })
                    ).insertBefore('#' + id + '_addTag');

					tagslist.push(value);
				
					$('#'+id+'_tag').val('');
					if (options.focus) {
						$('#'+id+'_tag').focus();
					} else {		
						$('#'+id+'_tag').blur();
					}
					
					$.fn.tagsInput.updateTagsField(this,tagslist);
					
					if (options.callback && tags_callbacks[id] && tags_callbacks[id]['onAddTag']) {
						var f = tags_callbacks[id]['onAddTag'];
						f.call(this, value);
					}
					if(tags_callbacks[id] && tags_callbacks[id]['onChange'])
					{
						var i = tagslist.length;
						var f = tags_callbacks[id]['onChange'];
						f.call(this, $(this), tagslist[i-1]);
					}					
				}
		
			});		
			
			return false;
		};
		
	$.fn.removeTag = function(value) { 
			value = unescape(value);
			this.each(function() { 
				var id = $(this).attr('id');
	
				var old = $(this).val().split(delimiter[id]);
					
				$('#'+id+'_tagsinput .tag').remove();
				str = '';
				for (i=0; i< old.length; i++) { 
					if (old[i]!=value) { 
						str = str + delimiter[id] +old[i];
					}
				}
				
				$.fn.tagsInput.importTags(this,str);

				if (tags_callbacks[id] && tags_callbacks[id]['onRemoveTag']) {
					var f = tags_callbacks[id]['onRemoveTag'];
					f.call(this, value);
				}
			});
					
			return false;
		};
	
	$.fn.tagExist = function(val) {
		var id = $(this).attr('id');
		var tagslist = $(this).val().split(delimiter[id]);
		return (jQuery.inArray(val, tagslist) >= 0); //true when tag exists, false when not
	};
	
	// clear all existing tags and import new ones from a string
	$.fn.importTags = function(str) {
                id = $(this).attr('id');
		$('#'+id+'_tagsinput .tag').remove();
		$.fn.tagsInput.importTags(this,str);
	}
		
	$.fn.tagsInput = function(options) { 
    var settings = jQuery.extend({
      interactive:true,
      defaultText:'',
      minChars:0,
      width:'',
      height:'',
      autocomplete: {selectFirst: false },
      'hide':true,
      'delimiter':',',
      'unique':true,
      removeWithBackspace:true,
      placeholderColor:'#666666',
      autosize: true,
      comfortZone: 20,
      inputPadding: 6*2
    },options);

		this.each(function() { 
			if (settings.hide) { 
				$(this).hide();				
			}
			var id = $(this).attr('id');
			if (!id || delimiter[$(this).attr('id')]) {
				id = $(this).attr('id', 'tags' + new Date().getTime()).attr('id');
			}
			
			var data = jQuery.extend({
				pid:id,
				real_input: '#'+id,
				holder: '#'+id+'_tagsinput',
				input_wrapper: '#'+id+'_addTag',
				fake_input: '#'+id+'_tag'
			},settings);
	
			delimiter[id] = data.delimiter;
			
			if (settings.onAddTag || settings.onRemoveTag || settings.onChange) {
				tags_callbacks[id] = new Array();
				tags_callbacks[id]['onAddTag'] = settings.onAddTag;
				tags_callbacks[id]['onRemoveTag'] = settings.onRemoveTag;
				tags_callbacks[id]['onChange'] = settings.onChange;
			}
	
            var containerClass = $('#'+id).attr('class').replace('tagsinput', '');
			var markup = '<div id="'+id+'_tagsinput" class="tagsinput '+containerClass+'"><div class="tagsinput-add-container" id="'+id+'_addTag"><div class="tagsinput-add"></div>';
			
			if (settings.interactive) {
				markup = markup + '<input id="'+id+'_tag" value="" data-default="'+settings.defaultText+'" />';
			}
			
			markup = markup + '</div></div>';
			
			$(markup).insertAfter(this);

			$(data.holder).css('width',settings.width);
			$(data.holder).css('min-height',settings.height);
			$(data.holder).css('height','100%');
	
			if ($(data.real_input).val()!='') { 
				$.fn.tagsInput.importTags($(data.real_input),$(data.real_input).val());
			}		
			if (settings.interactive) { 
				$(data.fake_input).val($(data.fake_input).attr('data-default'));
				$(data.fake_input).css('color',settings.placeholderColor);
		        $(data.fake_input).resetAutosize(settings);
		
				$(data.holder).bind('click',data,function(event) {
					$(event.data.fake_input).focus();
				});
			
				$(data.fake_input).bind('focus',data,function(event) {
					if ($(event.data.fake_input).val()==$(event.data.fake_input).attr('data-default')) { 
						$(event.data.fake_input).val('');
					}
					$(event.data.fake_input).css('color','#000000');		
				});
						
				if (settings.autocomplete_url != undefined) {
					autocomplete_options = {source: settings.autocomplete_url};
					for (attrname in settings.autocomplete) { 
						autocomplete_options[attrname] = settings.autocomplete[attrname]; 
					}
				
					if (jQuery.Autocompleter !== undefined) {
						$(data.fake_input).autocomplete(settings.autocomplete_url, settings.autocomplete);
						$(data.fake_input).bind('result',data,function(event,data,formatted) {
							if (data) {
								$('#'+id).addTag(data[0] + "",{focus:true,unique:(settings.unique)});
							}
					  	});
					} else if (jQuery.ui.autocomplete !== undefined) {
						$(data.fake_input).autocomplete(autocomplete_options);
						$(data.fake_input).bind('autocompleteselect',data,function(event,ui) {
							$(event.data.real_input).addTag(ui.item.value,{focus:true,unique:(settings.unique)});
							return false;
						});
					}
				
					
				} else {
						// if a user tabs out of the field, create a new tag
						// this is only available if autocomplete is not used.
						$(data.fake_input).bind('blur',data,function(event) { 
							var d = $(this).attr('data-default');
							if ($(event.data.fake_input).val()!='' && $(event.data.fake_input).val()!=d) { 
								if( (event.data.minChars <= $(event.data.fake_input).val().length) && (!event.data.maxChars || (event.data.maxChars >= $(event.data.fake_input).val().length)) )
									$(event.data.real_input).addTag($(event.data.fake_input).val(),{focus:true,unique:(settings.unique)});
							} else {
								$(event.data.fake_input).val($(event.data.fake_input).attr('data-default'));
								$(event.data.fake_input).css('color',settings.placeholderColor);
							}
							return false;
						});
				
				}
				// if user types a comma, create a new tag
				$(data.fake_input).bind('keypress',data,function(event) {
					if (event.which==event.data.delimiter.charCodeAt(0) || event.which==13 ) {
					    event.preventDefault();
						if( (event.data.minChars <= $(event.data.fake_input).val().length) && (!event.data.maxChars || (event.data.maxChars >= $(event.data.fake_input).val().length)) )
							$(event.data.real_input).addTag($(event.data.fake_input).val(),{focus:true,unique:(settings.unique)});
					  	$(event.data.fake_input).resetAutosize(settings);
						return false;
					} else if (event.data.autosize) {
			            $(event.data.fake_input).doAutosize(settings);
            
          			}
				});
				//Delete last tag on backspace
				data.removeWithBackspace && $(data.fake_input).bind('keydown', function(event)
				{
					if(event.keyCode == 8 && $(this).val() == '')
					{
						 event.preventDefault();
						 var last_tag = $(this).closest('.tagsinput').find('.tag:last').text();
						 var id = $(this).attr('id').replace(/_tag$/, '');
						 last_tag = last_tag.replace(/[\s\u00a0]+x$/, '');
						 $('#' + id).removeTag(escape(last_tag));
						 $(this).trigger('focus');
					}
				});
				$(data.fake_input).blur();
				
				//Removes the not_valid class when user changes the value of the fake input
				if(data.unique) {
				    $(data.fake_input).keydown(function(event){
				        if(event.keyCode == 8 || String.fromCharCode(event.which).match(/\w+|[áéíóúÁÉÍÓÚñÑ,/]+/)) {
				            $(this).removeClass('not_valid');
				        }
				    });
				}
			} // if settings.interactive
		});
			
		return this;
	
	};
	
	$.fn.tagsInput.updateTagsField = function(obj,tagslist) { 
		var id = $(obj).attr('id');
		$(obj).val(tagslist.join(delimiter[id]));
	};
	
	$.fn.tagsInput.importTags = function(obj,val) {			
		$(obj).val('');
		var id = $(obj).attr('id');
		var tags = val.split(delimiter[id]);
		for (i=0; i<tags.length; i++) { 
			$(obj).addTag(tags[i],{focus:false,callback:false});
		}
		if(tags_callbacks[id] && tags_callbacks[id]['onChange'])
		{
			var f = tags_callbacks[id]['onChange'];
			f.call(obj, obj, tags[i]);
		}
	};

})(jQuery);


==> figure/task_manager/html/Flat-UI/js/jquery.ui.touch-punch.min.js <==
/*
 * jQuery UI Touch Punch 0.2.2
 *
 * Copyright 2011, Dave Furfero
 * Dual licensed under the MIT or GPL Version 2 licenses.
 *
 * Depends:
 *  jquery.ui.widget.js
 *  jquery.ui.mouse.js
 */
(function(b){b.support.touch="ontouchend" in document;if(!b.support.touch){return;}var c=b.ui.mouse.prototype,e=c._mouseInit,a;function d(g,h){if(g.originalEvent.touches.length>1){return;}g.preventDefault();var i=g.originalEvent.changedTouches[0],f=document.createEvent("MouseEvents");f.initMouseEvent(h,true,true,window,1,i.screenX,i.screenY,i.clientX,i.clientY,false,false,false,false,0,null);g.target.dispatchEvent(f);}c._touchStart=function(g){var f=this;if(a||!f._mouseCapture(g.originalEvent.changedTouches[0])){return;}a=true;f._touchMoved=false;d(g,"mouseover");d(g,"mousemove");d(g,"mousedown");};c._touchMove=function(f){if(!a){return;}this._touchMoved=true;d(f,"mousemove");};c._touchEnd=function(f){if(!a){return;}d(f,"mouseup");d(f,"mouseout");if(!this._touchMoved){d(f,"click");}a=false;};c._mouseInit=function(){var f=this;f.element.bind("touchstart",b.proxy(f,"_touchStart")).bind("touchmove",b.proxy(f,"_touchMove")).bind("touchend",b.proxy(f,"_touchEnd"));e.call(f);};})(jQuery);

==> figure/task_manager/html/Flat-UI/js/respond.min.js <==
/*! Respond.js v1.4.2: min/max-width media query polyfill * Copyright 2013 Scott Jehl
 * Licensed under https://github.com/scottjehl/Respond/blob/master/LICENSE-MIT
 *  */

!function(a){"use strict";a.matchMedia=a.matchMedia||function(a){var b,c=a.documentElement,d=c.firstElementChild||c.firstChild,e=a.createElement("body"),f=a.createElement("div");return f.id="mq-test-1",f.style.cssText="position:absolute;top:-100em",e.style.background="none",e.appendChild(f),function(a){return f.innerHTML='&shy;<style media="'+a+'"> #mq-test-1 { width: 42px; }</style>',c.insertBefore(e,d),b=42===f.offsetWidth,c.removeChild(e),{matches:b,media:a}}}(a.document)}(this),function(a){"use strict";function b(){u(!0)}var c={};a.respond=c,c.update=function(){};var d=[],e=function(){var b=!1;try{b=new a.XMLHttpRequest}catch(c){b=new a.ActiveXObject("Microsoft.XMLHTTP")}return function(){return b}}(),f=function(a,b){var c=e();c&&(c.open("GET",a,!0),c.onreadystatechange=function(){4!==c.readyState||200!==c.status&&304!==c.status||b(c.responseText)},4!==c.readyState&&c.send(null))};if(c.ajax=f,c.queue=d,c.regex={media:/@media[^\{]+\{([^\{\}]*\{[^\}\{]*\})+/gi,keyframes:/@(?:\-(?:o|moz|webkit)\-)?keyframes[^\{]+\{(?:[^\{\}]*\{[^\}\{]*\})+[^\}]*\}/gi,urls:/(url\()['"]?([^\/\)'"][^:\)'"]+)['"]?(\))/g,findStyles:/@media *([^\{]+)\{([\S\s]+?)$/,only:/(only\s+)?([a-zA-Z]+)\s?/,minw:/\([\s]*min\-width\s*:[\s]*([\s]*[0-9\.]+)(px|em)[\s]*\)/,maxw:/\([\s]*max\-width\s*:[\s]*([\s]*[0-9\.]+)(px|em)[\s]*\)/},c.mediaQueriesSupported=a.matchMedia&&null!==a.matchMedia("only all")&&a.matchMedia("only all").matches,!c.mediaQueriesSupported){var g,h,i,j=a.document,k=j.documentElement,l=[],m=[],n=[],o={},p=30,q=j.getElementsByTagName("head")[0]||k,r=j.getElementsByTagName("base")[0],s=q.getElementsByTagName("link"),t=function(){var a,b=j.createElement("div"),c=j.body,d=k.style.fontSize,e=c&&c.style.fontSize,f=!1;return b.style.cssText="position:absolute;font-size:1em;width:1em",c||(c=f=j.createElement("body"),c.style.background="none"),k.style.fontSize="100%",c.style.fontSize="100%",c.appendChild(b),f&&k.insertBefore(c,k.firstChild),a=b.offsetWidth,f?k.removeChild(c):c.removeChild(b),k.style.fontSize=d,e&&(c.style.fontSize=e),a=i=parseFloat(a)},u=function(b){var c="clientWidth",d=k[c],e="CSS1Compat"===j.compatMode&&d||j.body[c]||d,f={},o=s[s.length-1],r=(new Date).getTime();if(b&&g&&p>r-g)return a.clearTimeout(h),h=a.setTimeout(u,p),void 0;g=r;for(var v in l)if(l.hasOwnProperty(v)){var w=l[v],x=w.minw,y=w.maxw,z=null===x,A=null===y,B="em";x&&(x=parseFloat(x)*(x.indexOf(B)>-1?i||t():1)),y&&(y=parseFloat(y)*(y.indexOf(B)>-1?i||t():1)),w.hasquery&&(z&&A||!(z||e>=x)||!(A||y>=e))||(f[w.media]||(f[w.media]=[]),f[w.media].push(m[w.rules]))}for(var C in n)n.hasOwnProperty(C)&&n[C]&&n[C].parentNode===q&&q.removeChild(n[C]);n.length=0;for(var D in f)if(f.hasOwnProperty(D)){var E=j.createElement("style"),F=f[D].join("\n");E.type="text/css",E.media=D,q.insertBefore(E,o.nextSibling),E.styleSheet?E.styleSheet.cssText=F:E.appendChild(j.createTextNode(F)),n.push(E)}},v=function(a,b,d){var e=a.replace(c.regex.keyframes,"").match(c.regex.media),f=e&&e.length||0;b=b.substring(0,b.lastIndexOf("/"));var g=function(a){return a.replace(c.regex.urls,"$1"+b+"$2$3")},h=!f&&d;b.length&&(b+="/"),h&&(f=1);for(var i=0;f>i;i++){var j,k,n,o;h?(j=d,m.push(g(a))):(j=e[i].match(c.regex.findStyles)&&RegExp.$1,m.push(RegExp.$2&&g(RegExp.$2))),n=j.split(","),o=n.length;for(var p=0;o>p;p++)k=n[p],l.push({media:k.split("(")[0].match(c.regex.only)&&RegExp.$2||"all",rules:m.length-1,hasquery:k.indexOf("(")>-1,minw:k.match(c.regex.minw)&&parseFloat(RegExp.$1)+(RegExp.$2||""),maxw:k.match(c.regex.maxw)&&parseFloat(RegExp.$1)+(RegExp.$2||"")})}u()},w=function(){if(d.length){var b=d.shift();f(b.href,function(c){v(c,b.href,b.media),o[b.href]=!0,a.setTimeout(function(){w()},0)})}},x=function(){for(var b=0;b<s.length;b++){var c=s[b],e=c.href,f=c.media,g=c.rel&&"stylesheet"===c.rel.toLowerCase();e&&g&&!o[e]&&(c.styleSheet&&c.styleSheet.rawCssText?(v(c.styleSheet.rawCssText,e,f),o[e]=!0):(!/^([a-zA-Z:]*\/\/)/.test(e)&&!r||e.replace(RegExp.$1,"").split("/")[0]===a.location.host)&&("//"===e.substring(0,2)&&(e=a.location.protocol+e),d.push({href:e,media:f})))}w()};x(),c.update=x,c.getEmValue=t,a.addEventListener?a.addEventListener("resize",b,!1):a.attachEvent&&a.attachEvent("onresize",b)}}(this);

==> figure/task_manager/html/Flat-UI/js/typeahead.js <==
/*!
 * typeahead.js 0.9.3
 * https://github.com/twitter/typeahead
 * Copyright 2013 Twitter, Inc. and other contributors; Licensed MIT
 */

(function($) {
    var VERSION = "0.9.3";
    var utils = {
        isMsie: function() {
            var match = /(msie) ([\w.]+)/i.exec(navigator.userAgent);
            return match ? parseInt(match[2], 10) : false;
        },
        isBlankString: function(str) {
            return !str || /^\s*$/.test(str);
        },
        escapeRegExChars: function(str) {
            return str.replace(/[\-\[\]\/\{\}\(\)\*\+\?\.\\\^\$\|]/g, "\\$&");
        },
        isString: function(obj) {
            return typeof obj === "string";
        },
        isNumber: function(obj) {
            return typeof obj === "number";
        },
        isArray: $.isArray,
        isFunction: $.isFunction,
        isObject: $.isPlainObject,
        isUndefined: function(obj) {
            return typeof obj === "undefined";
        },
        bind: $.proxy,
        bindAll: function(obj) {
            var val;
            for (var key in obj) {
                $.isFunction(val = obj[key]) && (obj[key] = $.proxy(val, obj));
            }
        },
        indexOf: function(haystack, needle) {
            for (var i = 0; i < haystack.length; i++) {
                if (haystack[i] === needle) {
                    return i;
                }
            }
            return -1;
        },
        each: $.each,
        map: $.map,
        filter: $.grep,
        every: function(obj, test) {
            var result = true;
            if (!obj) {
                return result;
            }
            $.each(obj, function(key, val) {
                if (!(result = test.call(null, val, key, obj))) {
                    return false;
                }
            });
            return !!result;
        },
        some: function(obj, test) {
            var result = false;
            if (!obj) {
                return result;
            }
            $.each(obj, function(key, val) {
                if (result = test.call(null, val, key, obj)) {
                    return false;
                }
            });
            return !!result;
        },
        mixin: $.extend,
        getUniqueId: function() {
            var counter = 0;
            return function() {
                return counter++;
            };
        }(),
        defer: function(fn) {
            setTimeout(fn, 0);
        },
        debounce: function(func, wait, immediate) {
            var timeout, result;
            return function() {
                var context = this, args = arguments, later, callNow;
                later = function() {
                    timeout = null;
                    if (!immediate) {
                        result = func.apply(context, args);
                    }
                };
                callNow = immediate && !timeout;
                clearTimeout(timeout);
                timeout = setTimeout(later, wait);
                if (callNow) {
                    result = func.apply(context, args);
                }
                return result;
            };
        },
        throttle: function(func, wait) {
            var context, args, timeout, result, previous, later;
            previous = 0;
            later = function() {
                previous = new Date();
                timeout = null;
                result = func.apply(context, args);
            };
            return function() {
                var now = new Date(), remaining = wait - (now - previous);
                context = this;
                args = arguments;
                if (remaining <= 0) {
                    clearTimeout(timeout);
                    timeout = null;
                    previous = now;
                    result = func.apply(context, args);
                } else if (!timeout) {
                    timeout = setTimeout(later, remaining);
                }
                return result;
            };
        },
        tokenizeQuery: function(str) {
            return $.trim(str).toLowerCase().split(/[\s]+/);
        },
        tokenizeText: function(str) {
            return $.trim(str).toLowerCase().split(/[\s\-_]+/);
        },
        getProtocol: function() {
            return location.protocol;
        },
        noop: function() {}
    };
    var EventTarget = function() {
        var eventSplitter = /\s+/;
        return {
            on: function(events, callback) {
                var event;
                if (!callback) {
                    return this;
                }
                this._callbacks = this._callbacks || {};
                events = events.split(eventSplitter);
                while (event = events.shift()) {
                    this._callbacks[event] = this._callbacks[event] || [];
                    this._callbacks[event].push(callback);
                }
                return this;
            },
            trigger: function(events, data) {
                var event, callbacks;
                if (!this._callbacks) {
                    return this;
                }
                events = events.split(eventSplitter);
                while (event = events.shift()) {
                    if (callbacks = this._callbacks[event]) {
                        for (var i = 0; i < callbacks.length; i += 1) {
                            callbacks[i].call(this, {
                                type: event,
                                data: data
                            });
                        }
                    }
                }
                return this;
            }
        };
    }();
    var EventBus = function() {
        var namespace = "typeahead:";
        function EventBus(o) {
            if (!o || !o.el) {
                $.error("EventBus initialized without el");
            }
            this.$el = $(o.el);
        }
        utils.mixin(EventBus.prototype, {
            trigger: function(type) {
                var args = [].slice.call(arguments, 1);
                this.$el.trigger(namespace + type, args);
            }
        });
        return EventBus;
    }();
    var PersistentStorage = function() {
        var ls, methods;
        try {
            ls = window.localStorage;
            ls.setItem("~~~", "!");
            ls.removeItem("~~~");
        } catch (err) {
            ls = null;
        }
        function PersistentStorage(namespace) {
            this.prefix = [ "__", namespace, "__" ].join("");
            this.ttlKey = "__ttl__";
            this.keyMatcher = new RegExp("^" + this.prefix);
        }
        if (ls && window.JSON) {
            methods = {
                _prefix: function(key) {
                    return this.prefix + key;
                },
                _ttlKey: function(key) {
                    return this._prefix(key) + this.ttlKey;
                },
                get: function(key) {
                    if (this.isExpired(key)) {
                        this.remove(key);
                    }
                    return decode(ls.getItem(this._prefix(key)));
                },
                set: function(key, val, ttl) {
                    if (utils.isNumber(ttl)) {
                        ls.setItem(this._ttlKey(key), encode(now() + ttl));
                    } else {
                        ls.removeItem(this._ttlKey(key));
                    }
                    return ls.setItem(this._prefix(key), encode(val));
                },
                remove: function(key) {
                    ls.removeItem(this._ttlKey(key));
                    ls.removeItem(this._prefix(key));
                    return this;
                },
                clear: function() {
                    var i, key, keys = [], len = ls.length;
                    for (i = 0; i < len; i++) {
                        if ((key = ls.key(i)).match(this.keyMatcher)) {
                            keys.push(key.replace(this.keyMatcher, ""));
                        }
                    }
                    for (i = keys.length; i--; ) {
                        this.remove(keys[i]);
                    }
                    return this;
                },
                isExpired: function(key) {
                    var ttl = decode(ls.getItem(this._ttlKey(key)));
                    return utils.isNumber(ttl) && now() > ttl ? true : false;
                }
            };
        } else {
            methods = {
                get: utils.noop,
                set: utils.noop,
                remove: utils.noop,
                clear: utils.noop,
                isExpired: utils.noop
            };
        }
        utils.mixin(PersistentStorage.prototype, methods);
        return PersistentStorage;
        function now() {
            return new Date().getTime();
        }
        function encode(val) {
            return JSON.stringify(utils.isUndefined(val) ? null : val);
        }
        function decode(val) {
            return JSON.parse(val);
        }
    }();
    var RequestCache = function() {
        function RequestCache(o) {
            utils.bindAll(this);
            o = o || {};
            this.sizeLimit = o.sizeLimit || 10;
            this.cache = {};
            this.cachedKeysByAge = [];
        }
        utils.mixin(RequestCache.prototype, {
            get: function(url) {
                return this.cache[url];
            },
            set: function(url, resp) {
                var requestToEvict;
                if (this.cachedKeysByAge.length === this.sizeLimit) {
                    requestToEvict = this.cachedKeysByAge.shift();
                    delete this.cache[requestToEvict];
                }
                this.cache[url] = resp;
                this.cachedKeysByAge.push(url);
            }
        });
        return RequestCache;
    }();
    var Transport = function() {
        var pendingRequestsCount = 0, pendingRequests = {}, maxPendingRequests, requestCache;
        function Transport(o) {
            utils.bindAll(this);
            o = utils.isString(o) ? {
                url: o
            } : o;
            requestCache = requestCache || new RequestCache();
            maxPendingRequests = utils.isNumber(o.maxParallelRequests) ? o.maxParallelRequests : maxPendingRequests || 6;
            this.url = o.url;
            this.wildcard = o.wildcard || "%QUERY";
            this.filter = o.filter;
            this.replace = o.replace;
            this.ajaxSettings = {
                type: "get",
                cache: o.cache,
                timeout: o.timeout,
                dataType: o.dataType || "json",
                beforeSend: o.beforeSend
            };
            this._get = (/^throttle$/i.test(o.rateLimitFn) ? utils.throttle : utils.debounce)(this._get, o.rateLimitWait || 300);
        }
        utils.mixin(Transport.prototype, {
            _get: function(url, cb) {
                var that = this;
                if (belowPendingRequestsThreshold()) {
                    this._sendRequest(url).done(done);
                } else {
                    this.onDeckRequestArgs = [].slice.call(arguments, 0);
                }
                function done(resp) {
                    var data = that.filter ? that.filter(resp) : resp;
                    cb && cb(data);
                    requestCache.set(url, resp);
                }
            },
            _sendRequest: function(url) {
                var that = this, jqXhr = pendingRequests[url];
                if (!jqXhr) {
                    incrementPendingRequests();
                    jqXhr = pendingRequests[url] = $.ajax(url, this.ajaxSettings).always(always);
                }
                return jqXhr;
                function always() {
                    decrementPendingRequests();
                    pendingRequests[url] = null;
                    if (that.onDeckRequestArgs) {
                        that._get.apply(that, that.onDeckRequestArgs);
                        that.onDeckRequestArgs = null;
                    }
                }
            },
            get: function(query, cb) {
                var that = this, encodedQuery = encodeURIComponent(query || ""), url, resp;
                cb = cb || utils.noop;
                url = this.replace ? this.replace(this.url, encodedQuery) : this.url.replace(this.wildcard, encodedQuery);
                if (resp = requestCache.get(url)) {
                    utils.defer(function() {
                        cb(that.filter ? that.filter(resp) : resp);
                    });
                } else {
                    this._get(url, cb);
                }
                return !!resp;
            }
        });
        return Transport;
        function incrementPendingRequests() {
            pendingRequestsCount++;
        }
        function decrementPendingRequests() {
            pendingRequestsCount--;
        }
        function belowPendingRequestsThreshold() {
            return pendingRequestsCount < maxPendingRequests;
        }
    }();
    var Dataset = function() {
        var keys = {
            thumbprint: "thumbprint",
            protocol: "protocol",
            itemHash: "itemHash",
            adjacencyList: "adjacencyList"
        };
        function Dataset(o) {
            utils.bindAll(this);
            if (utils.isString(o.template) && !o.engine) {
                $.error("no template engine specified");
            }
            if (!o.local && !o.prefetch && !o.remote) {
                $.error("one of local, prefetch, or remote is required");
            }
            this.name = o.name || utils.getUniqueId();
            this.limit = o.limit || 5;
            this.minLength = o.minLength || 1;
            this.header = o.header;
            this.footer = o.footer;
            this.valueKey = o.valueKey || "value";
            this.template = compileTemplate(o.template, o.engine, this.valueKey);
            this.local = o.local;
            this.prefetch = o.prefetch;
            this.remote = o.remote;
            this.itemHash = {};
            this.adjacencyList = {};
            this.storage = o.name ? new PersistentStorage(o.name) : null;
        }
        utils.mixin(Dataset.prototype, {
            _processLocalData: function(data) {
                this._mergeProcessedData(this._processData(data));
            },
            _loadPrefetchData: function(o) {
                var that = this, thumbprint = VERSION + (o.thumbprint || ""), storedThumbprint, storedProtocol, storedItemHash, storedAdjacencyList, isExpired, deferred;
                if (this.storage) {
                    storedThumbprint = this.storage.get(keys.thumbprint);
                    storedProtocol = this.storage.get(keys.protocol);
                    storedItemHash = this.storage.get(keys.itemHash);
                    storedAdjacencyList = this.storage.get(keys.adjacencyList);
                }
                isExpired = storedThumbprint !== thumbprint || storedProtocol !== utils.getProtocol();
                o = utils.isString(o) ? {
                    url: o
                } : o;
                o.ttl = utils.isNumber(o.ttl) ? o.ttl : 24 * 60 * 60 * 1e3;
                if (storedItemHash && storedAdjacencyList && !isExpired) {
                    this._mergeProcessedData({
                        itemHash: storedItemHash,
                        adjacencyList: storedAdjacencyList
                    });
                    deferred = $.Deferred().resolve();
                } else {
                    deferred = $.getJSON(o.url).done(processPrefetchData);
                }
                return deferred;
                function processPrefetchData(data) {
                    var filteredData = o.filter ? o.filter(data) : data, processedData = that._processData(filteredData), itemHash = processedData.itemHash, adjacencyList = processedData.adjacencyList;
                    if (that.storage) {
                        that.storage.set(keys.itemHash, itemHash, o.ttl);
                        that.storage.set(keys.adjacencyList, adjacencyList, o.ttl);
                        that.storage.set(keys.thumbprint, thumbprint, o.ttl);
                        that.storage.set(keys.protocol, utils.getProtocol(), o.ttl);
                    }
                    that._mergeProcessedData(processedData);
                }
            },
            _transformDatum: function(datum) {
                var value = utils.isString(datum) ? datum : datum[this.valueKey], tokens = datum.tokens || utils.tokenizeText(value), item = {
                    value: value,
                    tokens: tokens
                };
                if (utils.isString(datum)) {
                    item.datum = {};
                    item.datum[this.valueKey] = datum;
                } else {
                    item.datum = datum;
                }
                item.tokens = utils.filter(item.tokens, function(token) {
                    return !utils.isBlankString(token);
                });
                item.tokens = utils.map(item.tokens, function(token) {
                    return token.toLowerCase();
                });
                return item;
            },
            _processData: function(data) {
                var that = this, itemHash = {}, adjacencyList = {};
                utils.each(data, function(i, datum) {
                    var item = that._transformDatum(datum), id = utils.getUniqueId(item.value);
                    itemHash[id] = item;
                    utils.each(item.tokens, function(i, token) {
                        var character = token.charAt(0), adjacency = adjacencyList[character] || (adjacencyList[character] = [ id ]);
                        !~utils.indexOf(adjacency, id) && adjacency.push(id);
                    });
                });
                return {
                    itemHash: itemHash,
                    adjacencyList: adjacencyList
                };
            },
            _mergeProcessedData: function(processedData) {
                var that = this;
                utils.mixin(this.itemHash, processedData.itemHash);
                utils.each(processedData.adjacencyList, function(character, adjacency) {
                    var masterAdjacency = that.adjacencyList[character];
                    that.adjacencyList[character] = masterAdjacency ? masterAdjacency.concat(adjacency) : adjacency;
                });
            },
            _getLocalSuggestions: function(terms) {
                var that = this, firstChars = [], lists = [], shortestList, suggestions = [];
                utils.each(terms, function(i, term) {
                    var firstChar = term.charAt(0);
                    !~utils.indexOf(firstChars, firstChar) && firstChars.push(firstChar);
                });
                utils.each(firstChars, function(i, firstChar) {
                    var list = that.adjacencyList[firstChar];
                    if (!list) {
                        return false;
                    }
                    lists.push(list);
                    if (!shortestList || list.length < shortestList.length) {
                        shortestList = list;
                    }
                });
                if (lists.length < firstChars.length) {
                    return [];
                }
                utils.each(shortestList, function(i, id) {
                    var item = that.itemHash[id], isCandidate, isMatch;
                    isCandidate = utils.every(lists, function(list) {
                        return ~utils.indexOf(list, id);
                    });
                    isMatch = isCandidate && utils.every(terms, function(term) {
                        return utils.some(item.tokens, function(token) {
                            return token.indexOf(term) === 0;
                        });
                    });
                    isMatch && suggestions.push(item);
                });
                return suggestions;
            },
            initialize: function() {
                var deferred;
                this.local && this._processLocalData(this.local);
                this.transport = this.remote ? new Transport(this.remote) : null;
                deferred = this.prefetch ? this._loadPrefetchData(this.prefetch) : $.Deferred().resolve();
                this.local = this.prefetch = this.remote = null;
                this.initialize = function() {
                    return deferred;
                };
                return deferred;
            },
            getSuggestions: function(query, cb) {
                var that = this, terms, suggestions, cacheHit = false;
                if (query.length < this.minLength) {
                    return;
                }
                terms = utils.tokenizeQuery(query);
                suggestions = this._getLocalSuggestions(terms).slice(0, this.limit);
                if (suggestions.length < this.limit && this.transport) {
                    cacheHit = this.transport.get(query, processRemoteData);
                }
                !cacheHit && cb && cb(suggestions);
                function processRemoteData(data) {
                    suggestions = suggestions.slice(0);
                    utils.each(data, function(i, datum) {
                        var item = that._transformDatum(datum), isDuplicate;
                        isDuplicate = utils.some(suggestions, function(suggestion) {
                            return item.value === suggestion.value;
                        });
                        !isDuplicate && suggestions.push(item);
                        return suggestions.length < that.limit;
                    });
                    cb && cb(suggestions);
                }
            }
        });
        return Dataset;
        function compileTemplate(template, engine, valueKey) {
            var renderFn, compiledTemplate;
            if (utils.isFunction(template)) {
                renderFn = template;
            } else if (utils.isString(template)) {
                compiledTemplate = engine.compile(template);
                renderFn = utils.bind(compiledTemplate.render, compiledTemplate);
            } else {
                renderFn = function(context) {
                    return "<p>" + context[valueKey] + "</p>";
                };
            }
            return renderFn;
        }
    }();
    var InputView = function() {
        function InputView(o) {
            var that = this;
            utils.bindAll(this);
            this.specialKeyCodeMap = {
                9: "tab",
                27: "esc",
                37: "left",
                39: "right",
                13: "enter",
                38: "up",
                40: "down"
            };
            this.$hint = $(o.hint);
            this.$input = $(o.input).on("blur.tt", this._handleBlur).on("focus.tt", this._handleFocus).on("keydown.tt", this._handleSpecialKeyEvent);
            if (!utils.isMsie()) {
                this.$input.on("input.tt", this._compareQueryToInputValue);
            } else {
                this.$input.on("keydown.tt keypress.tt cut.tt paste.tt", function($e) {
                    if (that.specialKeyCodeMap[$e.which || $e.keyCode]) {
                        return;
                    }
                    utils.defer(that._compareQueryToInputValue);
                });
            }
            this.query = this.$input.val();
            this.$overflowHelper = buildOverflowHelper(this.$input);
        }
        utils.mixin(InputView.prototype, EventTarget, {
            _handleFocus: function() {
                this.trigger("focused");
            },
            _handleBlur: function() {
                this.trigger("blured");
            },
            _handleSpecialKeyEvent: function($e) {
                var keyName = this.specialKeyCodeMap[$e.which || $e.keyCode];
                keyName && this.trigger(keyName + "Keyed", $e);
            },
            _compareQueryToInputValue: function() {
                var inputValue = this.getInputValue(), isSameQuery = compareQueries(this.query, inputValue), isSameQueryExceptWhitespace = isSameQuery ? this.query.length !== inputValue.length : false;
                if (isSameQueryExceptWhitespace) {
                    this.trigger("whitespaceChanged", {
                        value: this.query
                    });
                } else if (!isSameQuery) {
                    this.trigger("queryChanged", {
                        value: this.query = inputValue
                    });
                }
            },
            destroy: function() {
                this.$hint.off(".tt");
                this.$input.off(".tt");
                this.$hint = this.$input = this.$overflowHelper = null;
            },
            focus: function() {
                this.$input.focus();
            },
            blur: function() {
                this.$input.blur();
            },
            getQuery: function() {
                return this.query;
            },
            setQuery: function(query) {
                this.query = query;
            },
            getInputValue: function() {
                return this.$input.val();
            },
            setInputValue: function(value, silent) {
                this.$input.val(value);
                !silent && this._compareQueryToInputValue();
            },
            getHintValue: function() {
                return this.$hint.val();
            },
            setHintValue: function(value) {
                this.$hint.val(value);
            },
            getLanguageDirection: function() {
                return (this.$input.css("direction") || "ltr").toLowerCase();
            },
            isOverflow: function() {
                this.$overflowHelper.text(this.getInputValue());
                return this.$overflowHelper.width() > this.$input.width();
            },
            isCursorAtEnd: function() {
                var valueLength = this.$input.val().length, selectionStart = this.$input[0].selectionStart, range;
                if (utils.isNumber(selectionStart)) {
                    return selectionStart === valueLength;
                } else if (document.selection) {
                    range = document.selection.createRange();
                    range.moveStart("character", -valueLength);
                    return valueLength === range.text.length;
                }
                return true;
            }
        });
        return InputView;
        function buildOverflowHelper($input) {
            return $("<span></span>").css({
                position: "absolute",
                left: "-9999px",
                visibility: "hidden",
                whiteSpace: "nowrap",
                fontFamily: $input.css("font-family"),
                fontSize: $input.css("font-size"),
                fontStyle: $input.css("font-style"),
                fontVariant: $input.css("font-variant"),
                fontWeight: $input.css("font-weight"),
                wordSpacing: $input.css("word-spacing"),
                letterSpacing: $input.css("letter-spacing"),
                textIndent: $input.css("text-indent"),
                textRendering: $input.css("text-rendering"),
                textTransform: $input.css("text-transform")
            }).insertAfter($input);
        }
        function compareQueries(a, b) {
            a = (a || "").replace(/^\s*/g, "").replace(/\s{2,}/g, " ");
            b = (b || "").replace(/^\s*/g, "").replace(/\s{2,}/g, " ");
            return a === b;
        }
    }();
    var DropdownView = function() {
        var html = {
            suggestionsList: '<span class="tt-suggestions"></span>'
        }, css = {
            suggestionsList: {
                display: "block"
            },
            suggestion: {
                whiteSpace: "nowrap",
                cursor: "pointer"
            },
            suggestionChild: {
                whiteSpace: "normal"
            }
        };
        function DropdownView(o) {
            utils.bindAll(this);
            this.isOpen = false;
            this.isEmpty = true;
            this.isMouseOverDropdown = false;
            this.$menu = $(o.menu).on("mouseenter.tt", this._handleMouseenter).on("mouseleave.tt", this._handleMouseleave).on("click.tt", ".tt-suggestion", this._handleSelection).on("mouseover.tt", ".tt-suggestion", this._handleMouseover);
        }
        utils.mixin(DropdownView.prototype, EventTarget, {
            _handleMouseenter: function() {
                this.isMouseOverDropdown = true;
            },
            _handleMouseleave: function() {
                this.isMouseOverDropdown = false;
            },
            _handleMouseover: function($e) {
                var $suggestion = $($e.currentTarget);
                this._getSuggestions().removeClass("tt-is-under-cursor");
                $suggestion.addClass("tt-is-under-cursor");
            },
            _handleSelection: function($e) {
                var $suggestion = $($e.currentTarget);
                this.trigger("suggestionSelected", extractSuggestion($suggestion));
            },
            _show: function() {
                this.$menu.css("display", "block");
            },
            _hide: function() {
                this.$menu.hide();
            },
            _moveCursor: function(increment) {
                var $suggestions, $cur, nextIndex, $underCursor;
                if (!this.isVisible()) {
                    return;
                }
                $suggestions = this._getSuggestions();
                $cur = $suggestions.filter(".tt-is-under-cursor");
                $cur.removeClass("tt-is-under-cursor");
                nextIndex = $suggestions.index($cur) + increment;
                nextIndex = (nextIndex + 1) % ($suggestions.length + 1) - 1;
                if (nextIndex === -1) {
                    this.trigger("cursorRemoved");
                    return;
                } else if (nextIndex < -1) {
                    nextIndex = $suggestions.length - 1;
                }
                $underCursor = $suggestions.eq(nextIndex).addClass("tt-is-under-cursor");
                this._ensureVisibility($underCursor);
                this.trigger("cursorMoved", extractSuggestion($underCursor));
            },
            _getSuggestions: function() {
                return this.$menu.find(".tt-suggestions > .tt-suggestion");
            },
            _ensureVisibility: function($el) {
                var menuHeight = this.$menu.height() + parseInt(this.$menu.css("paddingTop"), 10) + parseInt(this.$menu.css("paddingBottom"), 10), menuScrollTop = this.$menu.scrollTop(), elTop = $el.position().top, elBottom = elTop + $el.outerHeight(true);
                if (elTop < 0) {
                    this.$menu.scrollTop(menuScrollTop + elTop);
                } else if (menuHeight < elBottom) {
                    this.$menu.scrollTop(menuScrollTop + (elBottom - menuHeight));
                }
            },
            destroy: function() {
                this.$menu.off(".tt");
                this.$menu = null;
            },
            isVisible: function() {
                return this.isOpen && !this.isEmpty;
            },
            closeUnlessMouseIsOverDropdown: function() {
                if (!this.isMouseOverDropdown) {
                    this.close();
                }
            },
            close: function() {
                if (this.isOpen) {
                    this.isOpen = false;
                    this.isMouseOverDropdown = false;
                    this._hide();
                    this.$menu.find(".tt-suggestions > .tt-suggestion").removeClass("tt-is-under-cursor");
                    this.trigger("closed");
                }
            },
            open: function() {
                if (!this.isOpen) {
                    this.isOpen = true;
                    !this.isEmpty && this._show();
                    this.trigger("opened");
                }
            },
            setLanguageDirection: function(dir) {
                var ltrCss = {
                    left: "0",
                    right: "auto"
                }, rtlCss = {
                    left: "auto",
                    right: " 0"
                };
                dir === "ltr" ? this.$menu.css(ltrCss) : this.$menu.css(rtlCss);
            },
            moveCursorUp: function() {
                this._moveCursor(-1);
            },
            moveCursorDown: function() {
                this._moveCursor(+1);
            },
            getSuggestionUnderCursor: function() {
                var $suggestion = this._getSuggestions().filter(".tt-is-under-cursor").first();
                return $suggestion.length > 0 ? extractSuggestion($suggestion) : null;
            },
            getFirstSuggestion: function() {
                var $suggestion = this._getSuggestions().first();
                return $suggestion.length > 0 ? extractSuggestion($suggestion) : null;
            },
            renderSuggestions: function(dataset, suggestions) {
                var datasetClassName = "tt-dataset-" + dataset.name, wrapper = '<div class="tt-suggestion">%body</div>', compiledHtml, $suggestionsList, $dataset = this.$menu.find("." + datasetClassName), elBuilder, fragment, $el;
                if ($dataset.length === 0) {
                    $suggestionsList = $(html.suggestionsList).css(css.suggestionsList);
                    $dataset = $("<div></div>").addClass(datasetClassName).append(dataset.header).append($suggestionsList).append(dataset.footer).appendTo(this.$menu);
                }
                if (suggestions.length > 0) {
                    this.isEmpty = false;
                    this.isOpen && this._show();
                    elBuilder = document.createElement("div");
                    fragment = document.createDocumentFragment();
                    utils.each(suggestions, function(i, suggestion) {
                        suggestion.dataset = dataset.name;
                        compiledHtml = dataset.template(suggestion.datum);
                        elBuilder.innerHTML = wrapper.replace("%body", compiledHtml);
                        $el = $(elBuilder.firstChild).css(css.suggestion).data("suggestion", suggestion);
                        $el.children().each(function() {
                            $(this).css(css.suggestionChild);
                        });
                        fragment.appendChild($el[0]);
                    });
                    $dataset.show().find(".tt-suggestions").html(fragment);
                } else {
                    this.clearSuggestions(dataset.name);
                }
                this.trigger("suggestionsRendered");
            },
            clearSuggestions: function(datasetName) {
                var $datasets = datasetName ? this.$menu.find(".tt-dataset-" + datasetName) : this.$menu.find('[class^="tt-dataset-"]'), $suggestions = $datasets.find(".tt-suggestions");
                $datasets.hide();
                $suggestions.empty();
                if (this._getSuggestions().length === 0) {
                    this.isEmpty = true;
                    this._hide();
                }
            }
        });
        return DropdownView;
        function extractSuggestion($el) {
            return $el.data("suggestion");
        }
    }();
    var TypeaheadView = function() {
        var html = {
            wrapper: '<span class="twitter-typeahead"></span>',
            hint: '<input class="tt-hint" type="text" autocomplete="off" spellcheck="off" disabled>',
            dropdown: '<span class="tt-dropdown-menu"></span>'
        }, css = {
            wrapper: {
                position: "relative",
                display: "inline-block"
            },
            hint: {
                position: "absolute",
                top: "0",
                left: "0",
                borderColor: "transparent",
                boxShadow: "none"
            },
            query: {
                position: "relative",
                verticalAlign: "top",
                backgroundColor: "transparent"
            },
            dropdown: {
                position: "absolute",
                top: "100%",
                left: "0",
                zIndex: "100",
                display: "none"
            }
        };
        if (utils.isMsie()) {
            utils.mixin(css.query, {
                backgroundImage: "url(data:image/gif;base64,R0lGODlhAQABAIAAAAAAAP///yH5BAEAAAAALAAAAAABAAEAAAIBRAA7)"
            });
        }
        if (utils.isMsie() && utils.isMsie() <= 7) {
            utils.mixin(css.wrapper, {
                display: "inline",
                zoom: "1"
            });
            utils.mixin(css.query, {
                marginTop: "-1px"
            });
        }
        function TypeaheadView(o) {
            var $menu, $input, $hint;
            utils.bindAll(this);
            this.$node = buildDomStructure(o.input);
            this.datasets = o.datasets;
            this.dir = null;
            this.eventBus = o.eventBus;
            $menu = this.$node.find(".tt-dropdown-menu");
            $input = this.$node.find(".tt-query");
            $hint = this.$node.find(".tt-hint");
            this.dropdownView = new DropdownView({
                menu: $menu
            }).on("suggestionSelected", this._handleSelection).on("cursorMoved", this._clearHint).on("cursorMoved", this._setInputValueToSuggestionUnderCursor).on("cursorRemoved", this._setInputValueToQuery).on("cursorRemoved", this._updateHint).on("suggestionsRendered", this._updateHint).on("opened", this._updateHint).on("closed", this._clearHint).on("opened closed", this._propagateEvent);
            this.inputView = new InputView({
                input: $input,
                hint: $hint
            }).on("focused", this._openDropdown).on("blured", this._closeDropdown).on("blured", this._setInputValueToQuery).on("enterKeyed tabKeyed", this._handleSelection).on("queryChanged", this._clearHint).on("queryChanged", this._clearSuggestions).on("queryChanged", this._getSuggestions).on("whitespaceChanged", this._updateHint).on("queryChanged whitespaceChanged", this._openDropdown).on("queryChanged whitespaceChanged", this._setLanguageDirection).on("escKeyed", this._closeDropdown).on("escKeyed", this._setInputValueToQuery).on("tabKeyed upKeyed downKeyed", this._managePreventDefault).on("upKeyed downKeyed", this._moveDropdownCursor).on("upKeyed downKeyed", this._openDropdown).on("tabKeyed leftKeyed rightKeyed", this._autocomplete);
        }
        utils.mixin(TypeaheadView.prototype, EventTarget, {
            _managePreventDefault: function(e) {
                var $e = e.data, hint, inputValue, preventDefault = false;
                switch (e.type) {
                  case "tabKeyed":
                    hint = this.inputView.getHintValue();
                    inputValue = this.inputView.getInputValue();
                    preventDefault = hint && hint !== inputValue;
                    break;

                  case "upKeyed":
                  case "downKeyed":
                    preventDefault = !$e.shiftKey && !$e.ctrlKey && !$e.metaKey;
                    break;
                }
                preventDefault && $e.preventDefault();
            },
            _setLanguageDirection: function() {
                var dir = this.inputView.getLanguageDirection();
                if (dir !== this.dir) {
                    this.dir = dir;
                    this.$node.css("direction", dir);
                    this.dropdownView.setLanguageDirection(dir);
                }
            },
            _updateHint: function() {
                var suggestion = this.dropdownView.getFirstSuggestion(), hint = suggestion ? suggestion.value : null, dropdownIsVisible = this.dropdownView.isVisible(), inputHasOverflow = this.inputView.isOverflow(), inputValue, query, escapedQuery, beginsWithQuery, match;
                if (hint && dropdownIsVisible && !inputHasOverflow) {
                    inputValue = this.inputView.getInputValue();
                    query = inputValue.replace(/\s{2,}/g, " ").replace(/^\s+/g, "");
                    escapedQuery = utils.escapeRegExChars(query);
                    beginsWithQuery = new RegExp("^(?:" + escapedQuery + ")(.*$)", "i");
                    match = beginsWithQuery.exec(hint);
                    this.inputView.setHintValue(inputValue + (match ? match[1] : ""));
                }
            },
            _clearHint: function() {
                this.inputView.setHintValue("");
            },
            _clearSuggestions: function() {
                this.dropdownView.clearSuggestions();
            },
            _setInputValueToQuery: function() {
                this.inputView.setInputValue(this.inputView.getQuery());
            },
            _setInputValueToSuggestionUnderCursor: function(e) {
                var suggestion = e.data;
                this.inputView.setInputValue(suggestion.value, true);
            },
            _openDropdown: function() {
                this.dropdownView.open();
            },
            _closeDropdown: function(e) {
                this.dropdownView[e.type === "blured" ? "closeUnlessMouseIsOverDropdown" : "close"]();
            },
            _moveDropdownCursor: function(e) {
                var $e = e.data;
                if (!$e.shiftKey && !$e.ctrlKey && !$e.metaKey) {
                    this.dropdownView[e.type === "upKeyed" ? "moveCursorUp" : "moveCursorDown"]();
                }
            },
            _handleSelection: function(e) {
                var byClick = e.type === "suggestionSelected", suggestion = byClick ? e.data : this.dropdownView.getSuggestionUnderCursor();
                if (suggestion) {
                    this.inputView.setInputValue(suggestion.value);
                    byClick ? this.inputView.focus() : e.data.preventDefault();
                    byClick && utils.isMsie() ? utils.defer(this.dropdownView.close) : this.dropdownView.close();
                    this.eventBus.trigger("selected", suggestion.datum, suggestion.dataset);
                }
            },
            _getSuggestions: function() {
                var that = this, query = this.inputView.getQuery();
                if (utils.isBlankString(query)) {
                    return;
                }
                utils.each(this.datasets, function(i, dataset) {
                    dataset.getSuggestions(query, function(suggestions) {
                        if (query === that.inputView.getQuery()) {
                            that.dropdownView.renderSuggestions(dataset, suggestions);
                        }
                    });
                });
            },
            _autocomplete: function(e) {
                var isCursorAtEnd, ignoreEvent, query, hint, suggestion;
                if (e.type === "rightKeyed" || e.type === "leftKeyed") {
                    isCursorAtEnd = this.inputView.isCursorAtEnd();
                    ignoreEvent = this.inputView.getLanguageDirection() === "ltr" ? e.type === "leftKeyed" : e.type === "rightKeyed";
                    if (!isCursorAtEnd || ignoreEvent) {
                        return;
                    }
                }
                query = this.inputView.getQuery();
                hint = this.inputView.getHintValue();
                if (hint !== "" && query !== hint) {
                    suggestion = this.dropdownView.getFirstSuggestion();
                    this.inputView.setInputValue(suggestion.value);
                    this.eventBus.trigger("autocompleted", suggestion.datum, suggestion.dataset);
                }
            },
            _propagateEvent: function(e) {
                this.eventBus.trigger(e.type);
            },
            destroy: function() {
                this.inputView.destroy();
                this.dropdownView.destroy();
                destroyDomStructure(this.$node);
                this.$node = null;
            },
            setQuery: function(query) {
                this.inputView.setQuery(query);
                this.inputView.setInputValue(query);
                this._clearHint();
                this._clearSuggestions();
                this._getSuggestions();
            }
        });
        return TypeaheadView;
        function buildDomStructure(input) {
            var $wrapper = $(html.wrapper), $dropdown = $(html.dropdown), $input = $(input), $hint = $(html.hint);
            $wrapper = $wrapper.css(css.wrapper);
            $dropdown = $dropdown.css(css.dropdown);
            $hint.css(css.hint).css({
                backgroundAttachment: $input.css("background-attachment"),
                backgroundClip: $input.css("background-clip"),
                backgroundColor: $input.css("background-color"),
                backgroundImage: $input.css("background-image"),
                backgroundOrigin: $input.css("background-origin"),
                backgroundPosition: $input.css("background-position"),
                backgroundRepeat: $input.css("background-repeat"),
                backgroundSize: $input.css("background-size")
            });
            $input.data("ttAttrs", {
                dir: $input.attr("dir"),
                autocomplete: $input.attr("autocomplete"),
                spellcheck: $input.attr("spellcheck"),
                style: $input.attr("style")
            });
            $input.addClass("tt-query").attr({
                autocomplete: "off",
                spellcheck: false
            }).css(css.query);
            try {
                !$input.attr("dir") && $input.attr("dir", "auto");
            } catch (e) {}
            return $input.wrap($wrapper).parent().prepend($hint).append($dropdown);
        }
        function destroyDomStructure($node) {
            var $input = $node.find(".tt-query");
            utils.each($input.data("ttAttrs"), function(key, val) {
                utils.isUndefined(val) ? $input.removeAttr(key) : $input.attr(key, val);
            });
            $input.detach().removeData("ttAttrs").removeClass("tt-query").insertAfter($node);
            $node.remove();
        }
    }();
    (function() {
        var cache = {}, viewKey = "ttView", methods;
        methods = {
            initialize: function(datasetDefs) {
                var datasets;
                datasetDefs = utils.isArray(datasetDefs) ? datasetDefs : [ datasetDefs ];
                if (datasetDefs.length === 0) {
                    $.error("no datasets provided");
                }
                datasets = utils.map(datasetDefs, function(o) {
                    var dataset = cache[o.name] ? cache[o.name] : new Dataset(o);
                    if (o.name) {
                        cache[o.name] = dataset;
                    }
                    return dataset;
                });
                return this.each(initialize);
                function initialize() {
                    var $input = $(this), deferreds, eventBus = new EventBus({
                        el: $input
                    });
                    deferreds = utils.map(datasets, function(dataset) {
                        return dataset.initialize();
                    });
                    $input.data(viewKey, new TypeaheadView({
                        input: $input,
                        eventBus: eventBus = new EventBus({
                            el: $input
                        }),
                        datasets: datasets
                    }));
                    $.when.apply($, deferreds).always(function() {
                        utils.defer(function() {
                            eventBus.trigger("initialized");
                        });
                    });
                }
            },
            destroy: function() {
                return this.each(destroy);
                function destroy() {
                    var $this = $(this), view = $this.data(viewKey);
                    if (view) {
                        view.destroy();
                        $this.removeData(viewKey);
                    }
                }
            },
            setQuery: function(query) {
                return this.each(setQuery);
                function setQuery() {
                    var view = $(this).data(viewKey);
                    view && view.setQuery(query);
                }
            }
        };
        jQuery.fn.typeahead = function(method) {
            if (methods[method]) {
                return methods[method].apply(this, [].slice.call(arguments, 1));
            } else {
                return methods.initialize.apply(this, arguments);
            }
        };
    })();
})(window.jQuery);

==> figure/task_manager/html/Font-Awesome/src/assets/js/ZeroClipboard-1.1.7.min.js <==
/*!
 * zeroclipboard
 * The Zero Clipboard library provides an easy way to copy text to the clipboard using an invisible Adobe Flash movie, and a JavaScript interface.
 * Copyright 2012 Jon Rohan, James M. Greene, .
 * Released under the MIT license
 * http://jonrohan.github.com/ZeroClipboard/
 * v1.1.7
 */(function(){"use strict";var a=function(a,b){var c=a.style[b];a.currentStyle?c=a.currentStyle[b]:window.getComputedStyle&&(c=document.defaultView.getComputedStyle(a,null).getPropertyValue(b));if(c=="auto"&&b=="cursor"){var d=["a"];for(var e=0;e<d.length;e++)if(a.tagName.toLowerCase()==d[e])return"pointer"}return c},b=function(a){if(!l.prototype._singleton)return;a||(a=window.event);var b;this!==window?b=this:a.target?b=a.target:a.srcElement&&(b=a.srcElement),l.prototype._singleton.setCurrent(b)},c=function(a,b,c){a.addEventListener?a.addEventListener(b,c,!1):a.attachEvent&&a.attachEvent("on"+b,c)},d=function(a,b,c){a.removeEventListener?a.removeEventListener(b,c,!1):a.detachEvent&&a.detachEvent("on"+b,c)},e=function(a,b){if(a.addClass)return a.addClass(b),a;if(b&&typeof b=="string"){var c=(b||"").split(/\s+/);if(a.nodeType===1)if(!a.className)a.className=b;else{var d=" "+a.className+" ",e=a.className;for(var f=0,g=c.length;f<g;f++)d.indexOf(" "+c[f]+" ")<0&&(e+=" "+c[f]);a.className=e.replace(/^\s+|\s+$/g,"")}}return a},f=function(a,b){if(a.removeClass)return a.removeClass(b),a;if(b&&typeof b=="string"||b===undefined){var c=(b||"").split(/\s+/);if(a.nodeType===1&&a.className)if(b){var d=(" "+a.className+" ").replace(/[\n\t]/g," ");for(var e=0,f=c.length;e<f;e++)d=d.replace(" "+c[e]+" "," ");a.className=d.replace(/^\s+|\s+$/g,"")}else a.className=""}return a},g=function(b){var c={left:0,top:0,width:b.width||b.offsetWidth||0,height:b.height||b.offsetHeight||0,zIndex:9999},d=a(b,"zIndex");d&&d!="auto"&&(c.zIndex=parseInt(d,10));while(b){var e=parseInt(a(b,"borderLeftWidth"),10),f=parseInt(a(b,"borderTopWidth"),10);c.left+=isNaN(b.offsetLeft)?0:b.offsetLeft,c.left+=isNaN(e)?0:e,c.top+=isNaN(b.offsetTop)?0:b.offsetTop,c.top+=isNaN(f)?0:f,b=b.offsetParent}return c},h=function(a){return(a.indexOf("?")>=0?"&":"?")+"nocache="+(new Date).getTime()},i=function(a){var b=[];return a.trustedDomains&&(typeof a.trustedDomains=="string"?b.push("trustedDomain="+a.trustedDomains):b.push("trustedDomain="+a.trustedDomains.join(","))),b.join("&")},j=function(a,b){if(b.indexOf)return b.indexOf(a);for(var c=0,d=b.length;c<d;c++)if(b[c]===a)return c;return-1},k=function(a){if(typeof a=="string")throw new TypeError("ZeroClipboard doesn't accept query strings.");return a.length?a:[a]},l=function(a,b){a&&(l.prototype._singleton||this).glue(a);if(l.prototype._singleton)return l.prototype._singleton;l.prototype._singleton=this,this.options={};for(var c in o)this.options[c]=o[c];for(var d in b)this.options[d]=b[d];this.handlers={},l.detectFlashSupport()&&p()},m,n=[];l.prototype.setCurrent=function(b){m=b,this.reposition(),b.getAttribute("title")&&this.setTitle(b.getAttribute("title")),this.setHandCursor(a(b,"cursor")=="pointer")},l.prototype.setText=function(a){a&&a!==""&&(this.options.text=a,this.ready()&&this.flashBridge.setText(a))},l.prototype.setTitle=function(a){a&&a!==""&&this.htmlBridge.setAttribute("title",a)},l.prototype.setSize=function(a,b){this.ready()&&this.flashBridge.setSize(a,b)},l.prototype.setHandCursor=function(a){this.ready()&&this.flashBridge.setHandCursor(a)},l.version="1.1.7";var o={moviePath:"ZeroClipboard.swf",trustedDomains:null,text:null,hoverClass:"zeroclipboard-is-hover",activeClass:"zeroclipboard-is-active",allowScriptAccess:"sameDomain"};l.setDefaults=function(a){for(var b in a)o[b]=a[b]},l.destroy=function(){l.prototype._singleton.unglue(n);var a=l.prototype._singleton.htmlBridge;a.parentNode.removeChild(a),delete l.prototype._singleton},l.detectFlashSupport=function(){var a=!1;try{new ActiveXObject("ShockwaveFlash.ShockwaveFlash")&&(a=!0)}catch(b){navigator.mimeTypes["application/x-shockwave-flash"]&&(a=!0)}return a};var p=function(){var a=l.prototype._singleton,b=document.getElementById("global-zeroclipboard-html-bridge");if(!b){var c='      <object classid="clsid:d27cdb6e-ae6d-11cf-96b8-444553540000" id="global-zeroclipboard-flash-bridge" width="100%" height="100%">         <param name="movie" value="'+a.options.moviePath+h(a.options.moviePath)+'"/>         <param name="allowScriptAccess" value="'+a.options.allowScriptAccess+'"/>         <param name="scale" value="exactfit"/>         <param name="loop" value="false"/>         <param name="menu" value="false"/>         <param name="quality" value="best" />         <param name="bgcolor" value="#ffffff"/>         <param name="wmode" value="transparent"/>         <param name="flashvars" value="'+i(a.options)+'"/>         <embed src="'+a.options.moviePath+h(a.options.moviePath)+'"           loop="false" menu="false"           quality="best" bgcolor="#ffffff"           width="100%" height="100%"           name="global-zeroclipboard-flash-bridge"           allowScriptAccess="always"           allowFullScreen="false"           type="application/x-shockwave-flash"           wmode="transparent"           pluginspage="http://www.macromedia.com/go/getflashplayer"           flashvars="'+i(a.options)+'"           scale="exactfit">         </embed>       </object>';b=document.createElement("div"),b.id="global-zeroclipboard-html-bridge",b.setAttribute("class","global-zeroclipboard-container"),b.setAttribute("data-clipboard-ready",!1),b.style.position="absolute",b.style.left="-9999px",b.style.top="-9999px",b.style.width="15px",b.style.height="15px",b.style.zIndex="9999",b.innerHTML=c,document.body.appendChild(b)}a.htmlBridge=b,a.flashBridge=document["global-zeroclipboard-flash-bridge"]||b.children[0].lastElementChild};l.prototype.resetBridge=function(){this.htmlBridge.style.left="-9999px",this.htmlBridge.style.top="-9999px",this.htmlBridge.removeAttribute("title"),this.htmlBridge.removeAttribute("data-clipboard-text"),f(m,this.options.activeClass),m=null,this.options.text=null},l.prototype.ready=function(){var a=this.htmlBridge.getAttribute("data-clipboard-ready");return a==="true"||a===!0},l.prototype.reposition=function(){if(!m)return!1;var a=g(m);this.htmlBridge.style.top=a.top+"px",this.htmlBridge.style.left=a.left+"px",this.htmlBridge.style.width=a.width+"px",this.htmlBridge.style.height=a.height+"px",this.htmlBridge.style.zIndex=a.zIndex+1,this.setSize(a.width,a.height)},l.dispatch=function(a,b){l.prototype._singleton.receiveEvent(a,b)},l.prototype.on=function(a,b){var c=a.toString().split(/\s/g);for(var d=0;d<c.length;d++)a=c[d].toLowerCase().replace(/^on/,""),this.handlers[a]||(this.handlers[a]=b);this.handlers.noflash&&!l.detectFlashSupport()&&this.receiveEvent("onNoFlash",null)},l.prototype.addEventListener=l.prototype.on,l.prototype.off=function(a,b){var c=a.toString().split(/\s/g);for(var d=0;d<c.length;d++){a=c[d].toLowerCase().replace(/^on/,"");for(var e in this.handlers)e===a&&this.handlers[e]===b&&delete this.handlers[e]}},l.prototype.removeEventListener=l.prototype.off,l.prototype.receiveEvent=function(a,b){a=a.toString().toLowerCase().replace(/^on/,"");var c=m;switch(a){case"load":if(b&&parseFloat(b.flashVersion.replace(",",".").replace(/[^0-9\.]/gi,""))<10){this.receiveEvent("onWrongFlash",{flashVersion:b.flashVersion});return}this.htmlBridge.setAttribute("data-clipboard-ready",!0);break;case"mouseover":e(c,this.options.hoverClass);break;case"mouseout":f(c,this.options.hoverClass),this.resetBridge();break;case"mousedown":e(c,this.options.activeClass);break;case"mouseup":f(c,this.options.activeClass);break;case"datarequested":var d=c.getAttribute("data-clipboard-target"),g=d?document.getElementById(d):null;if(g){var h=g.value||g.textContent||g.innerText;h&&this.setText(h)}else{var i=c.getAttribute("data-clipboard-text");i&&this.setText(i)}break;case"complete":this.options.text=null}if(this.handlers[a]){var j=this.handlers[a];typeof j=="function"?j.call(c,this,b):typeof j=="string"&&window[j].call(c,this,b)}},l.prototype.glue=function(a){a=k(a);for(var d=0;d<a.length;d++)j(a[d],n)==-1&&(n.push(a[d]),c(a[d],"mouseover",b))},l.prototype.unglue=function(a){a=k(a);for(var c=0;c<a.length;c++){d(a[c],"mouseover",b);var e=j(a[c],n);e!=-1&&n.splice(e,1)}},typeof module!="undefined"?module.exports=l:typeof define=="function"&&define.amd?define(function(){return l}):window.ZeroClipboard=l})();

==> figure/task_manager/html/Font-Awesome/src/assets/js/backbone.min.js <==
// Backbone.js 0.9.1

// (c) 2010-2012 Jeremy Ashkenas, DocumentCloud Inc.
// Backbone may be freely distributed under the MIT license.
// For all details and documentation:
// http://backbonejs.org
(function(){var i=this,r=i.Backbone,s=Array.prototype.slice,t=Array.prototype.splice,g;g="undefined"!==typeof exports?exports:i.Backbone={};g.VERSION="0.9.1";var f=i._;!f&&"undefined"!==typeof require&&(f=require("underscore"));var h=i.jQuery||i.Zepto||i.ender;g.setDomLibrary=function(a){h=a};g.noConflict=function(){i.Backbone=r;return this};g.emulateHTTP=!1;g.emulateJSON=!1;g.Events={on:function(a,b,c){for(var d,a=a.split(/\s+/),e=this._callbacks||(this._callbacks={});d=a.shift();){d=e[d]||(e[d]=
{});var f=d.tail||(d.tail=d.next={});f.callback=b;f.context=c;d.tail=f.next={}}return this},off:function(a,b,c){var d,e,f;if(a){if(e=this._callbacks)for(a=a.split(/\s+/);d=a.shift();)if(f=e[d],delete e[d],b&&f)for(;(f=f.next)&&f.next;)if(!(f.callback===b&&(!c||f.context===c)))this.on(d,f.callback,f.context)}else delete this._callbacks;return this},trigger:function(a){var b,c,d,e;if(!(d=this._callbacks))return this;e=d.all;for((a=a.split(/\s+/)).push(null);b=a.shift();)e&&a.push({next:e.next,tail:e.tail,
event:b}),(c=d[b])&&a.push({next:c.next,tail:c.tail});for(e=s.call(arguments,1);c=a.pop();){b=c.tail;for(d=c.event?[c.event].concat(e):e;(c=c.next)!==b;)c.callback.apply(c.context||this,d)}return this}};g.Events.bind=g.Events.on;g.Events.unbind=g.Events.off;g.Model=function(a,b){var c;a||(a={});b&&b.parse&&(a=this.parse(a));if(c=j(this,"defaults"))a=f.extend({},c,a);b&&b.collection&&(this.collection=b.collection);this.attributes={};this._escapedAttributes={};this.cid=f.uniqueId("c");if(!this.set(a,
{silent:!0}))throw Error("Can't create an invalid model");delete this._changed;this._previousAttributes=f.clone(this.attributes);this.initialize.apply(this,arguments)};f.extend(g.Model.prototype,g.Events,{idAttribute:"id",initialize:function(){},toJSON:function(){return f.clone(this.attributes)},get:function(a){return this.attributes[a]},escape:function(a){var b;if(b=this._escapedAttributes[a])return b;b=this.attributes[a];return this._escapedAttributes[a]=f.escape(null==b?"":""+b)},has:function(a){return null!=
this.attributes[a]},set:function(a,b,c){var d,e;f.isObject(a)||null==a?(d=a,c=b):(d={},d[a]=b);c||(c={});if(!d)return this;d instanceof g.Model&&(d=d.attributes);if(c.unset)for(e in d)d[e]=void 0;if(!this._validate(d,c))return!1;this.idAttribute in d&&(this.id=d[this.idAttribute]);var b=this.attributes,k=this._escapedAttributes,n=this._previousAttributes||{},h=this._setting;this._changed||(this._changed={});this._setting=!0;for(e in d)if(a=d[e],f.isEqual(b[e],a)||delete k[e],c.unset?delete b[e]:b[e]=
a,this._changing&&!f.isEqual(this._changed[e],a)&&(this.trigger("change:"+e,this,a,c),this._moreChanges=!0),delete this._changed[e],!f.isEqual(n[e],a)||f.has(b,e)!=f.has(n,e))this._changed[e]=a;h||(!c.silent&&this.hasChanged()&&this.change(c),this._setting=!1);return this},unset:function(a,b){(b||(b={})).unset=!0;return this.set(a,null,b)},clear:function(a){(a||(a={})).unset=!0;return this.set(f.clone(this.attributes),a)},fetch:function(a){var a=a?f.clone(a):{},b=this,c=a.success;a.success=function(d,
e,f){if(!b.set(b.parse(d,f),a))return!1;c&&c(b,d)};a.error=g.wrapError(a.error,b,a);return(this.sync||g.sync).call(this,"read",this,a)},save:function(a,b,c){var d,e;f.isObject(a)||null==a?(d=a,c=b):(d={},d[a]=b);c=c?f.clone(c):{};c.wait&&(e=f.clone(this.attributes));a=f.extend({},c,{silent:!0});if(d&&!this.set(d,c.wait?a:c))return!1;var k=this,h=c.success;c.success=function(a,b,e){b=k.parse(a,e);c.wait&&(b=f.extend(d||{},b));if(!k.set(b,c))return!1;h?h(k,a):k.trigger("sync",k,a,c)};c.error=g.wrapError(c.error,
k,c);b=this.isNew()?"create":"update";b=(this.sync||g.sync).call(this,b,this,c);c.wait&&this.set(e,a);return b},destroy:function(a){var a=a?f.clone(a):{},b=this,c=a.success,d=function(){b.trigger("destroy",b,b.collection,a)};if(this.isNew())return d();a.success=function(e){a.wait&&d();c?c(b,e):b.trigger("sync",b,e,a)};a.error=g.wrapError(a.error,b,a);var e=(this.sync||g.sync).call(this,"delete",this,a);a.wait||d();return e},url:function(){var a=j(this.collection,"url")||j(this,"urlRoot")||o();return this.isNew()?
a:a+("/"==a.charAt(a.length-1)?"":"/")+encodeURIComponent(this.id)},parse:function(a){return a},clone:function(){return new this.constructor(this.attributes)},isNew:function(){return null==this.id},change:function(a){if(this._changing||!this.hasChanged())return this;this._moreChanges=this._changing=!0;for(var b in this._changed)this.trigger("change:"+b,this,this._changed[b],a);for(;this._moreChanges;)this._moreChanges=!1,this.trigger("change",this,a);this._previousAttributes=f.clone(this.attributes);
delete this._changed;this._changing=!1;return this},hasChanged:function(a){return!arguments.length?!f.isEmpty(this._changed):this._changed&&f.has(this._changed,a)},changedAttributes:function(a){if(!a)return this.hasChanged()?f.clone(this._changed):!1;var b,c=!1,d=this._previousAttributes,e;for(e in a)if(!f.isEqual(d[e],b=a[e]))(c||(c={}))[e]=b;return c},previous:function(a){return!arguments.length||!this._previousAttributes?null:this._previousAttributes[a]},previousAttributes:function(){return f.clone(this._previousAttributes)},
isValid:function(){return!this.validate(this.attributes)},_validate:function(a,b){if(b.silent||!this.validate)return!0;var a=f.extend({},this.attributes,a),c=this.validate(a,b);if(!c)return!0;b&&b.error?b.error(this,c,b):this.trigger("error",this,c,b);return!1}});g.Collection=function(a,b){b||(b={});b.comparator&&(this.comparator=b.comparator);this._reset();this.initialize.apply(this,arguments);a&&this.reset(a,{silent:!0,parse:b.parse})};f.extend(g.Collection.prototype,g.Events,{model:g.Model,initialize:function(){},
toJSON:function(){return this.map(function(a){return a.toJSON()})},add:function(a,b){var c,d,e,g,h,i={},j={};b||(b={});a=f.isArray(a)?a.slice():[a];for(c=0,d=a.length;c<d;c++){if(!(e=a[c]=this._prepareModel(a[c],b)))throw Error("Can't add an invalid model to a collection");if(i[g=e.cid]||this._byCid[g]||null!=(h=e.id)&&(j[h]||this._byId[h]))throw Error("Can't add the same model to a collection twice");i[g]=j[h]=e}for(c=0;c<d;c++)(e=a[c]).on("all",this._onModelEvent,this),this._byCid[e.cid]=e,null!=
e.id&&(this._byId[e.id]=e);this.length+=d;t.apply(this.models,[null!=b.at?b.at:this.models.length,0].concat(a));this.comparator&&this.sort({silent:!0});if(b.silent)return this;for(c=0,d=this.models.length;c<d;c++)if(i[(e=this.models[c]).cid])b.index=c,e.trigger("add",e,this,b);return this},remove:function(a,b){var c,d,e,g;b||(b={});a=f.isArray(a)?a.slice():[a];for(c=0,d=a.length;c<d;c++)if(g=this.getByCid(a[c])||this.get(a[c]))delete this._byId[g.id],delete this._byCid[g.cid],e=this.indexOf(g),this.models.splice(e,
1),this.length--,b.silent||(b.index=e,g.trigger("remove",g,this,b)),this._removeReference(g);return this},get:function(a){return null==a?null:this._byId[null!=a.id?a.id:a]},getByCid:function(a){return a&&this._byCid[a.cid||a]},at:function(a){return this.models[a]},sort:function(a){a||(a={});if(!this.comparator)throw Error("Cannot sort a set without a comparator");var b=f.bind(this.comparator,this);1==this.comparator.length?this.models=this.sortBy(b):this.models.sort(b);a.silent||this.trigger("reset",
this,a);return this},pluck:function(a){return f.map(this.models,function(b){return b.get(a)})},reset:function(a,b){a||(a=[]);b||(b={});for(var c=0,d=this.models.length;c<d;c++)this._removeReference(this.models[c]);this._reset();this.add(a,{silent:!0,parse:b.parse});b.silent||this.trigger("reset",this,b);return this},fetch:function(a){a=a?f.clone(a):{};void 0===a.parse&&(a.parse=!0);var b=this,c=a.success;a.success=function(d,e,f){b[a.add?"add":"reset"](b.parse(d,f),a);c&&c(b,d)};a.error=g.wrapError(a.error,
b,a);return(this.sync||g.sync).call(this,"read",this,a)},create:function(a,b){var c=this,b=b?f.clone(b):{},a=this._prepareModel(a,b);if(!a)return!1;b.wait||c.add(a,b);var d=b.success;b.success=function(e,f){b.wait&&c.add(e,b);d?d(e,f):e.trigger("sync",a,f,b)};a.save(null,b);return a},parse:function(a){return a},chain:function(){return f(this.models).chain()},_reset:function(){this.length=0;this.models=[];this._byId={};this._byCid={}},_prepareModel:function(a,b){a instanceof g.Model?a.collection||
(a.collection=this):(b.collection=this,a=new this.model(a,b),a._validate(a.attributes,b)||(a=!1));return a},_removeReference:function(a){this==a.collection&&delete a.collection;a.off("all",this._onModelEvent,this)},_onModelEvent:function(a,b,c,d){("add"==a||"remove"==a)&&c!=this||("destroy"==a&&this.remove(b,d),b&&a==="change:"+b.idAttribute&&(delete this._byId[b.previous(b.idAttribute)],this._byId[b.id]=b),this.trigger.apply(this,arguments))}});f.each("forEach,each,map,reduce,reduceRight,find,detect,filter,select,reject,every,all,some,any,include,contains,invoke,max,min,sortBy,sortedIndex,toArray,size,first,initial,rest,last,without,indexOf,shuffle,lastIndexOf,isEmpty,groupBy".split(","),
function(a){g.Collection.prototype[a]=function(){return f[a].apply(f,[this.models].concat(f.toArray(arguments)))}});g.Router=function(a){a||(a={});a.routes&&(this.routes=a.routes);this._bindRoutes();this.initialize.apply(this,arguments)};var u=/:\w+/g,v=/\*\w+/g,w=/[-[\]{}()+?.,\\^$|#\s]/g;f.extend(g.Router.prototype,g.Events,{initialize:function(){},route:function(a,b,c){g.history||(g.history=new g.History);f.isRegExp(a)||(a=this._routeToRegExp(a));c||(c=this[b]);g.history.route(a,f.bind(function(d){d=
this._extractParameters(a,d);c&&c.apply(this,d);this.trigger.apply(this,["route:"+b].concat(d));g.history.trigger("route",this,b,d)},this));return this},navigate:function(a,b){g.history.navigate(a,b)},_bindRoutes:function(){if(this.routes){var a=[],b;for(b in this.routes)a.unshift([b,this.routes[b]]);b=0;for(var c=a.length;b<c;b++)this.route(a[b][0],a[b][1],this[a[b][1]])}},_routeToRegExp:function(a){a=a.replace(w,"\\$&").replace(u,"([^/]+)").replace(v,"(.*?)");return RegExp("^"+a+"$")},_extractParameters:function(a,
b){return a.exec(b).slice(1)}});g.History=function(){this.handlers=[];f.bindAll(this,"checkUrl")};var m=/^[#\/]/,x=/msie [\w.]+/,l=!1;f.extend(g.History.prototype,g.Events,{interval:50,getFragment:function(a,b){if(null==a)if(this._hasPushState||b){var a=window.location.pathname,c=window.location.search;c&&(a+=c)}else a=window.location.hash;a=decodeURIComponent(a);a.indexOf(this.options.root)||(a=a.substr(this.options.root.length));return a.replace(m,"")},start:function(a){if(l)throw Error("Backbone.history has already been started");
this.options=f.extend({},{root:"/"},this.options,a);this._wantsHashChange=!1!==this.options.hashChange;this._wantsPushState=!!this.options.pushState;this._hasPushState=!(!this.options.pushState||!window.history||!window.history.pushState);var a=this.getFragment(),b=document.documentMode;if(b=x.exec(navigator.userAgent.toLowerCase())&&(!b||7>=b))this.iframe=h('<iframe src="javascript:0" tabindex="-1" />').hide().appendTo("body")[0].contentWindow,this.navigate(a);this._hasPushState?h(window).bind("popstate",
this.checkUrl):this._wantsHashChange&&"onhashchange"in window&&!b?h(window).bind("hashchange",this.checkUrl):this._wantsHashChange&&(this._checkUrlInterval=setInterval(this.checkUrl,this.interval));this.fragment=a;l=!0;a=window.location;b=a.pathname==this.options.root;if(this._wantsHashChange&&this._wantsPushState&&!this._hasPushState&&!b)return this.fragment=this.getFragment(null,!0),window.location.replace(this.options.root+"#"+this.fragment),!0;this._wantsPushState&&this._hasPushState&&b&&a.hash&&
(this.fragment=a.hash.replace(m,""),window.history.replaceState({},document.title,a.protocol+"//"+a.host+this.options.root+this.fragment));if(!this.options.silent)return this.loadUrl()},stop:function(){h(window).unbind("popstate",this.checkUrl).unbind("hashchange",this.checkUrl);clearInterval(this._checkUrlInterval);l=!1},route:function(a,b){this.handlers.unshift({route:a,callback:b})},checkUrl:function(){var a=this.getFragment();a==this.fragment&&this.iframe&&(a=this.getFragment(this.iframe.location.hash));
if(a==this.fragment||a==decodeURIComponent(this.fragment))return!1;this.iframe&&this.navigate(a);this.loadUrl()||this.loadUrl(window.location.hash)},loadUrl:function(a){var b=this.fragment=this.getFragment(a);return f.any(this.handlers,function(a){if(a.route.test(b))return a.callback(b),!0})},navigate:function(a,b){if(!l)return!1;if(!b||!0===b)b={trigger:b};var c=(a||"").replace(m,"");this.fragment==c||this.fragment==decodeURIComponent(c)||(this._hasPushState?(0!=c.indexOf(this.options.root)&&(c=
this.options.root+c),this.fragment=c,window.history[b.replace?"replaceState":"pushState"]({},document.title,c)):this._wantsHashChange?(this.fragment=c,this._updateHash(window.location,c,b.replace),this.iframe&&c!=this.getFragment(this.iframe.location.hash)&&(b.replace||this.iframe.document.open().close(),this._updateHash(this.iframe.location,c,b.replace))):window.location.assign(this.options.root+a),b.trigger&&this.loadUrl(a))},_updateHash:function(a,b,c){c?a.replace(a.toString().replace(/(javascript:|#).*$/,
"")+"#"+b):a.hash=b}});g.View=function(a){this.cid=f.uniqueId("view");this._configure(a||{});this._ensureElement();this.initialize.apply(this,arguments);this.delegateEvents()};var y=/^(\S+)\s*(.*)$/,p="model,collection,el,id,attributes,className,tagName".split(",");f.extend(g.View.prototype,g.Events,{tagName:"div",$:function(a){return this.$el.find(a)},initialize:function(){},render:function(){return this},remove:function(){this.$el.remove();return this},make:function(a,b,c){a=document.createElement(a);
b&&h(a).attr(b);c&&h(a).html(c);return a},setElement:function(a,b){this.$el=h(a);this.el=this.$el[0];!1!==b&&this.delegateEvents();return this},delegateEvents:function(a){if(a||(a=j(this,"events"))){this.undelegateEvents();for(var b in a){var c=a[b];f.isFunction(c)||(c=this[a[b]]);if(!c)throw Error('Event "'+a[b]+'" does not exist');var d=b.match(y),e=d[1],d=d[2],c=f.bind(c,this),e=e+(".delegateEvents"+this.cid);""===d?this.$el.bind(e,c):this.$el.delegate(d,e,c)}}},undelegateEvents:function(){this.$el.unbind(".delegateEvents"+
this.cid)},_configure:function(a){this.options&&(a=f.extend({},this.options,a));for(var b=0,c=p.length;b<c;b++){var d=p[b];a[d]&&(this[d]=a[d])}this.options=a},_ensureElement:function(){if(this.el)this.setElement(this.el,!1);else{var a=j(this,"attributes")||{};this.id&&(a.id=this.id);this.className&&(a["class"]=this.className);this.setElement(this.make(this.tagName,a),!1)}}});g.Model.extend=g.Collection.extend=g.Router.extend=g.View.extend=function(a,b){var c=z(this,a,b);c.extend=this.extend;return c};
var A={create:"POST",update:"PUT","delete":"DELETE",read:"GET"};g.sync=function(a,b,c){var d=A[a],e={type:d,dataType:"json"};c.url||(e.url=j(b,"url")||o());if(!c.data&&b&&("create"==a||"update"==a))e.contentType="application/json",e.data=JSON.stringify(b.toJSON());g.emulateJSON&&(e.contentType="application/x-www-form-urlencoded",e.data=e.data?{model:e.data}:{});if(g.emulateHTTP&&("PUT"===d||"DELETE"===d))g.emulateJSON&&(e.data._method=d),e.type="POST",e.beforeSend=function(a){a.setRequestHeader("X-HTTP-Method-Override",
d)};"GET"!==e.type&&!g.emulateJSON&&(e.processData=!1);return h.ajax(f.extend(e,c))};g.wrapError=function(a,b,c){return function(d,e){e=d===b?e:d;a?a(b,e,c):b.trigger("error",b,e,c)}};var q=function(){},z=function(a,b,c){var d;d=b&&b.hasOwnProperty("constructor")?b.constructor:function(){a.apply(this,arguments)};f.extend(d,a);q.prototype=a.prototype;d.prototype=new q;b&&f.extend(d.prototype,b);c&&f.extend(d,c);d.prototype.constructor=d;d.__super__=a.prototype;return d},j=function(a,b){return!a||!a[b]?
null:f.isFunction(a[b])?a[b]():a[b]},o=function(){throw Error('A "url" property or function must be specified');}}).call(this);


==> figure/task_manager/html/Font-Awesome/src/assets/js/bootstrap-2.3.1.min.js <==
/*!
* Bootstrap.js by @fat & @mdo
* Copyright 2012 Twitter, Inc.
* http://www.apache.org/licenses/LICENSE-2.0.txt
*/
!function(e){"use strict";e(function(){e.support.transition=function(){var e=function(){var e=document.createElement("bootstrap"),t={WebkitTransition:"webkitTransitionEnd",MozTransition:"transitionend",OTransition:"oTransitionEnd otransitionend",transition:"transitionend"},n;for(n in t)if(e.style[n]!==undefined)return t[n]}();return e&&{end:e}}()})}(window.jQuery),!function(e){"use strict";var t='[data-dismiss="alert"]',n=function(n){e(n).on("click",t,this.close)};n.prototype.close=function(t){function s(){i.trigger("closed").remove()}var n=e(this),r=n.attr("data-target"),i;r||(r=n.attr("href"),r=r&&r.replace(/.*(?=#[^\s]*$)/,"")),i=e(r),t&&t.preventDefault(),i.length||(i=n.hasClass("alert")?n:n.parent()),i.trigger(t=e.Event("close"));if(t.isDefaultPrevented())return;i.removeClass("in"),e.support.transition&&i.hasClass("fade")?i.on(e.support.transition.end,s):s()};var r=e.fn.alert;e.fn.alert=function(t){return this.each(function(){var r=e(this),i=r.data("alert");i||r.data("alert",i=new n(this)),typeof t=="string"&&i[t].call(r)})},e.fn.alert.Constructor=n,e.fn.alert.noConflict=function(){return e.fn.alert=r,this},e(document).on("click.alert.data-api",t,n.prototype.close)}(window.jQuery),!function(e){"use strict";var t=function(t,n){this.$element=e(t),this.options=e.extend({},e.fn.button.defaults,n)};t.prototype.setState=function(e){var t="disabled",n=this.$element,r=n.data(),i=n.is("input")?"val":"html";e+="Text",r.resetText||n.data("resetText",n[i]()),n[i](r[e]||this.options[e]),setTimeout(function(){e=="loadingText"?n.addClass(t).attr(t,t):n.removeClass(t).removeAttr(t)},0)},t.prototype.toggle=function(){var e=this.$element.closest('[data-toggle="buttons-radio"]');e&&e.find(".active").removeClass("active"),this.$element.toggleClass("active")};var n=e.fn.button;e.fn.button=function(n){return this.each(function(){var r=e(this),i=r.data("button"),s=typeof n=="object"&&n;i||r.data("button",i=new t(this,s)),n=="toggle"?i.toggle():n&&i.setState(n)})},e.fn.button.defaults={loadingText:"loading..."},e.fn.button.Constructor=t,e.fn.button.noConflict=function(){return e.fn.button=n,this},e(document).on("click.button.data-api","[data-toggle^=button]",function(t){var n=e(t.target);n.hasClass("btn")||(n=n.closest(".btn")),n.button("toggle")})}(window.jQuery),!function(e){"use strict";var t=function(t,n){this.$element=e(t),this.$indicators=this.$element.find(".carousel-indicators"),this.options=n,this.options.pause=="hover"&&this.$element.on("mouseenter",e.proxy(this.pause,this)).on("mouseleave",e.proxy(this.cycle,this))};t.prototype={cycle:function(t){return t||(this.paused=!1),this.interval&&clearInterval(this.interval),this.options.interval&&!this.paused&&(this.interval=setInterval(e.proxy(this.next,this),this.options.interval)),this},getActiveIndex:function(){return this.$active=this.$element.find(".item.active"),this.$items=this.$active.parent().children(),this.$items.index(this.$active)},to:function(t){var n=this.getActiveIndex(),r=this;if(t>this.$items.length-1||t<0)return;return this.sliding?this.$element.one("slid",function(){r.to(t)}):n==t?this.pause().cycle():this.slide(t>n?"next":"prev",e(this.$items[t]))},pause:function(t){return t||(this.paused=!0),this.$element.find(".next, .prev").length&&e.support.transition.end&&(this.$element.trigger(e.support.transition.end),this.cycle(!0)),clearInterval(this.interval),this.interval=null,this},next:function(){if(this.sliding)return;return this.slide("next")},prev:function(){if(this.sliding)return;return this.slide("prev")},slide:function(t,n){var r=this.$element.find(".item.active"),i=n||r[t](),s=this.interval,o=t=="next"?"left":"right",u=t=="next"?"first":"last",a=this,f;this.sliding=!0,s&&this.pause(),i=i.length?i:this.$element.find(".item")[u](),f=e.Event("slide",{relatedTarget:i[0],direction:o});if(i.hasClass("active"))return;this.$indicators.length&&(this.$indicators.find(".active").removeClass("active"),this.$element.one("slid",function(){var t=e(a.$indicators.children()[a.getActiveIndex()]);t&&t.addClass("active")}));if(e.support.transition&&this.$element.hasClass("slide")){this.$element.trigger(f);if(f.isDefaultPrevented())return;i.addClass(t),i[0].offsetWidth,r.addClass(o),i.addClass(o),this.$element.one(e.support.transition.end,function(){i.removeClass([t,o].join(" ")).addClass("active"),r.removeClass(["active",o].join(" ")),a.sliding=!1,setTimeout(function(){a.$element.trigger("slid")},0)})}else{this.$element.trigger(f);if(f.isDefaultPrevented())return;r.removeClass("active"),i.addClass("active"),this.sliding=!1,this.$element.trigger("slid")}return s&&this.cycle(),this}};var n=e.fn.carousel;e.fn.carousel=function(n){return this.each(function(){var r=e(this),i=r.data("carousel"),s=e.extend({},e.fn.carousel.defaults,typeof n=="object"&&n),o=typeof n=="string"?n:s.slide;i||r.data("carousel",i=new t(this,s)),typeof n=="number"?i.to(n):o?i[o]():s.interval&&i.pause().cycle()})},e.fn.carousel.defaults={interval:5e3,pause:"hover"},e.fn.carousel.Constructor=t,e.fn.carousel.noConflict=function(){return e.fn.carousel=n,this},e(document).on("click.carousel.data-api","[data-slide], [data-slide-to]",function(t){var n=e(this),r,i=e(n.attr("data-target")||(r=n.attr("href"))&&r.replace(/.*(?=#[^\s]+$)/,"")),s=e.extend({},i.data(),n.data()),o;i.carousel(s),(o=n.attr("data-slide-to"))&&i.data("carousel").pause().to(o).cycle(),t.preventDefault()})}(window.jQuery),!function(e){"use strict";var t=function(t,n){this.$element=e(t),this.options=e.extend({},e.fn.collapse.defaults,n),this.options.parent&&(this.$parent=e(this.options.parent)),this.options.toggle&&this.toggle()};t.prototype={constructor:t,dimension:function(){var e=this.$element.hasClass("width");return e?"width":"height"},show:function(){var t,n,r,i;if(this.transitioning||this.$element.hasClass("in"))return;t=this.dimension(),n=e.camelCase(["scroll",t].join("-")),r=this.$parent&&this.$parent.find("> .accordion-group > .in");if(r&&r.length){i=r.data("collapse");if(i&&i.transitioning)return;r.collapse("hide"),i||r.data("collapse",null)}this.$element[t](0),this.transition("addClass",e.Event("show"),"shown"),e.support.transition&&this.$element[t](this.$element[0][n])},hide:function(){var t;if(this.transitioning||!this.$element.hasClass("in"))return;t=this.dimension(),this.reset(this.$element[t]()),this.transition("removeClass",e.Event("hide"),"hidden"),this.$element[t](0)},reset:function(e){var t=this.dimension();return this.$element.removeClass("collapse")[t](e||"auto")[0].offsetWidth,this.$element[e!==null?"addClass":"removeClass"]("collapse"),this},transition:function(t,n,r){var i=this,s=function(){n.type=="show"&&i.reset(),i.transitioning=0,i.$element.trigger(r)};this.$element.trigger(n);if(n.isDefaultPrevented())return;this.transitioning=1,this.$element[t]("in"),e.support.transition&&this.$element.hasClass("collapse")?this.$element.one(e.support.transition.end,s):s()},toggle:function(){this[this.$element.hasClass("in")?"hide":"show"]()}};var n=e.fn.collapse;e.fn.collapse=function(n){return this.each(function(){var r=e(this),i=r.data("collapse"),s=e.extend({},e.fn.collapse.defaults,r.data(),typeof n=="object"&&n);i||r.data("collapse",i=new t(this,s)),typeof n=="string"&&i[n]()})},e.fn.collapse.defaults={toggle:!0},e.fn.collapse.Constructor=t,e.fn.collapse.noConflict=function(){return e.fn.collapse=n,this},e(document).on("click.collapse.data-api","[data-toggle=collapse]",function(t){var n=e(this),r,i=n.attr("data-target")||t.preventDefault()||(r=n.attr("href"))&&r.replace(/.*(?=#[^\s]+$)/,""),s=e(i).data("collapse")?"toggle":n.data();n[e(i).hasClass("in")?"addClass":"removeClass"]("collapsed"),e(i).collapse(s)})}(window.jQuery),!function(e){"use strict";function r(){e(t).each(function(){i(e(this)).removeClass("open")})}function i(t){var n=t.attr("data-target"),r;n||(n=t.attr("href"),n=n&&/#/.test(n)&&n.replace(/.*(?=#[^\s]*$)/,"")),r=n&&e(n);if(!r||!r.length)r=t.parent();return r}var t="[data-toggle=dropdown]",n=function(t){var n=e(t).on("click.dropdown.data-api",this.toggle);e("html").on("click.dropdown.data-api",function(){n.parent().removeClass("open")})};n.prototype={constructor:n,toggle:function(t){var n=e(this),s,o;if(n.is(".disabled, :disabled"))return;return s=i(n),o=s.hasClass("open"),r(),o||s.toggleClass("open"),n.focus(),!1},keydown:function(n){var r,s,o,u,a,f;if(!/(38|40|27)/.test(n.keyCode))return;r=e(this),n.preventDefault(),n.stopPropagation();if(r.is(".disabled, :disabled"))return;u=i(r),a=u.hasClass("open");if(!a||a&&n.keyCode==27)return n.which==27&&u.find(t).focus(),r.click();s=e("[role=menu] li:not(.divider):visible a",u);if(!s.length)return;f=s.index(s.filter(":focus")),n.keyCode==38&&f>0&&f--,n.keyCode==40&&f<s.length-1&&f++,~f||(f=0),s.eq(f).focus()}};var s=e.fn.dropdown;e.fn.dropdown=function(t){return this.each(function(){var r=e(this),i=r.data("dropdown");i||r.data("dropdown",i=new n(this)),typeof t=="string"&&i[t].call(r)})},e.fn.dropdown.Constructor=n,e.fn.dropdown.noConflict=function(){return e.fn.dropdown=s,this},e(document).on("click.dropdown.data-api",r).on("click.dropdown.data-api",".dropdown form",function(e){e.stopPropagation()}).on("click.dropdown-menu",function(e){e.stopPropagation()}).on("click.dropdown.data-api",t,n.prototype.toggle).on("keydown.dropdown.data-api",t+", [role=menu]",n.prototype.keydown)}(window.jQuery),!function(e){"use strict";var t=function(t,n){this.options=n,this.$element=e(t).delegate('[data-dismiss="modal"]',"click.dismiss.modal",e.proxy(this.hide,this)),this.options.remote&&this.$element.find(".modal-body").load(this.options.remote)};t.prototype={constructor:t,toggle:function(){return this[this.isShown?"hide":"show"]()},show:function(){var t=this,n=e.Event("show");this.$element.trigger(n);if(this.isShown||n.isDefaultPrevented())return;this.isShown=!0,this.escape(),this.backdrop(function(){var n=e.support.transition&&t.$element.hasClass("fade");t.$element.parent().length||t.$element.appendTo(document.body),t.$element.show(),n&&t.$element[0].offsetWidth,t.$element.addClass("in").attr("aria-hidden",!1),t.enforceFocus(),n?t.$element.one(e.support.transition.end,function(){t.$element.focus().trigger("shown")}):t.$element.focus().trigger("shown")})},hide:function(t){t&&t.preventDefault();var n=this;t=e.Event("hide"),this.$element.trigger(t);if(!this.isShown||t.isDefaultPrevented())return;this.isShown=!1,this.escape(),e(document).off("focusin.modal"),this.$element.removeClass("in").attr("aria-hidden",!0),e.support.transition&&this.$element.hasClass("fade")?this.hideWithTransition():this.hideModal()},enforceFocus:function(){var t=this;e(document).on("focusin.modal",function(e){t.$element[0]!==e.target&&!t.$element.has(e.target).length&&t.$element.focus()})},escape:function(){var e=this;this.isShown&&this.options.keyboard?this.$element.on("keyup.dismiss.modal",function(t){t.which==27&&e.hide()}):this.isShown||this.$element.off("keyup.dismiss.modal")},hideWithTransition:function(){var t=this,n=setTimeout(function(){t.$element.off(e.support.transition.end),t.hideModal()},500);this.$element.one(e.support.transition.end,function(){clearTimeout(n),t.hideModal()})},hideModal:function(){var e=this;this.$element.hide(),this.backdrop(function(){e.removeBackdrop(),e.$element.trigger("hidden")})},removeBackdrop:function(){this.$backdrop&&this.$backdrop.remove(),this.$backdrop=null},backdrop:function(t){var n=this,r=this.$element.hasClass("fade")?"fade":"";if(this.isShown&&this.options.backdrop){var i=e.support.transition&&r;this.$backdrop=e('<div class="modal-backdrop '+r+'" />').appendTo(document.body),this.$backdrop.click(this.options.backdrop=="static"?e.proxy(this.$element[0].focus,this.$element[0]):e.proxy(this.hide,this)),i&&this.$backdrop[0].offsetWidth,this.$backdrop.addClass("in");if(!t)return;i?this.$backdrop.one(e.support.transition.end,t):t()}else!this.isShown&&this.$backdrop?(this.$backdrop.removeClass("in"),e.support.transition&&this.$element.hasClass("fade")?this.$backdrop.one(e.support.transition.end,t):t()):t&&t()}};var n=e.fn.modal;e.fn.modal=function(n){return this.each(function(){var r=e(this),i=r.data("modal"),s=e.extend({},e.fn.modal.defaults,r.data(),typeof n=="object"&&n);i||r.data("modal",i=new t(this,s)),typeof n=="string"?i[n]():s.show&&i.show()})},e.fn.modal.defaults={backdrop:!0,keyboard:!0,show:!0},e.fn.modal.Constructor=t,e.fn.modal.noConflict=function(){return e.fn.modal=n,this},e(document).on("click.modal.data-api",'[data-toggle="modal"]',function(t){var n=e(this),r=n.attr("href"),i=e(n.attr("data-target")||r&&r.replace(/.*(?=#[^\s]+$)/,"")),s=i.data("modal")?"toggle":e.extend({remote:!/#/.test(r)&&r},i.data(),n.data());t.preventDefault(),i.modal(s).one("hide",function(){n.focus()})})}(window.jQuery),!function(e){"use strict";var t=function(e,t){this.init("tooltip",e,t)};t.prototype={constructor:t,init:function(t,n,r){var i,s,o,u,a;this.type=t,this.$element=e(n),this.options=this.getOptions(r),this.enabled=!0,o=this.options.trigger.split(" ");for(a=o.length;a--;)u=o[a],u=="click"?this.$element.on("click."+this.type,this.options.selector,e.proxy(this.toggle,this)):u!="manual"&&(i=u=="hover"?"mouseenter":"focus",s=u=="hover"?"mouseleave":"blur",this.$element.on(i+"."+this.type,this.options.selector,e.proxy(this.enter,this)),this.$element.on(s+"."+this.type,this.options.selector,e.proxy(this.leave,this)));this.options.selector?this._options=e.extend({},this.options,{trigger:"manual",selector:""}):this.fixTitle()},getOptions:function(t){return t=e.extend({},e.fn[this.type].defaults,this.$element.data(),t),t.delay&&typeof t.delay=="number"&&(t.delay={show:t.delay,hide:t.delay}),t},enter:function(t){var n=e.fn[this.type].defaults,r={},i;this._options&&e.each(this._options,function(e,t){n[e]!=t&&(r[e]=t)},this),i=e(t.currentTarget)[this.type](r).data(this.type);if(!i.options.delay||!i.options.delay.show)return i.show();clearTimeout(this.timeout),i.hoverState="in",this.timeout=setTimeout(function(){i.hoverState=="in"&&i.show()},i.options.delay.show)},leave:function(t){var n=e(t.currentTarget)[this.type](this._options).data(this.type);this.timeout&&clearTimeout(this.timeout);if(!n.options.delay||!n.options.delay.hide)return n.hide();n.hoverState="out",this.timeout=setTimeout(function(){n.hoverState=="out"&&n.hide()},n.options.delay.hide)},show:function(){var t,n,r,i,s,o,u=e.Event("show");if(this.hasContent()&&this.enabled){this.$element.trigger(u);if(u.isDefaultPrevented())return;t=this.tip(),this.setContent(),this.options.animation&&t.addClass("fade"),s=typeof this.options.placement=="function"?this.options.placement.call(this,t[0],this.$element[0]):this.options.placement,t.detach().css({top:0,left:0,display:"block"}),this.options.container?t.appendTo(this.options.container):t.insertAfter(this.$element),n=this.getPosition(),r=t[0].offsetWidth,i=t[0].offsetHeight;switch(s){case"bottom":o={top:n.top+n.height,left:n.left+n.width/2-r/2};break;case"top":o={top:n.top-i,left:n.left+n.width/2-r/2};break;case"left":o={top:n.top+n.height/2-i/2,left:n.left-r};break;case"right":o={top:n.top+n.height/2-i/2,left:n.left+n.width}}this.applyPlacement(o,s),this.$element.trigger("shown")}},applyPlacement:function(e,t){var n=this.tip(),r=n[0].offsetWidth,i=n[0].offsetHeight,s,o,u,a;n.offset(e).addClass(t).addClass("in"),s=n[0].offsetWidth,o=n[0].offsetHeight,t=="top"&&o!=i&&(e.top=e.top+i-o,a=!0),t=="bottom"||t=="top"?(u=0,e.left<0&&(u=e.left*-2,e.left=0,n.offset(e),s=n[0].offsetWidth,o=n[0].offsetHeight),this.replaceArrow(u-r+s,s,"left")):this.replaceArrow(o-i,o,"top"),a&&n.offset(e)},replaceArrow:function(e,t,n){this.arrow().css(n,e?50*(1-e/t)+"%":"")},setContent:function(){var e=this.tip(),t=this.getTitle();e.find(".tooltip-inner")[this.options.html?"html":"text"](t),e.removeClass("fade in top bottom left right")},hide:function(){function i(){var t=setTimeout(function(){n.off(e.support.transition.end).detach()},500);n.one(e.support.transition.end,function(){clearTimeout(t),n.detach()})}var t=this,n=this.tip(),r=e.Event("hide");this.$element.trigger(r);if(r.isDefaultPrevented())return;return n.removeClass("in"),e.support.transition&&this.$tip.hasClass("fade")?i():n.detach(),this.$element.trigger("hidden"),this},fixTitle:function(){var e=this.$element;(e.attr("title")||typeof e.attr("data-original-title")!="string")&&e.attr("data-original-title",e.attr("title")||"").attr("title","")},hasContent:function(){return this.getTitle()},getPosition:function(){var t=this.$element[0];return e.extend({},typeof t.getBoundingClientRect=="function"?t.getBoundingClientRect():{width:t.offsetWidth,height:t.offsetHeight},this.$element.offset())},getTitle:function(){var e,t=this.$element,n=this.options;return e=t.attr("data-original-title")||(typeof n.title=="function"?n.title.call(t[0]):n.title),e},tip:function(){return this.$tip=this.$tip||e(this.options.template)},arrow:function(){return this.$arrow=this.$arrow||this.tip().find(".tooltip-arrow")},validate:function(){this.$element[0].parentNode||(this.hide(),this.$element=null,this.options=null)},enable:function(){this.enabled=!0},disable:function(){this.enabled=!1},toggleEnabled:function(){this.enabled=!this.enabled},toggle:function(t){var n=t?e(t.currentTarget)[this.type](this._options).data(this.type):this;n.tip().hasClass("in")?n.hide():n.show()},destroy:function(){this.hide().$element.off("."+this.type).removeData(this.type)}};var n=e.fn.tooltip;e.fn.tooltip=function(n){return this.each(function(){var r=e(this),i=r.data("tooltip"),s=typeof n=="object"&&n;i||r.data("tooltip",i=new t(this,s)),typeof n=="string"&&i[n]()})},e.fn.tooltip.Constructor=t,e.fn.tooltip.defaults={animation:!0,placement:"top",selector:!1,template:'<div class="tooltip"><div class="tooltip-arrow"></div><div class="tooltip-inner"></div></div>',trigger:"hover focus",title:"",delay:0,html:!1,container:!1},e.fn.tooltip.noConflict=function(){return e.fn.tooltip=n,this}}(window.jQuery),!function(e){"use strict";var t=function(e,t){this.init("popover",e,t)};t.prototype=e.extend({},e.fn.tooltip.Constructor.prototype,{constructor:t,setContent:function(){var e=this.tip(),t=this.getTitle(),n=this.getContent();e.find(".popover-title")[this.options.html?"html":"text"](t),e.find(".popover-content")[this.options.html?"html":"text"](n),e.removeClass("fade top bottom left right in")},hasContent:function(){return this.getTitle()||this.getContent()},getContent:function(){var e,t=this.$element,n=this.options;return e=(typeof n.content=="function"?n.content.call(t[0]):n.content)||t.attr("data-content"),e},tip:function(){return this.$tip||(this.$tip=e(this.options.template)),this.$tip},destroy:function(){this.hide().$element.off("."+this.type).removeData(this.type)}});var n=e.fn.popover;e.fn.popover=function(n){return this.each(function(){var r=e(this),i=r.data("popover"),s=typeof n=="object"&&n;i||r.data("popover",i=new t(this,s)),typeof n=="string"&&i[n]()})},e.fn.popover.Constructor=t,e.fn.popover.defaults=e.extend({},e.fn.tooltip.defaults,{placement:"right",trigger:"click",content:"",template:'<div class="popover"><div class="arrow"></div><h3 class="popover-title"></h3><div class="popover-content"></div></div>'}),e.fn.popover.noConflict=function(){return e.fn.popover=n,this}}(window.jQuery),!function(e){"use strict";function t(t,n){var r=e.proxy(this.process,this),i=e(t).is("body")?e(window):e(t),s;this.options=e.extend({},e.fn.scrollspy.defaults,n),this.$scrollElement=i.on("scroll.scroll-spy.data-api",r),this.selector=(this.options.target||(s=e(t).attr("href"))&&s.replace(/.*(?=#[^\s]+$)/,"")||"")+" .nav li > a",this.$body=e("body"),this.refresh(),this.process()}t.prototype={constructor:t,refresh:function(){var t=this,n;this.offsets=e([]),this.targets=e([]),n=this.$body.find(this.selector).map(function(){var n=e(this),r=n.data("target")||n.attr("href"),i=/^#\w/.test(r)&&e(r);return i&&i.length&&[[i.position().top+(!e.isWindow(t.$scrollElement.get(0))&&t.$scrollElement.scrollTop()),r]]||null}).sort(function(e,t){return e[0]-t[0]}).each(function(){t.offsets.push(this[0]),t.targets.push(this[1])})},process:function(){var e=this.$scrollElement.scrollTop()+this.options.offset,t=this.$scrollElement[0].scrollHeight||this.$body[0].scrollHeight,n=t-this.$scrollElement.height(),r=this.offsets,i=this.targets,s=this.activeTarget,o;if(e>=n)return s!=(o=i.last()[0])&&this.activate(o);for(o=r.length;o--;)s!=i[o]&&e>=r[o]&&(!r[o+1]||e<=r[o+1])&&this.activate(i[o])},activate:function(t){var n,r;this.activeTarget=t,e(this.selector).parent(".active").removeClass("active"),r=this.selector+'[data-target="'+t+'"],'+this.selector+'[href="'+t+'"]',n=e(r).parent("li").addClass("active"),n.parent(".dropdown-menu").length&&(n=n.closest("li.dropdown").addClass("active")),n.trigger("activate")}};var n=e.fn.scrollspy;e.fn.scrollspy=function(n){return this.each(function(){var r=e(this),i=r.data("scrollspy"),s=typeof n=="object"&&n;i||r.data("scrollspy",i=new t(this,s)),typeof n=="string"&&i[n]()})},e.fn.scrollspy.Constructor=t,e.fn.scrollspy.defaults={offset:10},e.fn.scrollspy.noConflict=function(){return e.fn.scrollspy=n,this},e(window).on("load",function(){e('[data-spy="scroll"]').each(function(){var t=e(this);t.scrollspy(t.data())})})}(window.jQuery),!function(e){"use strict";var t=function(t){this.element=e(t)};t.prototype={constructor:t,show:function(){var t=this.element,n=t.closest("ul:not(.dropdown-menu)"),r=t.attr("data-target"),i,s,o;r||(r=t.attr("href"),r=r&&r.replace(/.*(?=#[^\s]*$)/,""));if(t.parent("li").hasClass("active"))return;i=n.find(".active:last a")[0],o=e.Event("show",{relatedTarget:i}),t.trigger(o);if(o.isDefaultPrevented())return;s=e(r),this.activate(t.parent("li"),n),this.activate(s,s.parent(),function(){t.trigger({type:"shown",relatedTarget:i})})},activate:function(t,n,r){function o(){i.removeClass("active").find("> .dropdown-menu > .active").removeClass("active"),t.addClass("active"),s?(t[0].offsetWidth,t.addClass("in")):t.removeClass("fade"),t.parent(".dropdown-menu")&&t.closest("li.dropdown").addClass("active"),r&&r()}var i=n.find("> .active"),s=r&&e.support.transition&&i.hasClass("fade");s?i.one(e.support.transition.end,o):o(),i.removeClass("in")}};var n=e.fn.tab;e.fn.tab=function(n){return this.each(function(){var r=e(this),i=r.data("tab");i||r.data("tab",i=new t(this)),typeof n=="string"&&i[n]()})},e.fn.tab.Constructor=t,e.fn.tab.noConflict=function(){return e.fn.tab=n,this},e(document).on("click.tab.data-api",'[data-toggle="tab"], [data-toggle="pill"]',function(t){t.preventDefault(),e(this).tab("show")})}(window.jQuery),!function(e){"use strict";var t=function(t,n){this.$element=e(t),this.options=e.extend({},e.fn.typeahead.defaults,n),this.matcher=this.options.matcher||this.matcher,this.sorter=this.options.sorter||this.sorter,this.highlighter=this.options.highlighter||this.highlighter,this.updater=this.options.updater||this.updater,this.source=this.options.source,this.$menu=e(this.options.menu),this.shown=!1,this.listen()};t.prototype={constructor:t,select:function(){var e=this.$menu.find(".active").attr("data-value");return this.$element.val(this.updater(e)).change(),this.hide()},updater:function(e){return e},show:function(){var t=e.extend({},this.$element.position(),{height:this.$element[0].offsetHeight});return this.$menu.insertAfter(this.$element).css({top:t.top+t.height,left:t.left}).show(),this.shown=!0,this},hide:function(){return this.$menu.hide(),this.shown=!1,this},lookup:function(t){var n;return this.query=this.$element.val(),!this.query||this.query.length<this.options.minLength?this.shown?this.hide():this:(n=e.isFunction(this.source)?this.source(this.query,e.proxy(this.process,this)):this.source,n?this.process(n):this)},process:function(t){var n=this;return t=e.grep(t,function(e){return n.matcher(e)}),t=this.sorter(t),t.length?this.render(t.slice(0,this.options.items)).show():this.shown?this.hide():this},matcher:function(e){return~e.toLowerCase().indexOf(this.query.toLowerCase())},sorter:function(e){var t=[],n=[],r=[],i;while(i=e.shift())i.toLowerCase().indexOf(this.query.toLowerCase())?~i.indexOf(this.query)?n.push(i):r.push(i):t.push(i);return t.concat(n,r)},highlighter:function(e){var t=this.query.replace(/[\-\[\]{}()*+?.,\\\^$|#\s]/g,"\\$&");return e.replace(new RegExp("("+t+")","ig"),function(e,t){return"<strong>"+t+"</strong>"})},render:function(t){var n=this;return t=e(t).map(function(t,r){return t=e(n.options.item).attr("data-value",r),t.find("a").html(n.highlighter(r)),t[0]}),t.first().addClass("active"),this.$menu.html(t),this},next:function(t){var n=this.$menu.find(".active").removeClass("active"),r=n.next();r.length||(r=e(this.$menu.find("li")[0])),r.addClass("active")},prev:function(e){var t=this.$menu.find(".active").removeClass("active"),n=t.prev();n.length||(n=this.$menu.find("li").last()),n.addClass("active")},listen:function(){this.$element.on("focus",e.proxy(this.focus,this)).on("blur",e.proxy(this.blur,this)).on("keypress",e.proxy(this.keypress,this)).on("keyup",e.proxy(this.keyup,this)),this.eventSupported("keydown")&&this.$element.on("keydown",e.proxy(this.keydown,this)),this.$menu.on("click",e.proxy(this.click,this)).on("mouseenter","li",e.proxy(this.mouseenter,this)).on("mouseleave","li",e.proxy(this.mouseleave,this))},eventSupported:function(e){var t=e in this.$element;return t||(this.$element.setAttribute(e,"return;"),t=typeof this.$element[e]=="function"),t},move:function(e){if(!this.shown)return;switch(e.keyCode){case 9:case 13:case 27:e.preventDefault();break;case 38:e.preventDefault(),this.prev();break;case 40:e.preventDefault(),this.next()}e.stopPropagation()},keydown:function(t){this.suppressKeyPressRepeat=~e.inArray(t.keyCode,[40,38,9,13,27]),this.move(t)},keypress:function(e){if(this.suppressKeyPressRepeat)return;this.move(e)},keyup:function(e){switch(e.keyCode){case 40:case 38:case 16:case 17:case 18:break;case 9:case 13:if(!this.shown)return;this.select();break;case 27:if(!this.shown)return;this.hide();break;default:this.lookup()}e.stopPropagation(),e.preventDefault()},focus:function(e){this.focused=!0},blur:function(e){this.focused=!1,!this.mousedover&&this.shown&&this.hide()},click:function(e){e.stopPropagation(),e.preventDefault(),this.select(),this.$element.focus()},mouseenter:function(t){this.mousedover=!0,this.$menu.find(".active").removeClass("active"),e(t.currentTarget).addClass("active")},mouseleave:function(e){this.mousedover=!1,!this.focused&&this.shown&&this.hide()}};var n=e.fn.typeahead;e.fn.typeahead=function(n){return this.each(function(){var r=e(this),i=r.data("typeahead"),s=typeof n=="object"&&n;i||r.data("typeahead",i=new t(this,s)),typeof n=="string"&&i[n]()})},e.fn.typeahead.defaults={source:[],items:8,menu:'<ul class="typeahead dropdown-menu"></ul>',item:'<li><a href="#"></a></li>',minLength:1},e.fn.typeahead.Constructor=t,e.fn.typeahead.noConflict=function(){return e.fn.typeahead=n,this},e(document).on("focus.typeahead.data-api",'[data-provide="typeahead"]',function(t){var n=e(this);if(n.data("typeahead"))return;n.typeahead(n.data())})}(window.jQuery),!function(e){"use strict";var t=function(t,n){this.options=e.extend({},e.fn.affix.defaults,n),this.$window=e(window).on("scroll.affix.data-api",e.proxy(this.checkPosition,this)).on("click.affix.data-api",e.proxy(function(){setTimeout(e.proxy(this.checkPosition,this),1)},this)),this.$element=e(t),this.checkPosition()};t.prototype.checkPosition=function(){if(!this.$element.is(":visible"))return;var t=e(document).height(),n=this.$window.scrollTop(),r=this.$element.offset(),i=this.options.offset,s=i.bottom,o=i.top,u="affix affix-top affix-bottom",a;typeof i!="object"&&(s=o=i),typeof o=="function"&&(o=i.top()),typeof s=="function"&&(s=i.bottom()),a=this.unpin!=null&&n+this.unpin<=r.top?!1:s!=null&&r.top+this.$element.height()>=t-s?"bottom":o!=null&&n<=o?"top":!1;if(this.affixed===a)return;this.affixed=a,this.unpin=a=="bottom"?r.top-n:null,this.$element.removeClass(u).addClass("affix"+(a?"-"+a:""))};var n=e.fn.affix;e.fn.affix=function(n){return this.each(function(){var r=e(this),i=r.data("affix"),s=typeof n=="object"&&n;i||r.data("affix",i=new t(this,s)),typeof n=="string"&&i[n]()})},e.fn.affix.Constructor=t,e.fn.affix.defaults={offset:0},e.fn.affix.noConflict=function(){return e.fn.affix=n,this},e(window).on("load",function(){e('[data-spy="affix"]').each(function(){var t=e(this),n=t.data();n.offset=n.offset||{},n.offsetBottom&&(n.offset.bottom=n.offsetBottom),n.offsetTop&&(n.offset.top=n.offsetTop),t.affix(n)})})}(window.jQuery);

==> figure/task_manager/html/Font-Awesome/src/assets/js/bootstrap-222.min.js <==
/*!
* Bootstrap.js by @fat & @mdo
* Copyright 2012 Twitter, Inc.
* http://www.apache.org/licenses/LICENSE-2.0.txt
*/
!function($){"use strict";$(function(){$.support.transition=function(){var transitionEnd=function(){var name,el=document.createElement("bootstrap"),transEndEventNames={WebkitTransition:"webkitTransitionEnd",MozTransition:"transitionend",OTransition:"oTransitionEnd otransitionend",transition:"transitionend"};for(name in transEndEventNames)if(void 0!==el.style[name])return transEndEventNames[name]}();return transitionEnd&&{end:transitionEnd}}()})}(window.jQuery),!function($){"use strict";var dismiss='[data-dismiss="alert"]',Alert=function(el){$(el).on("click",dismiss,this.close)};Alert.prototype.close=function(e){function removeElement(){$parent.trigger("closed").remove()}var $parent,$this=$(this),selector=$this.attr("data-target");selector||(selector=$this.attr("href"),selector=selector&&selector.replace(/.*(?=#[^\s]*$)/,"")),$parent=$(selector),e&&e.preventDefault(),$parent.length||($parent=$this.hasClass("alert")?$this:$this.parent()),$parent.trigger(e=$.Event("close")),e.isDefaultPrevented()||($parent.removeClass("in"),$.support.transition&&$parent.hasClass("fade")?$parent.on($.support.transition.end,removeElement):removeElement())};var old=$.fn.alert;$.fn.alert=function(option){return this.each(function(){var $this=$(this),data=$this.data("alert");data||$this.data("alert",data=new Alert(this)),"string"==typeof option&&data[option].call($this)})},$.fn.alert.Constructor=Alert,$.fn.alert.noConflict=function(){return $.fn.alert=old,this},$(document).on("click.alert.data-api",dismiss,Alert.prototype.close)}(window.jQuery),!function($){"use strict";var Button=function(element,options){this.$element=$(element),this.options=$.extend({},$.fn.button.defaults,options)};Button.prototype.setState=function(state){var d="disabled",$el=this.$element,data=$el.data(),val=$el.is("input")?"val":"html";state+="Text",data.resetText||$el.data("resetText",$el[val]()),$el[val](data[state]||this.options[state]),setTimeout(function(){"loadingText"==state?$el.addClass(d).attr(d,d):$el.removeClass(d).removeAttr(d)},0)},Button.prototype.toggle=function(){var $parent=this.$element.closest('[data-toggle="buttons-radio"]');$parent&&$parent.find(".active").removeClass("active"),this.$element.toggleClass("active")};var old=$.fn.button;$.fn.button=function(option){return this.each(function(){var $this=$(this),data=$this.data("button"),options="object"==typeof option&&option;data||$this.data("button",data=new Button(this,options)),"toggle"==option?data.toggle():option&&data.setState(option)})},$.fn.button.defaults={loadingText:"loading..."},$.fn.button.Constructor=Button,$.fn.button.noConflict=function(){return $.fn.button=old,this},$(document).on("click.button.data-api","[data-toggle^=button]",function(e){var $btn=$(e.target);$btn.hasClass("btn")||($btn=$btn.closest(".btn")),$btn.button("toggle")})}(window.jQuery),!function($){"use strict";var Carousel=function(element,options){this.$element=$(element),this.options=options,"hover"==this.options.pause&&this.$element.on("mouseenter",$.proxy(this.pause,this)).on("mouseleave",$.proxy(this.cycle,this))};Carousel.prototype={cycle:function(e){return e||(this.paused=!1),this.options.interval&&!this.paused&&(this.interval=setInterval($.proxy(this.next,this),this.options.interval)),this},to:function(pos){var $active=this.$element.find(".item.active"),children=$active.parent().children(),activePos=children.index($active),that=this;if(!(pos>children.length-1||0>pos))return this.sliding?this.$element.one("slid",function(){that.to(pos)}):activePos==pos?this.pause().cycle():this.slide(pos>activePos?"next":"prev",$(children[pos]))},pause:function(e){return e||(this.paused=!0),this.$element.find(".next, .prev").length&&$.support.transition.end&&(this.$element.trigger($.support.transition.end),this.cycle()),clearInterval(this.interval),this.interval=null,this},next:function(){return this.sliding?void 0:this.slide("next")},prev:function(){return this.sliding?void 0:this.slide("prev")},slide:function(type,next){var e,$active=this.$element.find(".item.active"),$next=next||$active[type](),isCycling=this.interval,direction="next"==type?"left":"right",fallback="next"==type?"first":"last",that=this;if(this.sliding=!0,isCycling&&this.pause(),$next=$next.length?$next:this.$element.find(".item")[fallback](),e=$.Event("slide",{relatedTarget:$next[0]}),!$next.hasClass("active")){if($.support.transition&&this.$element.hasClass("slide")){if(this.$element.trigger(e),e.isDefaultPrevented())return;$next.addClass(type),$next[0].offsetWidth,$active.addClass(direction),$next.addClass(direction),this.$element.one($.support.transition.end,function(){$next.removeClass([type,direction].join(" ")).addClass("active"),$active.removeClass(["active",direction].join(" ")),that.sliding=!1,setTimeout(function(){that.$element.trigger("slid")},0)})}else{if(this.$element.trigger(e),e.isDefaultPrevented())return;$active.removeClass("active"),$next.addClass("active"),this.sliding=!1,this.$element.trigger("slid")}return isCycling&&this.cycle(),this}}};var old=$.fn.carousel;$.fn.carousel=function(option){return this.each(function(){var $this=$(this),data=$this.data("carousel"),options=$.extend({},$.fn.carousel.defaults,"object"==typeof option&&option),action="string"==typeof option?option:options.slide;data||$this.data("carousel",data=new Carousel(this,options)),"number"==typeof option?data.to(option):action?data[action]():options.interval&&data.cycle()})},$.fn.carousel.defaults={interval:5e3,pause:"hover"},$.fn.carousel.Constructor=Carousel,$.fn.carousel.noConflict=function(){return $.fn.carousel=old,this},$(document).on("click.carousel.data-api","[data-slide]",function(e){var href,$this=$(this),$target=$($this.attr("data-target")||(href=$this.attr("href"))&&href.replace(/.*(?=#[^\s]+$)/,"")),options=$.extend({},$target.data(),$this.data());$target.carousel(options),e.preventDefault()})}(window.jQuery),!function($){"use strict";var Collapse=function(element,options){this.$element=$(element),this.options=$.extend({},$.fn.collapse.defaults,options),this.options.parent&&(this.$parent=$(this.options.parent)),this.options.toggle&&this.toggle()};Collapse.prototype={constructor:Collapse,dimension:function(){var hasWidth=this.$element.hasClass("width");return hasWidth?"width":"height"},show:function(){var dimension,scroll,actives,hasData;if(!this.transitioning){if(dimension=this.dimension(),scroll=$.camelCase(["scroll",dimension].join("-")),actives=this.$parent&&this.$parent.find("> .accordion-group > .in"),actives&&actives.length){if(hasData=actives.data("collapse"),hasData&&hasData.transitioning)return;actives.collapse("hide"),hasData||actives.data("collapse",null)}this.$element[dimension](0),this.transition("addClass",$.Event("show"),"shown"),$.support.transition&&this.$element[dimension](this.$element[0][scroll])}},hide:function(){var dimension;this.transitioning||(dimension=this.dimension(),this.reset(this.$element[dimension]()),this.transition("removeClass",$.Event("hide"),"hidden"),this.$element[dimension](0))},reset:function(size){var dimension=this.dimension();return this.$element.removeClass("collapse")[dimension](size||"auto")[0].offsetWidth,this.$element[null!==size?"addClass":"removeClass"]("collapse"),this},transition:function(method,startEvent,completeEvent){var that=this,complete=function(){"show"==startEvent.type&&that.reset(),that.transitioning=0,that.$element.trigger(completeEvent)};this.$element.trigger(startEvent),startEvent.isDefaultPrevented()||(this.transitioning=1,this.$element[method]("in"),$.support.transition&&this.$element.hasClass("collapse")?this.$element.one($.support.transition.end,complete):complete())},toggle:function(){this[this.$element.hasClass("in")?"hide":"show"]()}};var old=$.fn.collapse;$.fn.collapse=function(option){return this.each(function(){var $this=$(this),data=$this.data("collapse"),options="object"==typeof option&&option;data||$this.data("collapse",data=new Collapse(this,options)),"string"==typeof option&&data[option]()})},$.fn.collapse.defaults={toggle:!0},$.fn.collapse.Constructor=Collapse,$.fn.collapse.noConflict=function(){return $.fn.collapse=old,this},$(document).on("click.collapse.data-api","[data-toggle=collapse]",function(e){var href,$this=$(this),target=$this.attr("data-target")||e.preventDefault()||(href=$this.attr("href"))&&href.replace(/.*(?=#[^\s]+$)/,""),option=$(target).data("collapse")?"toggle":$this.data();$this[$(target).hasClass("in")?"addClass":"removeClass"]("collapsed"),$(target).collapse(option)})}(window.jQuery),!function($){"use strict";function clearMenus(){$(toggle).each(function(){getParent($(this)).removeClass("open")})}function getParent($this){var $parent,selector=$this.attr("data-target");return selector||(selector=$this.attr("href"),selector=selector&&/#/.test(selector)&&selector.replace(/.*(?=#[^\s]*$)/,"")),$parent=$(selector),$parent.length||($parent=$this.parent()),$parent}var toggle="[data-toggle=dropdown]",Dropdown=function(element){var $el=$(element).on("click.dropdown.data-api",this.toggle);$("html").on("click.dropdown.data-api",function(){$el.parent().removeClass("open")})};Dropdown.prototype={constructor:Dropdown,toggle:function(){var $parent,isActive,$this=$(this);if(!$this.is(".disabled, :disabled"))return $parent=getParent($this),isActive=$parent.hasClass("open"),clearMenus(),isActive||$parent.toggleClass("open"),$this.focus(),!1},keydown:function(e){var $this,$items,$parent,isActive,index;if(/(38|40|27)/.test(e.keyCode)&&($this=$(this),e.preventDefault(),e.stopPropagation(),!$this.is(".disabled, :disabled"))){if($parent=getParent($this),isActive=$parent.hasClass("open"),!isActive||isActive&&27==e.keyCode)return $this.click();$items=$("[role=menu] li:not(.divider):visible a",$parent),$items.length&&(index=$items.index($items.filter(":focus")),38==e.keyCode&&index>0&&index--,40==e.keyCode&&$items.length-1>index&&index++,~index||(index=0),$items.eq(index).focus())}}};var old=$.fn.dropdown;$.fn.dropdown=function(option){return this.each(function(){var $this=$(this),data=$this.data("dropdown");data||$this.data("dropdown",data=new Dropdown(this)),"string"==typeof option&&data[option].call($this)})},$.fn.dropdown.Constructor=Dropdown,$.fn.dropdown.noConflict=function(){return $.fn.dropdown=old,this},$(document).on("click.dropdown.data-api touchstart.dropdown.data-api",clearMenus).on("click.dropdown touchstart.dropdown.data-api",".dropdown form",function(e){e.stopPropagation()}).on("touchstart.dropdown.data-api",".dropdown-menu",function(e){e.stopPropagation()}).on("click.dropdown.data-api touchstart.dropdown.data-api",toggle,Dropdown.prototype.toggle).on("keydown.dropdown.data-api touchstart.dropdown.data-api",toggle+", [role=menu]",Dropdown.prototype.keydown)}(window.jQuery),!function($){"use strict";var Modal=function(element,options){this.options=options,this.$element=$(element).delegate('[data-dismiss="modal"]',"click.dismiss.modal",$.proxy(this.hide,this)),this.options.remote&&this.$element.find(".modal-body").load(this.options.remote)};Modal.prototype={constructor:Modal,toggle:function(){return this[this.isShown?"hide":"show"]()},show:function(){var that=this,e=$.Event("show");this.$element.trigger(e),this.isShown||e.isDefaultPrevented()||(this.isShown=!0,this.escape(),this.backdrop(function(){var transition=$.support.transition&&that.$element.hasClass("fade");that.$element.parent().length||that.$element.appendTo(document.body),that.$element.show(),transition&&that.$element[0].offsetWidth,that.$element.addClass("in").attr("aria-hidden",!1),that.enforceFocus(),transition?that.$element.one($.support.transition.end,function(){that.$element.focus().trigger("shown")}):that.$element.focus().trigger("shown")}))},hide:function(e){e&&e.preventDefault(),e=$.Event("hide"),this.$element.trigger(e),this.isShown&&!e.isDefaultPrevented()&&(this.isShown=!1,this.escape(),$(document).off("focusin.modal"),this.$element.removeClass("in").attr("aria-hidden",!0),$.support.transition&&this.$element.hasClass("fade")?this.hideWithTransition():this.hideModal())},enforceFocus:function(){var that=this;$(document).on("focusin.modal",function(e){that.$element[0]===e.target||that.$element.has(e.target).length||that.$element.focus()})},escape:function(){var that=this;this.isShown&&this.options.keyboard?this.$element.on("keyup.dismiss.modal",function(e){27==e.which&&that.hide()}):this.isShown||this.$element.off("keyup.dismiss.modal")},hideWithTransition:function(){var that=this,timeout=setTimeout(function(){that.$element.off($.support.transition.end),that.hideModal()},500);this.$element.one($.support.transition.end,function(){clearTimeout(timeout),that.hideModal()})},hideModal:function(){this.$element.hide().trigger("hidden"),this.backdrop()},removeBackdrop:function(){this.$backdrop.remove(),this.$backdrop=null},backdrop:function(callback){var animate=this.$element.hasClass("fade")?"fade":"";if(this.isShown&&this.options.backdrop){var doAnimate=$.support.transition&&animate;this.$backdrop=$('<div class="modal-backdrop '+animate+'" />').appendTo(document.body),this.$backdrop.click("static"==this.options.backdrop?$.proxy(this.$element[0].focus,this.$element[0]):$.proxy(this.hide,this)),doAnimate&&this.$backdrop[0].offsetWidth,this.$backdrop.addClass("in"),doAnimate?this.$backdrop.one($.support.transition.end,callback):callback()}else!this.isShown&&this.$backdrop?(this.$backdrop.removeClass("in"),$.support.transition&&this.$element.hasClass("fade")?this.$backdrop.one($.support.transition.end,$.proxy(this.removeBackdrop,this)):this.removeBackdrop()):callback&&callback()}};var old=$.fn.modal;$.fn.modal=function(option){return this.each(function(){var $this=$(this),data=$this.data("modal"),options=$.extend({},$.fn.modal.defaults,$this.data(),"object"==typeof option&&option);data||$this.data("modal",data=new Modal(this,options)),"string"==typeof option?data[option]():options.show&&data.show()})},$.fn.modal.defaults={backdrop:!0,keyboard:!0,show:!0},$.fn.modal.Constructor=Modal,$.fn.modal.noConflict=function(){return $.fn.modal=old,this},$(document).on("click.modal.data-api",'[data-toggle="modal"]',function(e){var $this=$(this),href=$this.attr("href"),$target=$($this.attr("data-target")||href&&href.replace(/.*(?=#[^\s]+$)/,"")),option=$target.data("modal")?"toggle":$.extend({remote:!/#/.test(href)&&href},$target.data(),$this.data());e.preventDefault(),$target.modal(option).one("hide",function(){$this.focus()})})}(window.jQuery),!function($){"use strict";var Tooltip=function(element,options){this.init("tooltip",element,options)};Tooltip.prototype={constructor:Tooltip,init:function(type,element,options){var eventIn,eventOut;this.type=type,this.$element=$(element),this.options=this.getOptions(options),this.enabled=!0,"click"==this.options.trigger?this.$element.on("click."+this.type,this.options.selector,$.proxy(this.toggle,this)):"manual"!=this.options.trigger&&(eventIn="hover"==this.options.trigger?"mouseenter":"focus",eventOut="hover"==this.options.trigger?"mouseleave":"blur",this.$element.on(eventIn+"."+this.type,this.options.selector,$.proxy(this.enter,this)),this.$element.on(eventOut+"."+this.type,this.options.selector,$.proxy(this.leave,this))),this.options.selector?this._options=$.extend({},this.options,{trigger:"manual",selector:""}):this.fixTitle()},getOptions:function(options){return options=$.extend({},$.fn[this.type].defaults,options,this.$element.data()),options.delay&&"number"==typeof options.delay&&(options.delay={show:options.delay,hide:options.delay}),options},enter:function(e){var self=$(e.currentTarget)[this.type](this._options).data(this.type);return self.options.delay&&self.options.delay.show?(clearTimeout(this.timeout),self.hoverState="in",this.timeout=setTimeout(function(){"in"==self.hoverState&&self.show()},self.options.delay.show),void 0):self.show()},leave:function(e){var self=$(e.currentTarget)[this.type](this._options).data(this.type);return this.timeout&&clearTimeout(this.timeout),self.options.delay&&self.options.delay.hide?(self.hoverState="out",this.timeout=setTimeout(function(){"out"==self.hoverState&&self.hide()},self.options.delay.hide),void 0):self.hide()},show:function(){var $tip,inside,pos,actualWidth,actualHeight,placement,tp;if(this.hasContent()&&this.enabled){switch($tip=this.tip(),this.setContent(),this.options.animation&&$tip.addClass("fade"),placement="function"==typeof this.options.placement?this.options.placement.call(this,$tip[0],this.$element[0]):this.options.placement,inside=/in/.test(placement),$tip.detach().css({top:0,left:0,display:"block"}).insertAfter(this.$element),pos=this.getPosition(inside),actualWidth=$tip[0].offsetWidth,actualHeight=$tip[0].offsetHeight,inside?placement.split(" ")[1]:placement){case"bottom":tp={top:pos.top+pos.height,left:pos.left+pos.width/2-actualWidth/2};break;case"top":tp={top:pos.top-actualHeight,left:pos.left+pos.width/2-actualWidth/2};break;case"left":tp={top:pos.top+pos.height/2-actualHeight/2,left:pos.left-actualWidth};break;case"right":tp={top:pos.top+pos.height/2-actualHeight/2,left:pos.left+pos.width}}$tip.offset(tp).addClass(placement).addClass("in")}},setContent:function(){var $tip=this.tip(),title=this.getTitle();$tip.find(".tooltip-inner")[this.options.html?"html":"text"](title),$tip.removeClass("fade in top bottom left right")},hide:function(){function removeWithAnimation(){var timeout=setTimeout(function(){$tip.off($.support.transition.end).detach()},500);$tip.one($.support.transition.end,function(){clearTimeout(timeout),$tip.detach()})}var $tip=this.tip();return $tip.removeClass("in"),$.support.transition&&this.$tip.hasClass("fade")?removeWithAnimation():$tip.detach(),this},fixTitle:function(){var $e=this.$element;($e.attr("title")||"string"!=typeof $e.attr("data-original-title"))&&$e.attr("data-original-title",$e.attr("title")||"").removeAttr("title")},hasContent:function(){return this.getTitle()},getPosition:function(inside){return $.extend({},inside?{top:0,left:0}:this.$element.offset(),{width:this.$element[0].offsetWidth,height:this.$element[0].offsetHeight})},getTitle:function(){var title,$e=this.$element,o=this.options;return title=$e.attr("data-original-title")||("function"==typeof o.title?o.title.call($e[0]):o.title)},tip:function(){return this.$tip=this.$tip||$(this.options.template)},validate:function(){this.$element[0].parentNode||(this.hide(),this.$element=null,this.options=null)},enable:function(){this.enabled=!0},disable:function(){this.enabled=!1},toggleEnabled:function(){this.enabled=!this.enabled},toggle:function(e){var self=$(e.currentTarget)[this.type](this._options).data(this.type);self[self.tip().hasClass("in")?"hide":"show"]()},destroy:function(){this.hide().$element.off("."+this.type).removeData(this.type)}};var old=$.fn.tooltip;$.fn.tooltip=function(option){return this.each(function(){var $this=$(this),data=$this.data("tooltip"),options="object"==typeof option&&option;data||$this.data("tooltip",data=new Tooltip(this,options)),"string"==typeof option&&data[option]()})},$.fn.tooltip.Constructor=Tooltip,$.fn.tooltip.defaults={animation:!0,placement:"top",selector:!1,template:'<div class="tooltip"><div class="tooltip-arrow"></div><div class="tooltip-inner"></div></div>',trigger:"hover",title:"",delay:0,html:!1},$.fn.tooltip.noConflict=function(){return $.fn.tooltip=old,this}}(window.jQuery),!function($){"use strict";var Popover=function(element,options){this.init("popover",element,options)};Popover.prototype=$.extend({},$.fn.tooltip.Constructor.prototype,{constructor:Popover,setContent:function(){var $tip=this.tip(),title=this.getTitle(),content=this.getContent();$tip.find(".popover-title")[this.options.html?"html":"text"](title),$tip.find(".popover-content")[this.options.html?"html":"text"](content),$tip.removeClass("fade top bottom left right in")},hasContent:function(){return this.getTitle()||this.getContent()},getContent:function(){var content,$e=this.$element,o=this.options;return content=$e.attr("data-content")||("function"==typeof o.content?o.content.call($e[0]):o.content)},tip:function(){return this.$tip||(this.$tip=$(this.options.template)),this.$tip},destroy:function(){this.hide().$element.off("."+this.type).removeData(this.type)}});var old=$.fn.popover;$.fn.popover=function(option){return this.each(function(){var $this=$(this),data=$this.data("popover"),options="object"==typeof option&&option;data||$this.data("popover",data=new Popover(this,options)),"string"==typeof option&&data[option]()})},$.fn.popover.Constructor=Popover,$.fn.popover.defaults=$.extend({},$.fn.tooltip.defaults,{placement:"right",trigger:"click",content:"",template:'<div class="popover"><div class="arrow"></div><div class="popover-inner"><h3 class="popover-title"></h3><div class="popover-content"></div></div></div>'}),$.fn.popover.noConflict=function(){return $.fn.popover=old,this}}(window.jQuery),!function($){"use strict";function ScrollSpy(element,options){var href,process=$.proxy(this.process,this),$element=$(element).is("body")?$(window):$(element);this.options=$.extend({},$.fn.scrollspy.defaults,options),this.$scrollElement=$element.on("scroll.scroll-spy.data-api",process),this.selector=(this.options.target||(href=$(element).attr("href"))&&href.replace(/.*(?=#[^\s]+$)/,"")||"")+" .nav li > a",this.$body=$("body"),this.refresh(),this.process()}ScrollSpy.prototype={constructor:ScrollSpy,refresh:function(){var $targets,self=this;this.offsets=$([]),this.targets=$([]),$targets=this.$body.find(this.selector).map(function(){var $el=$(this),href=$el.data("target")||$el.attr("href"),$href=/^#\w/.test(href)&&$(href);return $href&&$href.length&&[[$href.position().top+self.$scrollElement.scrollTop(),href]]||null}).sort(function(a,b){return a[0]-b[0]}).each(function(){self.offsets.push(this[0]),self.targets.push(this[1])})},process:function(){var i,scrollTop=this.$scrollElement.scrollTop()+this.options.offset,scrollHeight=this.$scrollElement[0].scrollHeight||this.$body[0].scrollHeight,maxScroll=scrollHeight-this.$scrollElement.height(),offsets=this.offsets,targets=this.targets,activeTarget=this.activeTarget;if(scrollTop>=maxScroll)return activeTarget!=(i=targets.last()[0])&&this.activate(i);for(i=offsets.length;i--;)activeTarget!=targets[i]&&scrollTop>=offsets[i]&&(!offsets[i+1]||offsets[i+1]>=scrollTop)&&this.activate(targets[i])},activate:function(target){var active,selector;this.activeTarget=target,$(this.selector).parent(".active").removeClass("active"),selector=this.selector+'[data-target="'+target+'"],'+this.selector+'[href="'+target+'"]',active=$(selector).parent("li").addClass("active"),active.parent(".dropdown-menu").length&&(active=active.closest("li.dropdown").addClass("active")),active.trigger("activate")}};var old=$.fn.scrollspy;$.fn.scrollspy=function(option){return this.each(function(){var $this=$(this),data=$this.data("scrollspy"),options="object"==typeof option&&option;data||$this.data("scrollspy",data=new ScrollSpy(this,options)),"string"==typeof option&&data[option]()})},$.fn.scrollspy.Constructor=ScrollSpy,$.fn.scrollspy.defaults={offset:10},$.fn.scrollspy.noConflict=function(){return $.fn.scrollspy=old,this},$(window).on("load",function(){$('[data-spy="scroll"]').each(function(){var $spy=$(this);$spy.scrollspy($spy.data())})})}(window.jQuery),!function($){"use strict";var Tab=function(element){this.element=$(element)};Tab.prototype={constructor:Tab,show:function(){var previous,$target,e,$this=this.element,$ul=$this.closest("ul:not(.dropdown-menu)"),selector=$this.attr("data-target");selector||(selector=$this.attr("href"),selector=selector&&selector.replace(/.*(?=#[^\s]*$)/,"")),$this.parent("li").hasClass("active")||(previous=$ul.find(".active:last a")[0],e=$.Event("show",{relatedTarget:previous}),$this.trigger(e),e.isDefaultPrevented()||($target=$(selector),this.activate($this.parent("li"),$ul),this.activate($target,$target.parent(),function(){$this.trigger({type:"shown",relatedTarget:previous})})))},activate:function(element,container,callback){function next(){$active.removeClass("active").find("> .dropdown-menu > .active").removeClass("active"),element.addClass("active"),transition?(element[0].offsetWidth,element.addClass("in")):element.removeClass("fade"),element.parent(".dropdown-menu")&&element.closest("li.dropdown").addClass("active"),callback&&callback()}var $active=container.find("> .active"),transition=callback&&$.support.transition&&$active.hasClass("fade");transition?$active.one($.support.transition.end,next):next(),$active.removeClass("in")}};var old=$.fn.tab;$.fn.tab=function(option){return this.each(function(){var $this=$(this),data=$this.data("tab");data||$this.data("tab",data=new Tab(this)),"string"==typeof option&&data[option]()})},$.fn.tab.Constructor=Tab,$.fn.tab.noConflict=function(){return $.fn.tab=old,this},$(document).on("click.tab.data-api",'[data-toggle="tab"], [data-toggle="pill"]',function(e){e.preventDefault(),$(this).tab("show")})}(window.jQuery),!function($){"use strict";var Typeahead=function(element,options){this.$element=$(element),this.options=$.extend({},$.fn.typeahead.defaults,options),this.matcher=this.options.matcher||this.matcher,this.sorter=this.options.sorter||this.sorter,this.highlighter=this.options.highlighter||this.highlighter,this.updater=this.options.updater||this.updater,this.source=this.options.source,this.$menu=$(this.options.menu),this.shown=!1,this.listen()};Typeahead.prototype={constructor:Typeahead,select:function(){var val=this.$menu.find(".active").attr("data-value");return this.$element.val(this.updater(val)).change(),this.hide()},updater:function(item){return item},show:function(){var pos=$.extend({},this.$element.position(),{height:this.$element[0].offsetHeight});return this.$menu.insertAfter(this.$element).css({top:pos.top+pos.height,left:pos.left}).show(),this.shown=!0,this},hide:function(){return this.$menu.hide(),this.shown=!1,this},lookup:function(){var items;return this.query=this.$element.val(),!this.query||this.query.length<this.options.minLength?this.shown?this.hide():this:(items=$.isFunction(this.source)?this.source(this.query,$.proxy(this.process,this)):this.source,items?this.process(items):this)},process:function(items){var that=this;return items=$.grep(items,function(item){return that.matcher(item)}),items=this.sorter(items),items.length?this.render(items.slice(0,this.options.items)).show():this.shown?this.hide():this},matcher:function(item){return~item.toLowerCase().indexOf(this.query.toLowerCase())},sorter:function(items){for(var item,beginswith=[],caseSensitive=[],caseInsensitive=[];item=items.shift();)item.toLowerCase().indexOf(this.query.toLowerCase())?~item.indexOf(this.query)?caseSensitive.push(item):caseInsensitive.push(item):beginswith.push(item);return beginswith.concat(caseSensitive,caseInsensitive)},highlighter:function(item){var query=this.query.replace(/[\-\[\]{}()*+?.,\\\^$|#\s]/g,"\\$&");return item.replace(RegExp("("+query+")","ig"),function($1,match){return"<strong>"+match+"</strong>"})},render:function(items){var that=this;return items=$(items).map(function(i,item){return i=$(that.options.item).attr("data-value",item),i.find("a").html(that.highlighter(item)),i[0]}),items.first().addClass("active"),this.$menu.html(items),this},next:function(){var active=this.$menu.find(".active").removeClass("active"),next=active.next();next.length||(next=$(this.$menu.find("li")[0])),next.addClass("active")},prev:function(){var active=this.$menu.find(".active").removeClass("active"),prev=active.prev();prev.length||(prev=this.$menu.find("li").last()),prev.addClass("active")},listen:function(){this.$element.on("blur",$.proxy(this.blur,this)).on("keypress",$.proxy(this.keypress,this)).on("keyup",$.proxy(this.keyup,this)),this.eventSupported("keydown")&&this.$element.on("keydown",$.proxy(this.keydown,this)),this.$menu.on("click",$.proxy(this.click,this)).on("mouseenter","li",$.proxy(this.mouseenter,this))},eventSupported:function(eventName){var isSupported=eventName in this.$element;return isSupported||(this.$element.setAttribute(eventName,"return;"),isSupported="function"==typeof this.$element[eventName]),isSupported},move:function(e){if(this.shown){switch(e.keyCode){case 9:case 13:case 27:e.preventDefault();break;case 38:e.preventDefault(),this.prev();break;case 40:e.preventDefault(),this.next()}e.stopPropagation()}},keydown:function(e){this.suppressKeyPressRepeat=~$.inArray(e.keyCode,[40,38,9,13,27]),this.move(e)},keypress:function(e){this.suppressKeyPressRepeat||this.move(e)},keyup:function(e){switch(e.keyCode){case 40:case 38:case 16:case 17:case 18:break;case 9:case 13:if(!this.shown)return;this.select();break;case 27:if(!this.shown)return;this.hide();break;default:this.lookup()}e.stopPropagation(),e.preventDefault()},blur:function(){var that=this;setTimeout(function(){that.hide()},150)},click:function(e){e.stopPropagation(),e.preventDefault(),this.select()},mouseenter:function(e){this.$menu.find(".active").removeClass("active"),$(e.currentTarget).addClass("active")}};var old=$.fn.typeahead;$.fn.typeahead=function(option){return this.each(function(){var $this=$(this),data=$this.data("typeahead"),options="object"==typeof option&&option;data||$this.data("typeahead",data=new Typeahead(this,options)),"string"==typeof option&&data[option]()})},$.fn.typeahead.defaults={source:[],items:8,menu:'<ul class="typeahead dropdown-menu"></ul>',item:'<li><a href="#"></a></li>',minLength:1},$.fn.typeahead.Constructor=Typeahead,$.fn.typeahead.noConflict=function(){return $.fn.typeahead=old,this},$(document).on("focus.typeahead.data-api",'[data-provide="typeahead"]',function(e){var $this=$(this);$this.data("typeahead")||(e.preventDefault(),$this.typeahead($this.data()))})}(window.jQuery),!function($){"use strict";var Affix=function(element,options){this.options=$.extend({},$.fn.affix.defaults,options),this.$window=$(window).on("scroll.affix.data-api",$.proxy(this.checkPosition,this)).on("click.affix.data-api",$.proxy(function(){setTimeout($.proxy(this.checkPosition,this),1)},this)),this.$element=$(element),this.checkPosition()};Affix.prototype.checkPosition=function(){if(this.$element.is(":visible")){var affix,scrollHeight=$(document).height(),scrollTop=this.$window.scrollTop(),position=this.$element.offset(),offset=this.options.offset,offsetBottom=offset.bottom,offsetTop=offset.top,reset="affix affix-top affix-bottom";"object"!=typeof offset&&(offsetBottom=offsetTop=offset),"function"==typeof offsetTop&&(offsetTop=offset.top()),"function"==typeof offsetBottom&&(offsetBottom=offset.bottom()),affix=null!=this.unpin&&scrollTop+this.unpin<=position.top?!1:null!=offsetBottom&&position.top+this.$element.height()>=scrollHeight-offsetBottom?"bottom":null!=offsetTop&&offsetTop>=scrollTop?"top":!1,this.affixed!==affix&&(this.affixed=affix,this.unpin="bottom"==affix?position.top-scrollTop:null,this.$element.removeClass(reset).addClass("affix"+(affix?"-"+affix:"")))}};var old=$.fn.affix;$.fn.affix=function(option){return this.each(function(){var $this=$(this),data=$this.data("affix"),options="object"==typeof option&&option;data||$this.data("affix",data=new Affix(this,options)),"string"==typeof option&&data[option]()})},$.fn.affix.Constructor=Affix,$.fn.affix.defaults={offset:0},$.fn.affix.noConflict=function(){return $.fn.affix=old,this},$(window).on("load",function(){$('[data-spy="affix"]').each(function(){var $spy=$(this),data=$spy.data();data.offset=data.offset||{},data.offsetBottom&&(data.offset.bottom=data.offsetBottom),data.offsetTop&&(data.offset.top=data.offsetTop),$spy.affix(data)})})}(window.jQuery);

==> figure/task_manager/html/Font-Awesome/src/assets/js/jquery-1.7.1.min.js <==
/*! jQuery v1.7.1 jquery.com | jquery.org/license */
(function(a,b){function cy(a){return f.isWindow(a)?a:a.nodeType===9?a.defaultView||a.parentWindow:!1}function cv(a){if(!ck[a]){var b=c.body,d=f("<"+a+">").appendTo(b),e=d.css("display");d.remove();if(e==="none"||e===""){cl||(cl=c.createElement("iframe"),cl.frameBorder=cl.width=cl.height=0),b.appendChild(cl);if(!cm||!cl.createElement)cm=(cl.contentWindow||cl.contentDocument).document,cm.write((c.compatMode==="CSS1Compat"?"<!doctype html>":"")+"<html><body>"),cm.close();d=cm.createElement(a),cm.body.appendChild(d),e=f.css(d,"display"),b.removeChild(cl)}ck[a]=e}return ck[a]}function cu(a,b){var c={};f.each(cq.concat.apply([],cq.slice(0,b)),function(){c[this]=a});return c}function ct(){cr=b}function cs(){setTimeout(ct,0);return cr=f.now()}function cj(){try{return new a.ActiveXObject("Microsoft.XMLHTTP")}catch(b){}}function ci(){try{return new a.XMLHttpRequest}catch(b){}}function cc(a,c){a.dataFilter&&(c=a.dataFilter(c,a.dataType));var d=a.dataTypes,e={},g,h,i=d.length,j,k=d[0],l,m,n,o,p;for(g=1;g<i;g++){if(g===1)for(h in a.converters)typeof h=="string"&&(e[h.toLowerCase()]=a.converters[h]);l=k,k=d[g];if(k==="*")k=l;else if(l!=="*"&&l!==k){m=l+" "+k,n=e[m]||e["* "+k];if(!n){p=b;for(o in e){j=o.split(" ");if(j[0]===l||j[0]==="*"){p=e[j[1]+" "+k];if(p){o=e[o],o===!0?n=p:p===!0&&(n=o);break}}}}!n&&!p&&f.error("No conversion from "+m.replace(" "," to ")),n!==!0&&(c=n?n(c):p(o(c)))}}return c}function cb(a,c,d){var e=a.contents,f=a.dataTypes,g=a.responseFields,h,i,j,k;for(i in g)i in d&&(c[g[i]]=d[i]);while(f[0]==="*")f.shift(),h===b&&(h=a.mimeType||c.getResponseHeader("content-type"));if(h)for(i in e)if(e[i]&&e[i].test(h)){f.unshift(i);break}if(f[0]in d)j=f[0];else{for(i in d){if(!f[0]||a.converters[i+" "+f[0]]){j=i;break}k||(k=i)}j=j||k}if(j){j!==f[0]&&f.unshift(j);return d[j]}}function ca(a,b,c,d){if(f.isArray(b))f.each(b,function(b,e){c||bE.test(a)?d(a,e):ca(a+"["+(typeof e=="object"||f.isArray(e)?b:"")+"]",e,c,d)});else if(!c&&b!=null&&typeof b=="object")for(var e in b)ca(a+"["+e+"]",b[e],c,d);else d(a,b)}function b_(a,c){var d,e,g=f.ajaxSettings.flatOptions||{};for(d in c)c[d]!==b&&((g[d]?a:e||(e={}))[d]=c[d]);e&&f.extend(!0,a,e)}function b$(a,c,d,e,f,g){f=f||c.dataTypes[0],g=g||{},g[f]=!0;var h=a[f],i=0,j=h?h.length:0,k=a===bT,l;for(;i<j&&(k||!l);i++)l=h[i](c,d,e),typeof l=="string"&&(!k||g[l]?l=b:(c.dataTypes.unshift(l),l=b$(a,c,d,e,l,g)));(k||!l)&&!g["*"]&&(l=b$(a,c,d,e,"*",g));return l}function bZ(a){return function(b,c){typeof b!="string"&&(c=b,b="*");if(f.isFunction(c)){var d=b.toLowerCase().split(bP),e=0,g=d.length,h,i,j;for(;e<g;e++)h=d[e],j=/^\+/.test(h),j&&(h=h.substr(1)||"*"),i=a[h]=a[h]||[],i[j?"unshift":"push"](c)}}}function bC(a,b,c){var d=b==="width"?a.offsetWidth:a.offsetHeight,e=b==="width"?bx:by,g=0,h=e.length;if(d>0){if(c!=="border")for(;g<h;g++)c||(d-=parseFloat(f.css(a,"padding"+e[g]))||0),c==="margin"?d+=parseFloat(f.css(a,c+e[g]))||0:d-=parseFloat(f.css(a,"border"+e[g]+"Width"))||0;return d+"px"}d=bz(a,b,b);if(d<0||d==null)d=a.style[b]||0;d=parseFloat(d)||0;if(c)for(;g<h;g++)d+=parseFloat(f.css(a,"padding"+e[g]))||0,c!=="padding"&&(d+=parseFloat(f.css(a,"border"+e[g]+"Width"))||0),c==="margin"&&(d+=parseFloat(f.css(a,c+e[g]))||0);return d+"px"}function bp(a,b){b.src?f.ajax({url:b.src,async:!1,dataType:"script"}):f.globalEval((b.text||b.textContent||b.innerHTML||"").replace(bf,"/*$0*/")),b.parentNode&&b.parentNode.removeChild(b)}function bo(a){var b=c.createElement("div");bh.appendChild(b),b.innerHTML=a.outerHTML;return b.firstChild}function bn(a){var b=(a.nodeName||"").toLowerCase();b==="input"?bm(a):b!=="script"&&typeof a.getElementsByTagName!="undefined"&&f.grep(a.getElementsByTagName("input"),bm)}function bm(a){if(a.type==="checkbox"||a.type==="radio")a.defaultChecked=a.checked}function bl(a){return typeof a.getElementsByTagName!="undefined"?a.getElementsByTagName("*"):typeof a.querySelectorAll!="undefined"?a.querySelectorAll("*"):[]}function bk(a,b){var c;if(b.nodeType===1){b.clearAttributes&&b.clearAttributes(),b.mergeAttributes&&b.mergeAttributes(a),c=b.nodeName.toLowerCase();if(c==="object")b.outerHTML=a.outerHTML;else if(c!=="input"||a.type!=="checkbox"&&a.type!=="radio"){if(c==="option")b.selected=a.defaultSelected;else if(c==="input"||c==="textarea")b.defaultValue=a.defaultValue}else a.checked&&(b.defaultChecked=b.checked=a.checked),b.value!==a.value&&(b.value=a.value);b.removeAttribute(f.expando)}}function bj(a,b){if(b.nodeType===1&&!!f.hasData(a)){var c,d,e,g=f._data(a),h=f._data(b,g),i=g.events;if(i){delete h.handle,h.events={};for(c in i)for(d=0,e=i[c].length;d<e;d++)f.event.add(b,c+(i[c][d].namespace?".":"")+i[c][d].namespace,i[c][d],i[c][d].data)}h.data&&(h.data=f.extend({},h.data))}}function bi(a,b){return f.nodeName(a,"table")?a.getElementsByTagName("tbody")[0]||a.appendChild(a.ownerDocument.createElement("tbody")):a}function U(a){var b=V.split("|"),c=a.createDocumentFragment();if(c.createElement)while(b.length)c.createElement(b.pop());return c}function T(a,b,c){b=b||0;if(f.isFunction(b))return f.grep(a,function(a,d){var e=!!b.call(a,d,a);return e===c});if(b.nodeType)return f.grep(a,function(a,d){return a===b===c});if(typeof b=="string"){var d=f.grep(a,function(a){return a.nodeType===1});if(O.test(b))return f.filter(b,d,!c);b=f.filter(b,d)}return f.grep(a,function(a,d){return f.inArray(a,b)>=0===c})}function S(a){return!a||!a.parentNode||a.parentNode.nodeType===11}function K(){return!0}function J(){return!1}function n(a,b,c){var d=b+"defer",e=b+"queue",g=b+"mark",h=f._data(a,d);h&&(c==="queue"||!f._data(a,e))&&(c==="mark"||!f._data(a,g))&&setTimeout(function(){!f._data(a,e)&&!f._data(a,g)&&(f.removeData(a,d,!0),h.fire())},0)}function m(a){for(var b in a){if(b==="data"&&f.isEmptyObject(a[b]))continue;if(b!=="toJSON")return!1}return!0}function l(a,c,d){if(d===b&&a.nodeType===1){var e="data-"+c.replace(k,"-$1").toLowerCase();d=a.getAttribute(e);if(typeof d=="string"){try{d=d==="true"?!0:d==="false"?!1:d==="null"?null:f.isNumeric(d)?parseFloat(d):j.test(d)?f.parseJSON(d):d}catch(g){}f.data(a,c,d)}else d=b}return d}function h(a){var b=g[a]={},c,d;a=a.split(/\s+/);for(c=0,d=a.length;c<d;c++)b[a[c]]=!0;return b}var c=a.document,d=a.navigator,e=a.location,f=function(){function J(){if(!e.isReady){try{c.documentElement.doScroll("left")}catch(a){setTimeout(J,1);return}e.ready()}}var e=function(a,b){return new e.fn.init(a,b,h)},f=a.jQuery,g=a.$,h,i=/^(?:[^#<]*(<[\w\W]+>)[^>]*$|#([\w\-]*)$)/,j=/\S/,k=/^\s+/,l=/\s+$/,m=/^<(\w+)\s*\/?>(?:<\/\1>)?$/,n=/^[\],:{}\s]*$/,o=/\\(?:["\\\/bfnrt]|u[0-9a-fA-F]{4})/g,p=/"[^"\\\n\r]*"|true|false|null|-?\d+(?:\.\d*)?(?:[eE][+\-]?\d+)?/g,q=/(?:^|:|,)(?:\s*\[)+/g,r=/(webkit)[ \/]([\w.]+)/,s=/(opera)(?:.*version)?[ \/]([\w.]+)/,t=/(msie) ([\w.]+)/,u=/(mozilla)(?:.*? rv:([\w.]+))?/,v=/-([a-z]|[0-9])/ig,w=/^-ms-/,x=function(a,b){return(b+"").toUpperCase()},y=d.userAgent,z,A,B,C=Object.prototype.toString,D=Object.prototype.hasOwnProperty,E=Array.prototype.push,F=Array.prototype.slice,G=String.prototype.trim,H=Array.prototype.indexOf,I={};e.fn=e.prototype={constructor:e,init:function(a,d,f){var g,h,j,k;if(!a)return this;if(a.nodeType){this.context=this[0]=a,this.length=1;return this}if(a==="body"&&!d&&c.body){this.context=c,this[0]=c.body,this.selector=a,this.length=1;return this}if(typeof a=="string"){a.charAt(0)!=="<"||a.charAt(a.length-1)!==">"||a.length<3?g=i.exec(a):g=[null,a,null];if(g&&(g[1]||!d)){if(g[1]){d=d instanceof e?d[0]:d,k=d?d.ownerDocument||d:c,j=m.exec(a),j?e.isPlainObject(d)?(a=[c.createElement(j[1])],e.fn.attr.call(a,d,!0)):a=[k.createElement(j[1])]:(j=e.buildFragment([g[1]],[k]),a=(j.cacheable?e.clone(j.fragment):j.fragment).childNodes);return e.merge(this,a)}h=c.getElementById(g[2]);if(h&&h.parentNode){if(h.id!==g[2])return f.find(a);this.length=1,this[0]=h}this.context=c,this.selector=a;return this}return!d||d.jquery?(d||f).find(a):this.constructor(d).find(a)}if(e.isFunction(a))return f.ready(a);a.selector!==b&&(this.selector=a.selector,this.context=a.context);return e.makeArray(a,this)},selector:"",jquery:"1.7.1",length:0,size:function(){return this.length},toArray:function(){return F.call(this,0)},get:function(a){return a==null?this.toArray():a<0?this[this.length+a]:this[a]},pushStack:function(a,b,c){var d=this.constructor();e.isArray(a)?E.apply(d,a):e.merge(d,a),d.prevObject=this,d.context=this.context,b==="find"?d.selector=this.selector+(this.selector?" ":"")+c:b&&(d.selector=this.selector+"."+b+"("+c+")");return d},each:function(a,b){return e.each(this,a,b)},ready:function(a){e.bindReady(),A.add(a);return this},eq:function(a){a=+a;return a===-1?this.slice(a):this.slice(a,a+1)},first:function(){return this.eq(0)},last:function(){return this.eq(-1)},slice:function(){return this.pushStack(F.apply(this,arguments),"slice",F.call(arguments).join(","))},map:function(a){return this.pushStack(e.map(this,function(b,c){return a.call(b,c,b)}))},end:function(){return this.prevObject||this.constructor(null)},push:E,sort:[].sort,splice:[].splice},e.fn.init.prototype=e.fn,e.extend=e.fn.extend=function(){var a,c,d,f,g,h,i=arguments[0]||{},j=1,k=arguments.length,l=!1;typeof i=="boolean"&&(l=i,i=arguments[1]||{},j=2),typeof i!="object"&&!e.isFunction(i)&&(i={}),k===j&&(i=this,--j);for(;j<k;j++)if((a=arguments[j])!=null)for(c in a){d=i[c],f=a[c];if(i===f)continue;l&&f&&(e.isPlainObject(f)||(g=e.isArray(f)))?(g?(g=!1,h=d&&e.isArray(d)?d:[]):h=d&&e.isPlainObject(d)?d:{},i[c]=e.extend(l,h,f)):f!==b&&(i[c]=f)}return i},e.extend({noConflict:function(b){a.$===e&&(a.$=g),b&&a.jQuery===e&&(a.jQuery=f);return e},isReady:!1,readyWait:1,holdReady:function(a){a?e.readyWait++:e.ready(!0)},ready:function(a){if(a===!0&&!--e.readyWait||a!==!0&&!e.isReady){if(!c.body)return setTimeout(e.ready,1);e.isReady=!0;if(a!==!0&&--e.readyWait>0)return;A.fireWith(c,[e]),e.fn.trigger&&e(c).trigger("ready").off("ready")}},bindReady:function(){if(!A){A=e.Callbacks("once memory");if(c.readyState==="complete")return setTimeout(e.ready,1);if(c.addEventListener)c.addEventListener("DOMContentLoaded",B,!1),a.addEventListener("load",e.ready,!1);else if(c.attachEvent){c.attachEvent("onreadystatechange",B),a.attachEvent("onload",e.ready);var b=!1;try{b=a.frameElement==null}catch(d){}c.documentElement.doScroll&&b&&J()}}},isFunction:function(a){return e.type(a)==="function"},isArray:Array.isArray||function(a){return e.type(a)==="array"},isWindow:function(a){return a&&typeof a=="object"&&"setInterval"in a},isNumeric:function(a){return!isNaN(parseFloat(a))&&isFinite(a)},type:function(a){return a==null?String(a):I[C.call(a)]||"object"},isPlainObject:function(a){if(!a||e.type(a)!=="object"||a.nodeType||e.isWindow(a))return!1;try{if(a.constructor&&!D.call(a,"constructor")&&!D.call(a.constructor.prototype,"isPrototypeOf"))return!1}catch(c){return!1}var d;for(d in a);return d===b||D.call(a,d)},isEmptyObject:function(a){for(var b in a)return!1;return!0},error:function(a){throw new Error(a)},parseJSON:function(b){if(typeof b!="string"||!b)return null;b=e.trim(b);if(a.JSON&&a.JSON.parse)return a.JSON.parse(b);if(n.test(b.replace(o,"@").replace(p,"]").replace(q,"")))return(new Function("return "+b))();e.error("Invalid JSON: "+b)},parseXML:function(c){var d,f;try{a.DOMParser?(f=new DOMParser,d=f.parseFromString(c,"text/xml")):(d=new ActiveXObject("Microsoft.XMLDOM"),d.async="false",d.loadXML(c))}catch(g){d=b}(!d||!d.documentElement||d.getElementsByTagName("parsererror").length)&&e.error("Invalid XML: "+c);return d},noop:function(){},globalEval:function(b){b&&j.test(b)&&(a.execScript||function(b){a.eval.call(a,b)})(b)},camelCase:function(a){return a.replace(w,"ms-").replace(v,x)},nodeName:function(a,b){return a.nodeName&&a.nodeName.toUpperCase()===b.toUpperCase()},each:function(a,c,d){var f,g=0,h=a.length,i=h===b||e.isFunction(a);if(d){if(i){for(f in a)if(c.apply(a[f],d)===!1)break}else for(;g<h;)if(c.apply(a[g++],d)===!1)break}else if(i){for(f in a)if(c.call(a[f],f,a[f])===!1)break}else for(;g<h;)if(c.call(a[g],g,a[g++])===!1)break;return a},trim:G?function(a){return a==null?"":G.call(a)}:function(a){return a==null?"":(a+"").replace(k,"").replace(l,"")},makeArray:function(a,b){var c=b||[];if(a!=null){var d=e.type(a);a.length==null||d==="string"||d==="function"||d==="regexp"||e.isWindow(a)?E.call(c,a):e.merge(c,a)}return c},inArray:function(a,b,c){var d;if(b){if(H)return H.call(b,a,c);d=b.length,c=c?c<0?Math.max(0,d+c):c:0;for(;c<d;c++)if(c in b&&b[c]===a)return c}return-1},merge:function(a,c){var d=a.length,e=0;if(typeof c.length=="number")for(var f=c.length;e<f;e++)a[d++]=c[e];else while(c[e]!==b)a[d++]=c[e++];a.length=d;return a},grep:function(a,b,c){var d=[],e;c=!!c;for(var f=0,g=a.length;f<g;f++)e=!!b(a[f],f),c!==e&&d.push(a[f]);return d},map:function(a,c,d){var f,g,h=[],i=0,j=a.length,k=a instanceof e||j!==b&&typeof j=="number"&&(j>0&&a[0]&&a[j-1]||j===0||e.isArray(a));if(k)for(;i<j;i++)f=c(a[i],i,d),f!=null&&(h[h.length]=f);else for(g in a)f=c(a[g],g,d),f!=null&&(h[h.length]=f);return h.concat.apply([],h)},guid:1,proxy:function(a,c){if(typeof c=="string"){var d=a[c];c=a,a=d}if(!e.isFunction(a))return b;var f=F.call(arguments,2),g=function(){return a.apply(c,f.concat(F.call(arguments)))};g.guid=a.guid=a.guid||g.guid||e.guid++;return g},access:function(a,c,d,f,g,h){var i=a.length;if(typeof c=="object"){for(var j in c)e.access(a,j,c[j],f,g,d);return a}if(d!==b){f=!h&&f&&e.isFunction(d);for(var k=0;k<i;k++)g(a[k],c,f?d.call(a[k],k,g(a[k],c)):d,h);return a}return i?g(a[0],c):b},now:function(){return(new Date).getTime()},uaMatch:function(a){a=a.toLowerCase();var b=r.exec(a)||s.exec(a)||t.exec(a)||a.indexOf("compatible")<0&&u.exec(a)||[];return{browser:b[1]||"",version:b[2]||"0"}},sub:function(){function a(b,c){return new a.fn.init(b,c)}e.extend(!0,a,this),a.superclass=this,a.fn=a.prototype=this(),a.fn.constructor=a,a.sub=this.sub,a.fn.init=function(d,f){f&&f instanceof e&&!(f instanceof a)&&(f=a(f));return e.fn.init.call(this,d,f,b)},a.fn.init.prototype=a.fn;var b=a(c);return a},browser:{}}),e.each("Boolean Number String Function Array Date RegExp Object".split(" "),function(a,b){I["[object "+b+"]"]=b.toLowerCase()}),z=e.uaMatch(y),z.browser&&(e.browser[z.browser]=!0,e.browser.version=z.version),e.browser.webkit&&(e.browser.safari=!0),j.test(" ")&&(k=/^[\s\xA0]+/,l=/[\s\xA0]+$/),h=e(c),c.addEventListener?B=function(){c.removeEventListener("DOMContentLoaded",B,!1),e.ready()}:c.attachEvent&&(B=function(){c.readyState==="complete"&&(c.detachEvent("onreadystatechange",B),e.ready())});return e}(),g={};f.Callbacks=function(a){a=a?g[a]||h(a):{};var c=[],d=[],e,i,j,k,l,m=function(b){var d,e,g,h,i;for(d=0,e=b.length;d<e;d++)g=b[d],h=f.type(g),h==="array"?m(g):h==="function"&&(!a.unique||!o.has(g))&&c.push(g)},n=function(b,f){f=f||[],e=!a.memory||[b,f],i=!0,l=j||0,j=0,k=c.length;for(;c&&l<k;l++)if(c[l].apply(b,f)===!1&&a.stopOnFalse){e=!0;break}i=!1,c&&(a.once?e===!0?o.disable():c=[]:d&&d.length&&(e=d.shift(),o.fireWith(e[0],e[1])))},o={add:function(){if(c){var a=c.length;m(arguments),i?k=c.length:e&&e!==!0&&(j=a,n(e[0],e[1]))}return this},remove:function(){if(c){var b=arguments,d=0,e=b.length;for(;d<e;d++)for(var f=0;f<c.length;f++)if(b[d]===c[f]){i&&f<=k&&(k--,f<=l&&l--),c.splice(f--,1);if(a.unique)break}}return this},has:function(a){if(c){var b=0,d=c.length;for(;b<d;b++)if(a===c[b])return!0}return!1},empty:function(){c=[];return this},disable:function(){c=d=e=b;return this},disabled:function(){return!c},lock:function(){d=b,(!e||e===!0)&&o.disable();return this},locked:function(){return!d},fireWith:function(b,c){d&&(i?a.once||d.push([b,c]):(!a.once||!e)&&n(b,c));return this},fire:function(){o.fireWith(this,arguments);return this},fired:function(){return!!e}};return o};var i=[].slice;f.extend({Deferred:function(a){var b=f.Callbacks("once memory"),c=f.Callbacks("once memory"),d=f.Callbacks("memory"),e="pending",g={resolve:b,reject:c,notify:d},h={done:b.add,fail:c.add,progress:d.add,state:function(){return e},isResolved:b.fired,isRejected:c.fired,then:function(a,b,c){i.done(a).fail(b).progress(c);return this},always:function(){i.done.apply(i,arguments).fail.apply(i,arguments);return this},pipe:function(a,b,c){return f.Deferred(function(d){f.each({done:[a,"resolve"],fail:[b,"reject"],progress:[c,"notify"]},function(a,b){var c=b[0],e=b[1],g;f.isFunction(c)?i[a](function(){g=c.apply(this,arguments),g&&f.isFunction(g.promise)?g.promise().then(d.resolve,d.reject,d.notify):d[e+"With"](this===i?d:this,[g])}):i[a](d[e])})}).promise()},promise:function(a){if(a==null)a=h;else for(var b in h)a[b]=h[b];return a}},i=h.promise({}),j;for(j in g)i[j]=g[j].fire,i[j+"With"]=g[j].fireWith;i.done(function(){e="resolved"},c.disable,d.lock).fail(function(){e="rejected"},b.disable,d.lock),a&&a.call(i,i);return i},when:function(a){function m(a){return function(b){e[a]=arguments.length>1?i.call(arguments,0):b,j.notifyWith(k,e)}}function l(a){return function(c){b[a]=arguments.length>1?i.call(arguments,0):c,--g||j.resolveWith(j,b)}}var b=i.call(arguments,0),c=0,d=b.length,e=Array(d),g=d,h=d,j=d<=1&&a&&f.isFunction(a.promise)?a:f.Deferred(),k=j.promise();if(d>1){for(;c<d;c++)b[c]&&b[c].promise&&f.isFunction(b[c].promise)?b[c].promise().then(l(c),j.reject,m(c)):--g;g||j.resolveWith(j,b)}else j!==a&&j.resolveWith(j,d?[a]:[]);return k}}),f.support=function(){var b,d,e,g,h,i,j,k,l,m,n,o,p,q=c.createElement("div"),r=c.documentElement;q.setAttribute("className","t"),q.innerHTML="   <link/><table></table><a href='/a' style='top:1px;float:left;opacity:.55;'>a</a><input type='checkbox'/>",d=q.getElementsByTagName("*"),e=q.getElementsByTagName("a")[0];if(!d||!d.length||!e)return{};g=c.createElement("select"),h=g.appendChild(c.createElement("option")),i=q.getElementsByTagName("input")[0],b={leadingWhitespace:q.firstChild.nodeType===3,tbody:!q.getElementsByTagName("tbody").length,htmlSerialize:!!q.getElementsByTagName("link").length,style:/top/.test(e.getAttribute("style")),hrefNormalized:e.getAttribute("href")==="/a",opacity:/^0.55/.test(e.style.opacity),cssFloat:!!e.style.cssFloat,checkOn:i.value==="on",optSelected:h.selected,getSetAttribute:q.className!=="t",enctype:!!c.createElement("form").enctype,html5Clone:c.createElement("nav").cloneNode(!0).outerHTML!=="<:nav></:nav>",submitBubbles:!0,changeBubbles:!0,focusinBubbles:!1,deleteExpando:!0,noCloneEvent:!0,inlineBlockNeedsLayout:!1,shrinkWrapBlocks:!1,reliableMarginRight:!0},i.checked=!0,b.noCloneChecked=i.cloneNode(!0).checked,g.disabled=!0,b.optDisabled=!h.disabled;try{delete q.test}catch(s){b.deleteExpando=!1}!q.addEventListener&&q.attachEvent&&q.fireEvent&&(q.attachEvent("onclick",function(){b.noCloneEvent=!1}),q.cloneNode(!0).fireEvent("onclick")),i=c.createElement("input"),i.value="t",i.setAttribute("type","radio"),b.radioValue=i.value==="t",i.setAttribute("checked","checked"),q.appendChild(i),k=c.createDocumentFragment(),k.appendChild(q.lastChild),b.checkClone=k.cloneNode(!0).cloneNode(!0).lastChild.checked,b.appendChecked=i.checked,k.removeChild(i),k.appendChild(q),q.innerHTML="",a.getComputedStyle&&(j=c.createElement("div"),j.style.width="0",j.style.marginRight="0",q.style.width="2px",q.appendChild(j),b.reliableMarginRight=(parseInt((a.getComputedStyle(j,null)||{marginRight:0}).marginRight,10)||0)===0);if(q.attachEvent)for(o in{submit:1,change:1,focusin:1})n="on"+o,p=n in q,p||(q.setAttribute(n,"return;"),p=typeof q[n]=="function"),b[o+"Bubbles"]=p;k.removeChild(q),k=g=h=j=q=i=null,f(function(){var a,d,e,g,h,i,j,k,m,n,o,r=c.getElementsByTagName("body")[0];!r||(j=1,k="position:absolute;top:0;left:0;width:1px;height:1px;margin:0;",m="visibility:hidden;border:0;",n="style='"+k+"border:5px solid #000;padding:0;'",o="<div "+n+"><div></div></div>"+"<table "+n+" cellpadding='0' cellspacing='0'>"+"<tr><td></td></tr></table>",a=c.createElement("div"),a.style.cssText=m+"width:0;height:0;position:static;top:0;margin-top:"+j+"px",r.insertBefore(a,r.firstChild),q=c.createElement("div"),a.appendChild(q),q.innerHTML="<table><tr><td style='padding:0;border:0;display:none'></td><td>t</td></tr></table>",l=q.getElementsByTagName("td"),p=l[0].offsetHeight===0,l[0].style.display="",l[1].style.display="none",b.reliableHiddenOffsets=p&&l[0].offsetHeight===0,q.innerHTML="",q.style.width=q.style.paddingLeft="1px",f.boxModel=b.boxModel=q.offsetWidth===2,typeof q.style.zoom!="undefined"&&(q.style.display="inline",q.style.zoom=1,b.inlineBlockNeedsLayout=q.offsetWidth===2,q.style.display="",q.innerHTML="<div style='width:4px;'></div>",b.shrinkWrapBlocks=q.offsetWidth!==2),q.style.cssText=k+m,q.innerHTML=o,d=q.firstChild,e=d.firstChild,h=d.nextSibling.firstChild.firstChild,i={doesNotAddBorder:e.offsetTop!==5,doesAddBorderForTableAndCells:h.offsetTop===5},e.style.position="fixed",e.style.top="20px",i.fixedPosition=e.offsetTop===20||e.offsetTop===15,e.style.position=e.style.top="",d.style.overflow="hidden",d.style.position="relative",i.subtractsBorderForOverflowNotVisible=e.offsetTop===-5,i.doesNotIncludeMarginInBodyOffset=r.offsetTop!==j,r.removeChild(a),q=a=null,f.extend(b,i))});return b}();var j=/^(?:\{.*\}|\[.*\])$/,k=/([A-Z])/g;f.extend({cache:{},uuid:0,expando:"jQuery"+(f.fn.jquery+Math.random()).replace(/\D/g,""),noData:{embed:!0,object:"clsid:D27CDB6E-AE6D-11cf-96B8-444553540000",applet:!0},hasData:function(a){a=a.nodeType?f.cache[a[f.expando]]:a[f.expando];return!!a&&!m(a)},data:function(a,c,d,e){if(!!f.acceptData(a)){var g,h,i,j=f.expando,k=typeof c=="string",l=a.nodeType,m=l?f.cache:a,n=l?a[j]:a[j]&&j,o=c==="events";if((!n||!m[n]||!o&&!e&&!m[n].data)&&k&&d===b)return;n||(l?a[j]=n=++f.uuid:n=j),m[n]||(m[n]={},l||(m[n].toJSON=f.noop));if(typeof c=="object"||typeof c=="function")e?m[n]=f.extend(m[n],c):m[n].data=f.extend(m[n].data,c);g=h=m[n],e||(h.data||(h.data={}),h=h.data),d!==b&&(h[f.camelCase(c)]=d);if(o&&!h[c])return g.events;k?(i=h[c],i==null&&(i=h[f.camelCase(c)])):i=h;return i}},removeData:function(a,b,c){if(!!f.acceptData(a)){var d,e,g,h=f.expando,i=a.nodeType,j=i?f.cache:a,k=i?a[h]:h;if(!j[k])return;if(b){d=c?j[k]:j[k].data;if(d){f.isArray(b)||(b in d?b=[b]:(b=f.camelCase(b),b in d?b=[b]:b=b.split(" ")));for(e=0,g=b.length;e<g;e++)delete d[b[e]];if(!(c?m:f.isEmptyObject)(d))return}}if(!c){delete j[k].data;if(!m(j[k]))return}f.support.deleteExpando||!j.setInterval?delete j[k]:j[k]=null,i&&(f.support.deleteExpando?delete a[h]:a.removeAttribute?a.removeAttribute(h):a[h]=null)}},_data:function(a,b,c){return f.data(a,b,c,!0)},acceptData:function(a){if(a.nodeName){var b=f.noData[a.nodeName.toLowerCase()];if(b)return b!==!0&&a.getAttribute("classid")===b}return!0}}),f.fn.extend({data:function(a,c){var d,e,g,h=null;if(typeof a=="undefined"){if(this.length){h=f.data(this[0]);if(this[0].nodeType===1&&!f._data(this[0],"parsedAttrs")){e=this[0].attributes;for(var i=0,j=e.length;i<j;i++)g=e[i].name,g.indexOf("data-")===0&&(g=f.camelCase(g.substring(5)),l(this[0],g,h[g]));f._data(this[0],"parsedAttrs",!0)}}return h}if(typeof a=="object")return this.each(function(){f.data(this,a)});d=a.split("."),d[1]=d[1]?"."+d[1]:"";if(c===b){h=this.triggerHandler("getData"+d[1]+"!",[d[0]]),h===b&&this.length&&(h=f.data(this[0],a),h=l(this[0],a,h));return h===b&&d[1]?this.data(d[0]):h}return this.each(function(){var b=f(this),e=[d[0],c];b.triggerHandler("setData"+d[1]+"!",e),f.data(this,a,c),b.triggerHandler("changeData"+d[1]+"!",e)})},removeData:function(a){return this.each(function(){f.removeData(this,a)})}}),f.extend({_mark:function(a,b){a&&(b=(b||"fx")+"mark",f._data(a,b,(f._data(a,b)||0)+1))},_unmark:function(a,b,c){a!==!0&&(c=b,b=a,a=!1);if(b){c=c||"fx";var d=c+"mark",e=a?0:(f._data(b,d)||1)-1;e?f._data(b,d,e):(f.removeData(b,d,!0),n(b,c,"mark"))}},queue:function(a,b,c){var d;if(a){b=(b||"fx")+"queue",d=f._data(a,b),c&&(!d||f.isArray(c)?d=f._data(a,b,f.makeArray(c)):d.push(c));return d||[]}},dequeue:function(a,b){b=b||"fx";var c=f.queue(a,b),d=c.shift(),e={};d==="inprogress"&&(d=c.shift()),d&&(b==="fx"&&c.unshift("inprogress"),f._data(a,b+".run",e),d.call(a,function(){f.dequeue(a,b)},e)),c.length||(f.removeData(a,b+"queue "+b+".run",!0),n(a,b,"queue"))}}),f.fn.extend({queue:function(a,c){typeof a!="string"&&(c=a,a="fx");if(c===b)return f.queue(this[0],a);return this.each(function(){var b=f.queue(this,a,c);a==="fx"&&b[0]!=="inprogress"&&f.dequeue(this,a)})},dequeue:function(a){return this.each(function(){f.dequeue(this,a)})},delay:function(a,b){a=f.fx?f.fx.speeds[a]||a:a,b=b||"fx";return this.queue(b,function(b,c){var d=setTimeout(b,a);c.stop=function(){clearTimeout(d)}})},clearQueue:function(a){return this.queue(a||"fx",[])},promise:function(a,c){function m(){--h||d.resolveWith(e,[e])}typeof a!="string"&&(c=a,a=b),a=a||"fx";var d=f.Deferred(),e=this,g=e.length,h=1,i=a+"defer",j=a+"queue",k=a+"mark",l;while(g--)if(l=f.data(e[g],i,b,!0)||(f.data(e[g],j,b,!0)||f.data(e[g],k,b,!0))&&f.data(e[g],i,f.Callbacks("once memory"),!0))h++,l.add(m);m();return d.promise()}});var o=/[\n\t\r]/g,p=/\s+/,q=/\r/g,r=/^(?:button|input)$/i,s=/^(?:button|input|object|select|textarea)$/i,t=/^a(?:rea)?$/i,u=/^(?:autofocus|autoplay|async|checked|controls|defer|disabled|hidden|loop|multiple|open|readonly|required|scoped|selected)$/i,v=f.support.getSetAttribute,w,x,y;f.fn.extend({attr:function(a,b){return f.access(this,a,b,!0,f.attr)},removeAttr:function(a){return this.each(function(){f.removeAttr(this,a)})},prop:function(a,b){return f.access(this,a,b,!0,f.prop)},removeProp:function(a){a=f.propFix[a]||a;return this.each(function(){try{this[a]=b,delete this[a]}catch(c){}})},addClass:function(a){var b,c,d,e,g,h,i;if(f.isFunction(a))return this.each(function(b){f(this).addClass(a.call(this,b,this.className))});if(a&&typeof a=="string"){b=a.split(p);for(c=0,d=this.length;c<d;c++){e=this[c];if(e.nodeType===1)if(!e.className&&b.length===1)e.className=a;else{g=" "+e.className+" ";for(h=0,i=b.length;h<i;h++)~g.indexOf(" "+b[h]+" ")||(g+=b[h]+" ");e.className=f.trim(g)}}}return this},removeClass:function(a){var c,d,e,g,h,i,j;if(f.isFunction(a))return this.each(function(b){f(this).removeClass(a.call(this,b,this.className))});if(a&&typeof a=="string"||a===b){c=(a||"").split(p);for(d=0,e=this.length;d<e;d++){g=this[d];if(g.nodeType===1&&g.className)if(a){h=(" "+g.className+" ").replace(o," ");for(i=0,j=c.length;i<j;i++)h=h.replace(" "+c[i]+" "," ");g.className=f.trim(h)}else g.className=""}}return this},toggleClass:function(a,b){var c=typeof a,d=typeof b=="boolean";if(f.isFunction(a))return this.each(function(c){f(this).toggleClass(a.call(this,c,this.className,b),b)});return this.each(function(){if(c==="string"){var e,g=0,h=f(this),i=b,j=a.split(p);while(e=j[g++])i=d?i:!h.hasClass(e),h[i?"addClass":"removeClass"](e)}else if(c==="undefined"||c==="boolean")this.className&&f._data(this,"__className__",this.className),this.className=this.className||a===!1?"":f._data(this,"__className__")||""})},hasClass:function(a){var b=" "+a+" ",c=0,d=this.length;for(;c<d;c++)if(this[c].nodeType===1&&(" "+this[c].className+" ").replace(o," ").indexOf(b)>-1)return!0;return!1},val:function(a){var c,d,e,g=this[0];{if(!!arguments.length){e=f.isFunction(a);return this.each(function(d){var g=f(this),h;if(this.nodeType===1){e?h=a.call(this,d,g.val()):h=a,h==null?h="":typeof h=="number"?h+="":f.isArray(h)&&(h=f.map(h,function(a){return a==null?"":a+""})),c=f.valHooks[this.nodeName.toLowerCase()]||f.valHooks[this.type];if(!c||!("set"in c)||c.set(this,h,"value")===b)this.value=h}})}if(g){c=f.valHooks[g.nodeName.toLowerCase()]||f.valHooks[g.type];if(c&&"get"in c&&(d=c.get(g,"value"))!==b)return d;d=g.value;return typeof d=="string"?d.replace(q,""):d==null?"":d}}}}),f.extend({valHooks:{option:{get:function(a){var b=a.attributes.value;return!b||b.specified?a.value:a.text}},select:{get:function(a){var b,c,d,e,g=a.selectedIndex,h=[],i=a.options,j=a.type==="select-one";if(g<0)return null;c=j?g:0,d=j?g+1:i.length;for(;c<d;c++){e=i[c];if(e.selected&&(f.support.optDisabled?!e.disabled:e.getAttribute("disabled")===null)&&(!e.parentNode.disabled||!f.nodeName(e.parentNode,"optgroup"))){b=f(e).val();if(j)return b;h.push(b)}}if(j&&!h.length&&i.length)return f(i[g]).val();return h},set:function(a,b){var c=f.makeArray(b);f(a).find("option").each(function(){this.selected=f.inArray(f(this).val(),c)>=0}),c.length||(a.selectedIndex=-1);return c}}},attrFn:{val:!0,css:!0,html:!0,text:!0,data:!0,width:!0,height:!0,offset:!0},attr:function(a,c,d,e){var g,h,i,j=a.nodeType;if(!!a&&j!==3&&j!==8&&j!==2){if(e&&c in f.attrFn)return f(a)[c](d);if(typeof a.getAttribute=="undefined")return f.prop(a,c,d);i=j!==1||!f.isXMLDoc(a),i&&(c=c.toLowerCase(),h=f.attrHooks[c]||(u.test(c)?x:w));if(d!==b){if(d===null){f.removeAttr(a,c);return}if(h&&"set"in h&&i&&(g=h.set(a,d,c))!==b)return g;a.setAttribute(c,""+d);return d}if(h&&"get"in h&&i&&(g=h.get(a,c))!==null)return g;g=a.getAttribute(c);return g===null?b:g}},removeAttr:function(a,b){var c,d,e,g,h=0;if(b&&a.nodeType===1){d=b.toLowerCase().split(p),g=d.length;for(;h<g;h++)e=d[h],e&&(c=f.propFix[e]||e,f.attr(a,e,""),a.removeAttribute(v?e:c),u.test(e)&&c in a&&(a[c]=!1))}},attrHooks:{type:{set:function(a,b){if(r.test(a.nodeName)&&a.parentNode)f.error("type property can't be changed");else if(!f.support.radioValue&&b==="radio"&&f.nodeName(a,"input")){var c=a.value;a.setAttribute("type",b),c&&(a.value=c);return b}}},value:{get:function(a,b){if(w&&f.nodeName(a,"button"))return w.get(a,b);return b in a?a.value:null},set:function(a,b,c){if(w&&f.nodeName(a,"button"))return w.set(a,b,c);a.value=b}}},propFix:{tabindex:"tabIndex",readonly:"readOnly","for":"htmlFor","class":"className",maxlength:"maxLength",cellspacing:"cellSpacing",cellpadding:"cellPadding",rowspan:"rowSpan",colspan:"colSpan",usemap:"useMap",frameborder:"frameBorder",contenteditable:"contentEditable"},prop:function(a,c,d){var e,g,h,i=a.nodeType;if(!!a&&i!==3&&i!==8&&i!==2){h=i!==1||!f.isXMLDoc(a),h&&(c=f.propFix[c]||c,g=f.propHooks[c]);return d!==b?g&&"set"in g&&(e=g.set(a,d,c))!==b?e:a[c]=d:g&&"get"in g&&(e=g.get(a,c))!==null?e:a[c]}},propHooks:{tabIndex:{get:function(a){var c=a.getAttributeNode("tabindex");return c&&c.specified?parseInt(c.value,10):s.test(a.nodeName)||t.test(a.nodeName)&&a.href?0:b}}}}),f.attrHooks.tabindex=f.propHooks.tabIndex,x={get:function(a,c){var d,e=f.prop(a,c);return e===!0||typeof e!="boolean"&&(d=a.getAttributeNode(c))&&d.nodeValue!==!1?c.toLowerCase():b},set:function(a,b,c){var d;b===!1?f.removeAttr(a,c):(d=f.propFix[c]||c,d in a&&(a[d]=!0),a.setAttribute(c,c.toLowerCase()));return c}},v||(y={name:!0,id:!0},w=f.valHooks.button={get:function(a,c){var d;d=a.getAttributeNode(c);return d&&(y[c]?d.nodeValue!=="":d.specified)?d.nodeValue:b},set:function(a,b,d){var e=a.getAttributeNode(d);e||(e=c.createAttribute(d),a.setAttributeNode(e));return e.nodeValue=b+""}},f.attrHooks.tabindex.set=w.set,f.each(["width","height"],function(a,b){f.attrHooks[b]=f.extend(f.attrHooks[b],{set:function(a,c){if(c===""){a.setAttribute(b,"auto");return c}}})}),f.attrHooks.contenteditable={get:w.get,set:function(a,b,c){b===""&&(b="false"),w.set(a,b,c)}}),f.support.hrefNormalized||f.each(["href","src","width","height"],function(a,c){f.attrHooks[c]=f.extend(f.attrHooks[c],{get:function(a){var d=a.getAttribute(c,2);return d===null?b:d}})}),f.support.style||(f.attrHooks.style={get:function(a){return a.style.cssText.toLowerCase()||b},set:function(a,b){return a.style.cssText=""+b}}),f.support.optSelected||(f.propHooks.selected=f.extend(f.propHooks.selected,{get:function(a){var b=a.parentNode;b&&(b.selectedIndex,b.parentNode&&b.parentNode.selectedIndex);return null}})),f.support.enctype||(f.propFix.enctype="encoding"),f.support.checkOn||f.each(["radio","checkbox"],function(){f.valHooks[this]={get:function(a){return a.getAttribute("value")===null?"on":a.value}}}),f.each(["radio","checkbox"],function(){f.valHooks[this]=f.extend(f.valHooks[this],{set:function(a,b){if(f.isArray(b))return a.checked=f.inArray(f(a).val(),b)>=0}})});var z=/^(?:textarea|input|select)$/i,A=/^([^\.]*)?(?:\.(.+))?$/,B=/\bhover(\.\S+)?\b/,C=/^key/,D=/^(?:mouse|contextmenu)|click/,E=/^(?:focusinfocus|focusoutblur)$/,F=/^(\w*)(?:#([\w\-]+))?(?:\.([\w\-]+))?$/,G=function(a){var b=F.exec(a);b&&(b[1]=(b[1]||"").toLowerCase(),b[3]=b[3]&&new RegExp("(?:^|\\s)"+b[3]+"(?:\\s|$)"));return b},H=function(a,b){var c=a.attributes||{};return(!b[1]||a.nodeName.toLowerCase()===b[1])&&(!b[2]||(c.id||{}).value===b[2])&&(!b[3]||b[3].test((c["class"]||{}).value))},I=function(a){return f.event.special.hover?a:a.replace(B,"mouseenter$1 mouseleave$1")};
f.event={add:function(a,c,d,e,g){var h,i,j,k,l,m,n,o,p,q,r,s;if(!(a.nodeType===3||a.nodeType===8||!c||!d||!(h=f._data(a)))){d.handler&&(p=d,d=p.handler),d.guid||(d.guid=f.guid++),j=h.events,j||(h.events=j={}),i=h.handle,i||(h.handle=i=function(a){return typeof f!="undefined"&&(!a||f.event.triggered!==a.type)?f.event.dispatch.apply(i.elem,arguments):b},i.elem=a),c=f.trim(I(c)).split(" ");for(k=0;k<c.length;k++){l=A.exec(c[k])||[],m=l[1],n=(l[2]||"").split(".").sort(),s=f.event.special[m]||{},m=(g?s.delegateType:s.bindType)||m,s=f.event.special[m]||{},o=f.extend({type:m,origType:l[1],data:e,handler:d,guid:d.guid,selector:g,quick:G(g),namespace:n.join(".")},p),r=j[m];if(!r){r=j[m]=[],r.delegateCount=0;if(!s.setup||s.setup.call(a,e,n,i)===!1)a.addEventListener?a.addEventListener(m,i,!1):a.attachEvent&&a.attachEvent("on"+m,i)}s.add&&(s.add.call(a,o),o.handler.guid||(o.handler.guid=d.guid)),g?r.splice(r.delegateCount++,0,o):r.push(o),f.event.global[m]=!0}a=null}},global:{},remove:function(a,b,c,d,e){var g=f.hasData(a)&&f._data(a),h,i,j,k,l,m,n,o,p,q,r,s;if(!!g&&!!(o=g.events)){b=f.trim(I(b||"")).split(" ");for(h=0;h<b.length;h++){i=A.exec(b[h])||[],j=k=i[1],l=i[2];if(!j){for(j in o)f.event.remove(a,j+b[h],c,d,!0);continue}p=f.event.special[j]||{},j=(d?p.delegateType:p.bindType)||j,r=o[j]||[],m=r.length,l=l?new RegExp("(^|\\.)"+l.split(".").sort().join("\\.(?:.*\\.)?")+"(\\.|$)"):null;for(n=0;n<r.length;n++)s=r[n],(e||k===s.origType)&&(!c||c.guid===s.guid)&&(!l||l.test(s.namespace))&&(!d||d===s.selector||d==="**"&&s.selector)&&(r.splice(n--,1),s.selector&&r.delegateCount--,p.remove&&p.remove.call(a,s));r.length===0&&m!==r.length&&((!p.teardown||p.teardown.call(a,l)===!1)&&f.removeEvent(a,j,g.handle),delete o[j])}f.isEmptyObject(o)&&(q=g.handle,q&&(q.elem=null),f.removeData(a,["events","handle"],!0))}},customEvent:{getData:!0,setData:!0,changeData:!0},trigger:function(c,d,e,g){if(!e||e.nodeType!==3&&e.nodeType!==8){var h=c.type||c,i=[],j,k,l,m,n,o,p,q,r,s;if(E.test(h+f.event.triggered))return;h.indexOf("!")>=0&&(h=h.slice(0,-1),k=!0),h.indexOf(".")>=0&&(i=h.split("."),h=i.shift(),i.sort());if((!e||f.event.customEvent[h])&&!f.event.global[h])return;c=typeof c=="object"?c[f.expando]?c:new f.Event(h,c):new f.Event(h),c.type=h,c.isTrigger=!0,c.exclusive=k,c.namespace=i.join("."),c.namespace_re=c.namespace?new RegExp("(^|\\.)"+i.join("\\.(?:.*\\.)?")+"(\\.|$)"):null,o=h.indexOf(":")<0?"on"+h:"";if(!e){j=f.cache;for(l in j)j[l].events&&j[l].events[h]&&f.event.trigger(c,d,j[l].handle.elem,!0);return}c.result=b,c.target||(c.target=e),d=d!=null?f.makeArray(d):[],d.unshift(c),p=f.event.special[h]||{};if(p.trigger&&p.trigger.apply(e,d)===!1)return;r=[[e,p.bindType||h]];if(!g&&!p.noBubble&&!f.isWindow(e)){s=p.delegateType||h,m=E.test(s+h)?e:e.parentNode,n=null;for(;m;m=m.parentNode)r.push([m,s]),n=m;n&&n===e.ownerDocument&&r.push([n.defaultView||n.parentWindow||a,s])}for(l=0;l<r.length&&!c.isPropagationStopped();l++)m=r[l][0],c.type=r[l][1],q=(f._data(m,"events")||{})[c.type]&&f._data(m,"handle"),q&&q.apply(m,d),q=o&&m[o],q&&f.acceptData(m)&&q.apply(m,d)===!1&&c.preventDefault();c.type=h,!g&&!c.isDefaultPrevented()&&(!p._default||p._default.apply(e.ownerDocument,d)===!1)&&(h!=="click"||!f.nodeName(e,"a"))&&f.acceptData(e)&&o&&e[h]&&(h!=="focus"&&h!=="blur"||c.target.offsetWidth!==0)&&!f.isWindow(e)&&(n=e[o],n&&(e[o]=null),f.event.triggered=h,e[h](),f.event.triggered=b,n&&(e[o]=n));return c.result}},dispatch:function(c){c=f.event.fix(c||a.event);var d=(f._data(this,"events")||{})[c.type]||[],e=d.delegateCount,g=[].slice.call(arguments,0),h=!c.exclusive&&!c.namespace,i=[],j,k,l,m,n,o,p,q,r,s,t;g[0]=c,c.delegateTarget=this;if(e&&!c.target.disabled&&(!c.button||c.type!=="click")){m=f(this),m.context=this.ownerDocument||this;for(l=c.target;l!=this;l=l.parentNode||this){o={},q=[],m[0]=l;for(j=0;j<e;j++)r=d[j],s=r.selector,o[s]===b&&(o[s]=r.quick?H(l,r.quick):m.is(s)),o[s]&&q.push(r);q.length&&i.push({elem:l,matches:q})}}d.length>e&&i.push({elem:this,matches:d.slice(e)});for(j=0;j<i.length&&!c.isPropagationStopped();j++){p=i[j],c.currentTarget=p.elem;for(k=0;k<p.matches.length&&!c.isImmediatePropagationStopped();k++){r=p.matches[k];if(h||!c.namespace&&!r.namespace||c.namespace_re&&c.namespace_re.test(r.namespace))c.data=r.data,c.handleObj=r,n=((f.event.special[r.origType]||{}).handle||r.handler).apply(p.elem,g),n!==b&&(c.result=n,n===!1&&(c.preventDefault(),c.stopPropagation()))}}return c.result},props:"attrChange attrName relatedNode srcElement altKey bubbles cancelable ctrlKey currentTarget eventPhase metaKey relatedTarget shiftKey target timeStamp view which".split(" "),fixHooks:{},keyHooks:{props:"char charCode key keyCode".split(" "),filter:function(a,b){a.which==null&&(a.which=b.charCode!=null?b.charCode:b.keyCode);return a}},mouseHooks:{props:"button buttons clientX clientY fromElement offsetX offsetY pageX pageY screenX screenY toElement".split(" "),filter:function(a,d){var e,f,g,h=d.button,i=d.fromElement;a.pageX==null&&d.clientX!=null&&(e=a.target.ownerDocument||c,f=e.documentElement,g=e.body,a.pageX=d.clientX+(f&&f.scrollLeft||g&&g.scrollLeft||0)-(f&&f.clientLeft||g&&g.clientLeft||0),a.pageY=d.clientY+(f&&f.scrollTop||g&&g.scrollTop||0)-(f&&f.clientTop||g&&g.clientTop||0)),!a.relatedTarget&&i&&(a.relatedTarget=i===a.target?d.toElement:i),!a.which&&h!==b&&(a.which=h&1?1:h&2?3:h&4?2:0);return a}},fix:function(a){if(a[f.expando])return a;var d,e,g=a,h=f.event.fixHooks[a.type]||{},i=h.props?this.props.concat(h.props):this.props;a=f.Event(g);for(d=i.length;d;)e=i[--d],a[e]=g[e];a.target||(a.target=g.srcElement||c),a.target.nodeType===3&&(a.target=a.target.parentNode),a.metaKey===b&&(a.metaKey=a.ctrlKey);return h.filter?h.filter(a,g):a},special:{ready:{setup:f.bindReady},load:{noBubble:!0},focus:{delegateType:"focusin"},blur:{delegateType:"focusout"},beforeunload:{setup:function(a,b,c){f.isWindow(this)&&(this.onbeforeunload=c)},teardown:function(a,b){this.onbeforeunload===b&&(this.onbeforeunload=null)}}},simulate:function(a,b,c,d){var e=f.extend(new f.Event,c,{type:a,isSimulated:!0,originalEvent:{}});d?f.event.trigger(e,null,b):f.event.dispatch.call(b,e),e.isDefaultPrevented()&&c.preventDefault()}},f.event.handle=f.event.dispatch,f.removeEvent=c.removeEventListener?function(a,b,c){a.removeEventListener&&a.removeEventListener(b,c,!1)}:function(a,b,c){a.detachEvent&&a.detachEvent("on"+b,c)},f.Event=function(a,b){if(!(this instanceof f.Event))return new f.Event(a,b);a&&a.type?(this.originalEvent=a,this.type=a.type,this.isDefaultPrevented=a.defaultPrevented||a.returnValue===!1||a.getPreventDefault&&a.getPreventDefault()?K:J):this.type=a,b&&f.extend(this,b),this.timeStamp=a&&a.timeStamp||f.now(),this[f.expando]=!0},f.Event.prototype={preventDefault:function(){this.isDefaultPrevented=K;var a=this.originalEvent;!a||(a.preventDefault?a.preventDefault():a.returnValue=!1)},stopPropagation:function(){this.isPropagationStopped=K;var a=this.originalEvent;!a||(a.stopPropagation&&a.stopPropagation(),a.cancelBubble=!0)},stopImmediatePropagation:function(){this.isImmediatePropagationStopped=K,this.stopPropagation()},isDefaultPrevented:J,isPropagationStopped:J,isImmediatePropagationStopped:J},f.each({mouseenter:"mouseover",mouseleave:"mouseout"},function(a,b){f.event.special[a]={delegateType:b,bindType:b,handle:function(a){var c=this,d=a.relatedTarget,e=a.handleObj,g=e.selector,h;if(!d||d!==c&&!f.contains(c,d))a.type=e.origType,h=e.handler.apply(this,arguments),a.type=b;return h}}}),f.support.submitBubbles||(f.event.special.submit={setup:function(){if(f.nodeName(this,"form"))return!1;f.event.add(this,"click._submit keypress._submit",function(a){var c=a.target,d=f.nodeName(c,"input")||f.nodeName(c,"button")?c.form:b;d&&!d._submit_attached&&(f.event.add(d,"submit._submit",function(a){this.parentNode&&!a.isTrigger&&f.event.simulate("submit",this.parentNode,a,!0)}),d._submit_attached=!0)})},teardown:function(){if(f.nodeName(this,"form"))return!1;f.event.remove(this,"._submit")}}),f.support.changeBubbles||(f.event.special.change={setup:function(){if(z.test(this.nodeName)){if(this.type==="checkbox"||this.type==="radio")f.event.add(this,"propertychange._change",function(a){a.originalEvent.propertyName==="checked"&&(this._just_changed=!0)}),f.event.add(this,"click._change",function(a){this._just_changed&&!a.isTrigger&&(this._just_changed=!1,f.event.simulate("change",this,a,!0))});return!1}f.event.add(this,"beforeactivate._change",function(a){var b=a.target;z.test(b.nodeName)&&!b._change_attached&&(f.event.add(b,"change._change",function(a){this.parentNode&&!a.isSimulated&&!a.isTrigger&&f.event.simulate("change",this.parentNode,a,!0)}),b._change_attached=!0)})},handle:function(a){var b=a.target;if(this!==b||a.isSimulated||a.isTrigger||b.type!=="radio"&&b.type!=="checkbox")return a.handleObj.handler.apply(this,arguments)},teardown:function(){f.event.remove(this,"._change");return z.test(this.nodeName)}}),f.support.focusinBubbles||f.each({focus:"focusin",blur:"focusout"},function(a,b){var d=0,e=function(a){f.event.simulate(b,a.target,f.event.fix(a),!0)};f.event.special[b]={setup:function(){d++===0&&c.addEventListener(a,e,!0)},teardown:function(){--d===0&&c.removeEventListener(a,e,!0)}}}),f.fn.extend({on:function(a,c,d,e,g){var h,i;if(typeof a=="object"){typeof c!="string"&&(d=c,c=b);for(i in a)this.on(i,c,d,a[i],g);return this}d==null&&e==null?(e=c,d=c=b):e==null&&(typeof c=="string"?(e=d,d=b):(e=d,d=c,c=b));if(e===!1)e=J;else if(!e)return this;g===1&&(h=e,e=function(a){f().off(a);return h.apply(this,arguments)},e.guid=h.guid||(h.guid=f.guid++));return this.each(function(){f.event.add(this,a,e,d,c)})},one:function(a,b,c,d){return this.on.call(this,a,b,c,d,1)},off:function(a,c,d){if(a&&a.preventDefault&&a.handleObj){var e=a.handleObj;f(a.delegateTarget).off(e.namespace?e.type+"."+e.namespace:e.type,e.selector,e.handler);return this}if(typeof a=="object"){for(var g in a)this.off(g,c,a[g]);return this}if(c===!1||typeof c=="function")d=c,c=b;d===!1&&(d=J);return this.each(function(){f.event.remove(this,a,d,c)})},bind:function(a,b,c){return this.on(a,null,b,c)},unbind:function(a,b){return this.off(a,null,b)},live:function(a,b,c){f(this.context).on(a,this.selector,b,c);return this},die:function(a,b){f(this.context).off(a,this.selector||"**",b);return this},delegate:function(a,b,c,d){return this.on(b,a,c,d)},undelegate:function(a,b,c){return arguments.length==1?this.off(a,"**"):this.off(b,a,c)},trigger:function(a,b){return this.each(function(){f.event.trigger(a,b,this)})},triggerHandler:function(a,b){if(this[0])return f.event.trigger(a,b,this[0],!0)},toggle:function(a){var b=arguments,c=a.guid||f.guid++,d=0,e=function(c){var e=(f._data(this,"lastToggle"+a.guid)||0)%d;f._data(this,"lastToggle"+a.guid,e+1),c.preventDefault();return b[e].apply(this,arguments)||!1};e.guid=c;while(d<b.length)b[d++].guid=c;return this.click(e)},hover:function(a,b){return this.mouseenter(a).mouseleave(b||a)}}),f.each("blur focus focusin focusout load resize scroll unload click dblclick mousedown mouseup mousemove mouseover mouseout mouseenter mouseleave change select submit keydown keypress keyup error contextmenu".split(" "),function(a,b){f.fn[b]=function(a,c){c==null&&(c=a,a=null);return arguments.length>0?this.on(b,null,a,c):this.trigger(b)},f.attrFn&&(f.attrFn[b]=!0),C.test(b)&&(f.event.fixHooks[b]=f.event.keyHooks),D.test(b)&&(f.event.fixHooks[b]=f.event.mouseHooks)}),function(){function x(a,b,c,e,f,g){for(var h=0,i=e.length;h<i;h++){var j=e[h];if(j){var k=!1;j=j[a];while(j){if(j[d]===c){k=e[j.sizset];break}if(j.nodeType===1){g||(j[d]=c,j.sizset=h);if(typeof b!="string"){if(j===b){k=!0;break}}else if(m.filter(b,[j]).length>0){k=j;break}}j=j[a]}e[h]=k}}}function w(a,b,c,e,f,g){for(var h=0,i=e.length;h<i;h++){var j=e[h];if(j){var k=!1;j=j[a];while(j){if(j[d]===c){k=e[j.sizset];break}j.nodeType===1&&!g&&(j[d]=c,j.sizset=h);if(j.nodeName.toLowerCase()===b){k=j;break}j=j[a]}e[h]=k}}}var a=/((?:\((?:\([^()]+\)|[^()]+)+\)|\[(?:\[[^\[\]]*\]|['"][^'"]*['"]|[^\[\]'"]+)+\]|\\.|[^ >+~,(\[\\]+)+|[>+~])(\s*,\s*)?((?:.|\r|\n)*)/g,d="sizcache"+(Math.random()+"").replace(".",""),e=0,g=Object.prototype.toString,h=!1,i=!0,j=/\\/g,k=/\r\n/g,l=/\W/;[0,0].sort(function(){i=!1;return 0});var m=function(b,d,e,f){e=e||[],d=d||c;var h=d;if(d.nodeType!==1&&d.nodeType!==9)return[];if(!b||typeof b!="string")return e;var i,j,k,l,n,q,r,t,u=!0,v=m.isXML(d),w=[],x=b;do{a.exec(""),i=a.exec(x);if(i){x=i[3],w.push(i[1]);if(i[2]){l=i[3];break}}}while(i);if(w.length>1&&p.exec(b))if(w.length===2&&o.relative[w[0]])j=y(w[0]+w[1],d,f);else{j=o.relative[w[0]]?[d]:m(w.shift(),d);while(w.length)b=w.shift(),o.relative[b]&&(b+=w.shift()),j=y(b,j,f)}else{!f&&w.length>1&&d.nodeType===9&&!v&&o.match.ID.test(w[0])&&!o.match.ID.test(w[w.length-1])&&(n=m.find(w.shift(),d,v),d=n.expr?m.filter(n.expr,n.set)[0]:n.set[0]);if(d){n=f?{expr:w.pop(),set:s(f)}:m.find(w.pop(),w.length===1&&(w[0]==="~"||w[0]==="+")&&d.parentNode?d.parentNode:d,v),j=n.expr?m.filter(n.expr,n.set):n.set,w.length>0?k=s(j):u=!1;while(w.length)q=w.pop(),r=q,o.relative[q]?r=w.pop():q="",r==null&&(r=d),o.relative[q](k,r,v)}else k=w=[]}k||(k=j),k||m.error(q||b);if(g.call(k)==="[object Array]")if(!u)e.push.apply(e,k);else if(d&&d.nodeType===1)for(t=0;k[t]!=null;t++)k[t]&&(k[t]===!0||k[t].nodeType===1&&m.contains(d,k[t]))&&e.push(j[t]);else for(t=0;k[t]!=null;t++)k[t]&&k[t].nodeType===1&&e.push(j[t]);else s(k,e);l&&(m(l,h,e,f),m.uniqueSort(e));return e};m.uniqueSort=function(a){if(u){h=i,a.sort(u);if(h)for(var b=1;b<a.length;b++)a[b]===a[b-1]&&a.splice(b--,1)}return a},m.matches=function(a,b){return m(a,null,null,b)},m.matchesSelector=function(a,b){return m(b,null,null,[a]).length>0},m.find=function(a,b,c){var d,e,f,g,h,i;if(!a)return[];for(e=0,f=o.order.length;e<f;e++){h=o.order[e];if(g=o.leftMatch[h].exec(a)){i=g[1],g.splice(1,1);if(i.substr(i.length-1)!=="\\"){g[1]=(g[1]||"").replace(j,""),d=o.find[h](g,b,c);if(d!=null){a=a.replace(o.match[h],"");break}}}}d||(d=typeof b.getElementsByTagName!="undefined"?b.getElementsByTagName("*"):[]);return{set:d,expr:a}},m.filter=function(a,c,d,e){var f,g,h,i,j,k,l,n,p,q=a,r=[],s=c,t=c&&c[0]&&m.isXML(c[0]);while(a&&c.length){for(h in o.filter)if((f=o.leftMatch[h].exec(a))!=null&&f[2]){k=o.filter[h],l=f[1],g=!1,f.splice(1,1);if(l.substr(l.length-1)==="\\")continue;s===r&&(r=[]);if(o.preFilter[h]){f=o.preFilter[h](f,s,d,r,e,t);if(!f)g=i=!0;else if(f===!0)continue}if(f)for(n=0;(j=s[n])!=null;n++)j&&(i=k(j,f,n,s),p=e^i,d&&i!=null?p?g=!0:s[n]=!1:p&&(r.push(j),g=!0));if(i!==b){d||(s=r),a=a.replace(o.match[h],"");if(!g)return[];break}}if(a===q)if(g==null)m.error(a);else break;q=a}return s},m.error=function(a){throw new Error("Syntax error, unrecognized expression: "+a)};var n=m.getText=function(a){var b,c,d=a.nodeType,e="";if(d){if(d===1||d===9){if(typeof a.textContent=="string")return a.textContent;if(typeof a.innerText=="string")return a.innerText.replace(k,"");for(a=a.firstChild;a;a=a.nextSibling)e+=n(a)}else if(d===3||d===4)return a.nodeValue}else for(b=0;c=a[b];b++)c.nodeType!==8&&(e+=n(c));return e},o=m.selectors={order:["ID","NAME","TAG"],match:{ID:/#((?:[\w\u00c0-\uFFFF\-]|\\.)+)/,CLASS:/\.((?:[\w\u00c0-\uFFFF\-]|\\.)+)/,NAME:/\[name=['"]*((?:[\w\u00c0-\uFFFF\-]|\\.)+)['"]*\]/,ATTR:/\[\s*((?:[\w\u00c0-\uFFFF\-]|\\.)+)\s*(?:(\S?=)\s*(?:(['"])(.*?)\3|(#?(?:[\w\u00c0-\uFFFF\-]|\\.)*)|)|)\s*\]/,TAG:/^((?:[\w\u00c0-\uFFFF\*\-]|\\.)+)/,CHILD:/:(only|nth|last|first)-child(?:\(\s*(even|odd|(?:[+\-]?\d+|(?:[+\-]?\d*)?n\s*(?:[+\-]\s*\d+)?))\s*\))?/,POS:/:(nth|eq|gt|lt|first|last|even|odd)(?:\((\d*)\))?(?=[^\-]|$)/,PSEUDO:/:((?:[\w\u00c0-\uFFFF\-]|\\.)+)(?:\((['"]?)((?:\([^\)]+\)|[^\(\)]*)+)\2\))?/},leftMatch:{},attrMap:{"class":"className","for":"htmlFor"},attrHandle:{href:function(a){return a.getAttribute("href")},type:function(a){return a.getAttribute("type")}},relative:{"+":function(a,b){var c=typeof b=="string",d=c&&!l.test(b),e=c&&!d;d&&(b=b.toLowerCase());for(var f=0,g=a.length,h;f<g;f++)if(h=a[f]){while((h=h.previousSibling)&&h.nodeType!==1);a[f]=e||h&&h.nodeName.toLowerCase()===b?h||!1:h===b}e&&m.filter(b,a,!0)},">":function(a,b){var c,d=typeof b=="string",e=0,f=a.length;if(d&&!l.test(b)){b=b.toLowerCase();for(;e<f;e++){c=a[e];if(c){var g=c.parentNode;a[e]=g.nodeName.toLowerCase()===b?g:!1}}}else{for(;e<f;e++)c=a[e],c&&(a[e]=d?c.parentNode:c.parentNode===b);d&&m.filter(b,a,!0)}},"":function(a,b,c){var d,f=e++,g=x;typeof b=="string"&&!l.test(b)&&(b=b.toLowerCase(),d=b,g=w),g("parentNode",b,f,a,d,c)},"~":function(a,b,c){var d,f=e++,g=x;typeof b=="string"&&!l.test(b)&&(b=b.toLowerCase(),d=b,g=w),g("previousSibling",b,f,a,d,c)}},find:{ID:function(a,b,c){if(typeof b.getElementById!="undefined"&&!c){var d=b.getElementById(a[1]);return d&&d.parentNode?[d]:[]}},NAME:function(a,b){if(typeof b.getElementsByName!="undefined"){var c=[],d=b.getElementsByName(a[1]);for(var e=0,f=d.length;e<f;e++)d[e].getAttribute("name")===a[1]&&c.push(d[e]);return c.length===0?null:c}},TAG:function(a,b){if(typeof b.getElementsByTagName!="undefined")return b.getElementsByTagName(a[1])}},preFilter:{CLASS:function(a,b,c,d,e,f){a=" "+a[1].replace(j,"")+" ";if(f)return a;for(var g=0,h;(h=b[g])!=null;g++)h&&(e^(h.className&&(" "+h.className+" ").replace(/[\t\n\r]/g," ").indexOf(a)>=0)?c||d.push(h):c&&(b[g]=!1));return!1},ID:function(a){return a[1].replace(j,"")},TAG:function(a,b){return a[1].replace(j,"").toLowerCase()},CHILD:function(a){if(a[1]==="nth"){a[2]||m.error(a[0]),a[2]=a[2].replace(/^\+|\s*/g,"");var b=/(-?)(\d*)(?:n([+\-]?\d*))?/.exec(a[2]==="even"&&"2n"||a[2]==="odd"&&"2n+1"||!/\D/.test(a[2])&&"0n+"+a[2]||a[2]);a[2]=b[1]+(b[2]||1)-0,a[3]=b[3]-0}else a[2]&&m.error(a[0]);a[0]=e++;return a},ATTR:function(a,b,c,d,e,f){var g=a[1]=a[1].replace(j,"");!f&&o.attrMap[g]&&(a[1]=o.attrMap[g]),a[4]=(a[4]||a[5]||"").replace(j,""),a[2]==="~="&&(a[4]=" "+a[4]+" ");return a},PSEUDO:function(b,c,d,e,f){if(b[1]==="not")if((a.exec(b[3])||"").length>1||/^\w/.test(b[3]))b[3]=m(b[3],null,null,c);else{var g=m.filter(b[3],c,d,!0^f);d||e.push.apply(e,g);return!1}else if(o.match.POS.test(b[0])||o.match.CHILD.test(b[0]))return!0;return b},POS:function(a){a.unshift(!0);return a}},filters:{enabled:function(a){return a.disabled===!1&&a.type!=="hidden"},disabled:function(a){return a.disabled===!0},checked:function(a){return a.checked===!0},selected:function(a){a.parentNode&&a.parentNode.selectedIndex;return a.selected===!0},parent:function(a){return!!a.firstChild},empty:function(a){return!a.firstChild},has:function(a,b,c){return!!m(c[3],a).length},header:function(a){return/h\d/i.test(a.nodeName)},text:function(a){var b=a.getAttribute("type"),c=a.type;return a.nodeName.toLowerCase()==="input"&&"text"===c&&(b===c||b===null)},radio:function(a){return a.nodeName.toLowerCase()==="input"&&"radio"===a.type},checkbox:function(a){return a.nodeName.toLowerCase()==="input"&&"checkbox"===a.type},file:function(a){return a.nodeName.toLowerCase()==="input"&&"file"===a.type},password:function(a){return a.nodeName.toLowerCase()==="input"&&"password"===a.type},submit:function(a){var b=a.nodeName.toLowerCase();return(b==="input"||b==="button")&&"submit"===a.type},image:function(a){return a.nodeName.toLowerCase()==="input"&&"image"===a.type},reset:function(a){var b=a.nodeName.toLowerCase();return(b==="input"||b==="button")&&"reset"===a.type},button:function(a){var b=a.nodeName.toLowerCase();return b==="input"&&"button"===a.type||b==="button"},input:function(a){return/input|select|textarea|button/i.test(a.nodeName)},focus:function(a){return a===a.ownerDocument.activeElement}},setFilters:{first:function(a,b){return b===0},last:function(a,b,c,d){return b===d.length-1},even:function(a,b){return b%2===0},odd:function(a,b){return b%2===1},lt:function(a,b,c){return b<c[3]-0},gt:function(a,b,c){return b>c[3]-0},nth:function(a,b,c){return c[3]-0===b},eq:function(a,b,c){return c[3]-0===b}},filter:{PSEUDO:function(a,b,c,d){var e=b[1],f=o.filters[e];if(f)return f(a,c,b,d);if(e==="contains")return(a.textContent||a.innerText||n([a])||"").indexOf(b[3])>=0;if(e==="not"){var g=b[3];for(var h=0,i=g.length;h<i;h++)if(g[h]===a)return!1;return!0}m.error(e)},CHILD:function(a,b){var c,e,f,g,h,i,j,k=b[1],l=a;switch(k){case"only":case"first":while(l=l.previousSibling)if(l.nodeType===1)return!1;if(k==="first")return!0;l=a;case"last":while(l=l.nextSibling)if(l.nodeType===1)return!1;return!0;case"nth":c=b[2],e=b[3];if(c===1&&e===0)return!0;f=b[0],g=a.parentNode;if(g&&(g[d]!==f||!a.nodeIndex)){i=0;for(l=g.firstChild;l;l=l.nextSibling)l.nodeType===1&&(l.nodeIndex=++i);g[d]=f}j=a.nodeIndex-e;return c===0?j===0:j%c===0&&j/c>=0}},ID:function(a,b){return a.nodeType===1&&a.getAttribute("id")===b},TAG:function(a,b){return b==="*"&&a.nodeType===1||!!a.nodeName&&a.nodeName.toLowerCase()===b},CLASS:function(a,b){return(" "+(a.className||a.getAttribute("class"))+" ").indexOf(b)>-1},ATTR:function(a,b){var c=b[1],d=m.attr?m.attr(a,c):o.attrHandle[c]?o.attrHandle[c](a):a[c]!=null?a[c]:a.getAttribute(c),e=d+"",f=b[2],g=b[4];return d==null?f==="!=":!f&&m.attr?d!=null:f==="="?e===g:f==="*="?e.indexOf(g)>=0:f==="~="?(" "+e+" ").indexOf(g)>=0:g?f==="!="?e!==g:f==="^="?e.indexOf(g)===0:f==="$="?e.substr(e.length-g.length)===g:f==="|="?e===g||e.substr(0,g.length+1)===g+"-":!1:e&&d!==!1},POS:function(a,b,c,d){var e=b[2],f=o.setFilters[e];if(f)return f(a,c,b,d)}}},p=o.match.POS,q=function(a,b){return"\\"+(b-0+1)};for(var r in o.match)o.match[r]=new RegExp(o.match[r].source+/(?![^\[]*\])(?![^\(]*\))/.source),o.leftMatch[r]=new RegExp(/(^(?:.|\r|\n)*?)/.source+o.match[r].source.replace(/\\(\d+)/g,q));var s=function(a,b){a=Array.prototype.slice.call(a,0);if(b){b.push.apply(b,a);return b}return a};try{Array.prototype.slice.call(c.documentElement.childNodes,0)[0].nodeType}catch(t){s=function(a,b){var c=0,d=b||[];if(g.call(a)==="[object Array]")Array.prototype.push.apply(d,a);else if(typeof a.length=="number")for(var e=a.length;c<e;c++)d.push(a[c]);else for(;a[c];c++)d.push(a[c]);return d}}var u,v;c.documentElement.compareDocumentPosition?u=function(a,b){if(a===b){h=!0;return 0}if(!a.compareDocumentPosition||!b.compareDocumentPosition)return a.compareDocumentPosition?-1:1;return a.compareDocumentPosition(b)&4?-1:1}:(u=function(a,b){if(a===b){h=!0;return 0}if(a.sourceIndex&&b.sourceIndex)return a.sourceIndex-b.sourceIndex;var c,d,e=[],f=[],g=a.parentNode,i=b.parentNode,j=g;if(g===i)return v(a,b);if(!g)return-1;if(!i)return 1;while(j)e.unshift(j),j=j.parentNode;j=i;while(j)f.unshift(j),j=j.parentNode;c=e.length,d=f.length;for(var k=0;k<c&&k<d;k++)if(e[k]!==f[k])return v(e[k],f[k]);return k===c?v(a,f[k],-1):v(e[k],b,1)},v=function(a,b,c){if(a===b)return c;var d=a.nextSibling;while(d){if(d===b)return-1;d=d.nextSibling}return 1}),function(){var a=c.createElement("div"),d="script"+(new Date).getTime(),e=c.documentElement;a.innerHTML="<a name='"+d+"'/>",e.insertBefore(a,e.firstChild),c.getElementById(d)&&(o.find.ID=function(a,c,d){if(typeof c.getElementById!="undefined"&&!d){var e=c.getElementById(a[1]);return e?e.id===a[1]||typeof e.getAttributeNode!="undefined"&&e.getAttributeNode("id").nodeValue===a[1]?[e]:b:[]}},o.filter.ID=function(a,b){var c=typeof a.getAttributeNode!="undefined"&&a.getAttributeNode("id");return a.nodeType===1&&c&&c.nodeValue===b}),e.removeChild(a),e=a=null}(),function(){var a=c.createElement("div");a.appendChild(c.createComment("")),a.getElementsByTagName("*").length>0&&(o.find.TAG=function(a,b){var c=b.getElementsByTagName(a[1]);if(a[1]==="*"){var d=[];for(var e=0;c[e];e++)c[e].nodeType===1&&d.push(c[e]);c=d}return c}),a.innerHTML="<a href='#'></a>",a.firstChild&&typeof a.firstChild.getAttribute!="undefined"&&a.firstChild.getAttribute("href")!=="#"&&(o.attrHandle.href=function(a){return a.getAttribute("href",2)}),a=null}(),c.querySelectorAll&&function(){var a=m,b=c.createElement("div"),d="__sizzle__";b.innerHTML="<p class='TEST'></p>";if(!b.querySelectorAll||b.querySelectorAll(".TEST").length!==0){m=function(b,e,f,g){e=e||c;if(!g&&!m.isXML(e)){var h=/^(\w+$)|^\.([\w\-]+$)|^#([\w\-]+$)/.exec(b);if(h&&(e.nodeType===1||e.nodeType===9)){if(h[1])return s(e.getElementsByTagName(b),f);if(h[2]&&o.find.CLASS&&e.getElementsByClassName)return s(e.getElementsByClassName(h[2]),f)}if(e.nodeType===9){if(b==="body"&&e.body)return s([e.body],f);if(h&&h[3]){var i=e.getElementById(h[3]);if(!i||!i.parentNode)return s([],f);if(i.id===h[3])return s([i],f)}try{return s(e.querySelectorAll(b),f)}catch(j){}}else if(e.nodeType===1&&e.nodeName.toLowerCase()!=="object"){var k=e,l=e.getAttribute("id"),n=l||d,p=e.parentNode,q=/^\s*[+~]/.test(b);l?n=n.replace(/'/g,"\\$&"):e.setAttribute("id",n),q&&p&&(e=e.parentNode);try{if(!q||p)return s(e.querySelectorAll("[id='"+n+"'] "+b),f)}catch(r){}finally{l||k.removeAttribute("id")}}}return a(b,e,f,g)};for(var e in a)m[e]=a[e];b=null}}(),function(){var a=c.documentElement,b=a.matchesSelector||a.mozMatchesSelector||a.webkitMatchesSelector||a.msMatchesSelector;if(b){var d=!b.call(c.createElement("div"),"div"),e=!1;try{b.call(c.documentElement,"[test!='']:sizzle")}catch(f){e=!0}m.matchesSelector=function(a,c){c=c.replace(/\=\s*([^'"\]]*)\s*\]/g,"='$1']");if(!m.isXML(a))try{if(e||!o.match.PSEUDO.test(c)&&!/!=/.test(c)){var f=b.call(a,c);if(f||!d||a.document&&a.document.nodeType!==11)return f}}catch(g){}return m(c,null,null,[a]).length>0}}}(),function(){var a=c.createElement("div");a.innerHTML="<div class='test e'></div><div class='test'></div>";if(!!a.getElementsByClassName&&a.getElementsByClassName("e").length!==0){a.lastChild.className="e";if(a.getElementsByClassName("e").length===1)return;o.order.splice(1,0,"CLASS"),o.find.CLASS=function(a,b,c){if(typeof b.getElementsByClassName!="undefined"&&!c)return b.getElementsByClassName(a[1])},a=null}}(),c.documentElement.contains?m.contains=function(a,b){return a!==b&&(a.contains?a.contains(b):!0)}:c.documentElement.compareDocumentPosition?m.contains=function(a,b){return!!(a.compareDocumentPosition(b)&16)}:m.contains=function(){return!1},m.isXML=function(a){var b=(a?a.ownerDocument||a:0).documentElement;return b?b.nodeName!=="HTML":!1};var y=function(a,b,c){var d,e=[],f="",g=b.nodeType?[b]:b;while(d=o.match.PSEUDO.exec(a))f+=d[0],a=a.replace(o.match.PSEUDO,"");a=o.relative[a]?a+"*":a;for(var h=0,i=g.length;h<i;h++)m(a,g[h],e,c);return m.filter(f,e)};m.attr=f.attr,m.selectors.attrMap={},f.find=m,f.expr=m.selectors,f.expr[":"]=f.expr.filters,f.unique=m.uniqueSort,f.text=m.getText,f.isXMLDoc=m.isXML,f.contains=m.contains}();var L=/Until$/,M=/^(?:parents|prevUntil|prevAll)/,N=/,/,O=/^.[^:#\[\.,]*$/,P=Array.prototype.slice,Q=f.expr.match.POS,R={children:!0,contents:!0,next:!0,prev:!0};f.fn.extend({find:function(a){var b=this,c,d;if(typeof a!="string")return f(a).filter(function(){for(c=0,d=b.length;c<d;c++)if(f.contains(b[c],this))return!0});var e=this.pushStack("","find",a),g,h,i;for(c=0,d=this.length;c<d;c++){g=e.length,f.find(a,this[c],e);if(c>0)for(h=g;h<e.length;h++)for(i=0;i<g;i++)if(e[i]===e[h]){e.splice(h--,1);break}}return e},has:function(a){var b=f(a);return this.filter(function(){for(var a=0,c=b.length;a<c;a++)if(f.contains(this,b[a]))return!0})},not:function(a){return this.pushStack(T(this,a,!1),"not",a)},filter:function(a){return this.pushStack(T(this,a,!0),"filter",a)},is:function(a){return!!a&&(typeof a=="string"?Q.test(a)?f(a,this.context).index(this[0])>=0:f.filter(a,this).length>0:this.filter(a).length>0)},closest:function(a,b){var c=[],d,e,g=this[0];if(f.isArray(a)){var h=1;while(g&&g.ownerDocument&&g!==b){for(d=0;d<a.length;d++)f(g).is(a[d])&&c.push({selector:a[d],elem:g,level:h});g=g.parentNode,h++}return c}var i=Q.test(a)||typeof a!="string"?f(a,b||this.context):0;for(d=0,e=this.length;d<e;d++){g=this[d];while(g){if(i?i.index(g)>-1:f.find.matchesSelector(g,a)){c.push(g);break}g=g.parentNode;if(!g||!g.ownerDocument||g===b||g.nodeType===11)break}}c=c.length>1?f.unique(c):c;return this.pushStack(c,"closest",a)},index:function(a){if(!a)return this[0]&&this[0].parentNode?this.prevAll().length:-1;if(typeof a=="string")return f.inArray(this[0],f(a));return f.inArray(a.jquery?a[0]:a,this)},add:function(a,b){var c=typeof a=="string"?f(a,b):f.makeArray(a&&a.nodeType?[a]:a),d=f.merge(this.get(),c);return this.pushStack(S(c[0])||S(d[0])?d:f.unique(d))},andSelf:function(){return this.add(this.prevObject)}}),f.each({parent:function(a){var b=a.parentNode;return b&&b.nodeType!==11?b:null},parents:function(a){return f.dir(a,"parentNode")},parentsUntil:function(a,b,c){return f.dir(a,"parentNode",c)},next:function(a){return f.nth(a,2,"nextSibling")},prev:function(a){return f.nth(a,2,"previousSibling")},nextAll:function(a){return f.dir(a,"nextSibling")},prevAll:function(a){return f.dir(a,"previousSibling")},nextUntil:function(a,b,c){return f.dir(a,"nextSibling",c)},prevUntil:function(a,b,c){return f.dir(a,"previousSibling",c)},siblings:function(a){return f.sibling(a.parentNode.firstChild,a)},children:function(a){return f.sibling(a.firstChild)},contents:function(a){return f.nodeName(a,"iframe")?a.contentDocument||a.contentWindow.document:f.makeArray(a.childNodes)}},function(a,b){f.fn[a]=function(c,d){var e=f.map(this,b,c);L.test(a)||(d=c),d&&typeof d=="string"&&(e=f.filter(d,e)),e=this.length>1&&!R[a]?f.unique(e):e,(this.length>1||N.test(d))&&M.test(a)&&(e=e.reverse());return this.pushStack(e,a,P.call(arguments).join(","))}}),f.extend({filter:function(a,b,c){c&&(a=":not("+a+")");return b.length===1?f.find.matchesSelector(b[0],a)?[b[0]]:[]:f.find.matches(a,b)},dir:function(a,c,d){var e=[],g=a[c];while(g&&g.nodeType!==9&&(d===b||g.nodeType!==1||!f(g).is(d)))g.nodeType===1&&e.push(g),g=g[c];return e},nth:function(a,b,c,d){b=b||1;var e=0;for(;a;a=a[c])if(a.nodeType===1&&++e===b)break;return a},sibling:function(a,b){var c=[];for(;a;a=a.nextSibling)a.nodeType===1&&a!==b&&c.push(a);return c}});var V="abbr|article|aside|audio|canvas|datalist|details|figcaption|figure|footer|header|hgroup|mark|meter|nav|output|progress|section|summary|time|video",W=/ jQuery\d+="(?:\d+|null)"/g,X=/^\s+/,Y=/<(?!area|br|col|embed|hr|img|input|link|meta|param)(([\w:]+)[^>]*)\/>/ig,Z=/<([\w:]+)/,$=/<tbody/i,_=/<|&#?\w+;/,ba=/<(?:script|style)/i,bb=/<(?:script|object|embed|option|style)/i,bc=new RegExp("<(?:"+V+")","i"),bd=/checked\s*(?:[^=]|=\s*.checked.)/i,be=/\/(java|ecma)script/i,bf=/^\s*<!(?:\[CDATA\[|\-\-)/,bg={option:[1,"<select multiple='multiple'>","</select>"],legend:[1,"<fieldset>","</fieldset>"],thead:[1,"<table>","</table>"],tr:[2,"<table><tbody>","</tbody></table>"],td:[3,"<table><tbody><tr>","</tr></tbody></table>"],col:[2,"<table><tbody></tbody><colgroup>","</colgroup></table>"],area:[1,"<map>","</map>"],_default:[0,"",""]},bh=U(c);bg.optgroup=bg.option,bg.tbody=bg.tfoot=bg.colgroup=bg.caption=bg.thead,bg.th=bg.td,f.support.htmlSerialize||(bg._default=[1,"div<div>","</div>"]),f.fn.extend({text:function(a){if(f.isFunction(a))return this.each(function(b){var c=f(this);c.text(a.call(this,b,c.text()))});if(typeof a!="object"&&a!==b)return this.empty().append((this[0]&&this[0].ownerDocument||c).createTextNode(a));return f.text(this)},wrapAll:function(a){if(f.isFunction(a))return this.each(function(b){f(this).wrapAll(a.call(this,b))});if(this[0]){var b=f(a,this[0].ownerDocument).eq(0).clone(!0);this[0].parentNode&&b.insertBefore(this[0]),b.map(function(){var a=this;while(a.firstChild&&a.firstChild.nodeType===1)a=a.firstChild;return a}).append(this)}return this},wrapInner:function(a){if(f.isFunction(a))return this.each(function(b){f(this).wrapInner(a.call(this,b))});return this.each(function(){var b=f(this),c=b.contents();c.length?c.wrapAll(a):b.append(a)})},wrap:function(a){var b=f.isFunction(a);return this.each(function(c){f(this).wrapAll(b?a.call(this,c):a)})},unwrap:function(){return this.parent().each(function(){f.nodeName(this,"body")||f(this).replaceWith(this.childNodes)}).end()},append:function(){return this.domManip(arguments,!0,function(a){this.nodeType===1&&this.appendChild(a)})},prepend:function(){return this.domManip(arguments,!0,function(a){this.nodeType===1&&this.insertBefore(a,this.firstChild)})},before:function(){if(this[0]&&this[0].parentNode)return this.domManip(arguments,!1,function(a){this.parentNode.insertBefore(a,this)});if(arguments.length){var a=f.clean(arguments);a.push.apply(a,this.toArray());return this.pushStack(a,"before",arguments)}},after:function(){if(this[0]&&this[0].parentNode)return this.domManip(arguments,!1,function(a){this.parentNode.insertBefore(a,this.nextSibling)});if(arguments.length){var a=this.pushStack(this,"after",arguments);a.push.apply(a,f.clean(arguments));return a}},remove:function(a,b){for(var c=0,d;(d=this[c])!=null;c++)if(!a||f.filter(a,[d]).length)!b&&d.nodeType===1&&(f.cleanData(d.getElementsByTagName("*")),f.cleanData([d])),d.parentNode&&d.parentNode.removeChild(d);return this},empty:function()
{for(var a=0,b;(b=this[a])!=null;a++){b.nodeType===1&&f.cleanData(b.getElementsByTagName("*"));while(b.firstChild)b.removeChild(b.firstChild)}return this},clone:function(a,b){a=a==null?!1:a,b=b==null?a:b;return this.map(function(){return f.clone(this,a,b)})},html:function(a){if(a===b)return this[0]&&this[0].nodeType===1?this[0].innerHTML.replace(W,""):null;if(typeof a=="string"&&!ba.test(a)&&(f.support.leadingWhitespace||!X.test(a))&&!bg[(Z.exec(a)||["",""])[1].toLowerCase()]){a=a.replace(Y,"<$1></$2>");try{for(var c=0,d=this.length;c<d;c++)this[c].nodeType===1&&(f.cleanData(this[c].getElementsByTagName("*")),this[c].innerHTML=a)}catch(e){this.empty().append(a)}}else f.isFunction(a)?this.each(function(b){var c=f(this);c.html(a.call(this,b,c.html()))}):this.empty().append(a);return this},replaceWith:function(a){if(this[0]&&this[0].parentNode){if(f.isFunction(a))return this.each(function(b){var c=f(this),d=c.html();c.replaceWith(a.call(this,b,d))});typeof a!="string"&&(a=f(a).detach());return this.each(function(){var b=this.nextSibling,c=this.parentNode;f(this).remove(),b?f(b).before(a):f(c).append(a)})}return this.length?this.pushStack(f(f.isFunction(a)?a():a),"replaceWith",a):this},detach:function(a){return this.remove(a,!0)},domManip:function(a,c,d){var e,g,h,i,j=a[0],k=[];if(!f.support.checkClone&&arguments.length===3&&typeof j=="string"&&bd.test(j))return this.each(function(){f(this).domManip(a,c,d,!0)});if(f.isFunction(j))return this.each(function(e){var g=f(this);a[0]=j.call(this,e,c?g.html():b),g.domManip(a,c,d)});if(this[0]){i=j&&j.parentNode,f.support.parentNode&&i&&i.nodeType===11&&i.childNodes.length===this.length?e={fragment:i}:e=f.buildFragment(a,this,k),h=e.fragment,h.childNodes.length===1?g=h=h.firstChild:g=h.firstChild;if(g){c=c&&f.nodeName(g,"tr");for(var l=0,m=this.length,n=m-1;l<m;l++)d.call(c?bi(this[l],g):this[l],e.cacheable||m>1&&l<n?f.clone(h,!0,!0):h)}k.length&&f.each(k,bp)}return this}}),f.buildFragment=function(a,b,d){var e,g,h,i,j=a[0];b&&b[0]&&(i=b[0].ownerDocument||b[0]),i.createDocumentFragment||(i=c),a.length===1&&typeof j=="string"&&j.length<512&&i===c&&j.charAt(0)==="<"&&!bb.test(j)&&(f.support.checkClone||!bd.test(j))&&(f.support.html5Clone||!bc.test(j))&&(g=!0,h=f.fragments[j],h&&h!==1&&(e=h)),e||(e=i.createDocumentFragment(),f.clean(a,i,e,d)),g&&(f.fragments[j]=h?e:1);return{fragment:e,cacheable:g}},f.fragments={},f.each({appendTo:"append",prependTo:"prepend",insertBefore:"before",insertAfter:"after",replaceAll:"replaceWith"},function(a,b){f.fn[a]=function(c){var d=[],e=f(c),g=this.length===1&&this[0].parentNode;if(g&&g.nodeType===11&&g.childNodes.length===1&&e.length===1){e[b](this[0]);return this}for(var h=0,i=e.length;h<i;h++){var j=(h>0?this.clone(!0):this).get();f(e[h])[b](j),d=d.concat(j)}return this.pushStack(d,a,e.selector)}}),f.extend({clone:function(a,b,c){var d,e,g,h=f.support.html5Clone||!bc.test("<"+a.nodeName)?a.cloneNode(!0):bo(a);if((!f.support.noCloneEvent||!f.support.noCloneChecked)&&(a.nodeType===1||a.nodeType===11)&&!f.isXMLDoc(a)){bk(a,h),d=bl(a),e=bl(h);for(g=0;d[g];++g)e[g]&&bk(d[g],e[g])}if(b){bj(a,h);if(c){d=bl(a),e=bl(h);for(g=0;d[g];++g)bj(d[g],e[g])}}d=e=null;return h},clean:function(a,b,d,e){var g;b=b||c,typeof b.createElement=="undefined"&&(b=b.ownerDocument||b[0]&&b[0].ownerDocument||c);var h=[],i;for(var j=0,k;(k=a[j])!=null;j++){typeof k=="number"&&(k+="");if(!k)continue;if(typeof k=="string")if(!_.test(k))k=b.createTextNode(k);else{k=k.replace(Y,"<$1></$2>");var l=(Z.exec(k)||["",""])[1].toLowerCase(),m=bg[l]||bg._default,n=m[0],o=b.createElement("div");b===c?bh.appendChild(o):U(b).appendChild(o),o.innerHTML=m[1]+k+m[2];while(n--)o=o.lastChild;if(!f.support.tbody){var p=$.test(k),q=l==="table"&&!p?o.firstChild&&o.firstChild.childNodes:m[1]==="<table>"&&!p?o.childNodes:[];for(i=q.length-1;i>=0;--i)f.nodeName(q[i],"tbody")&&!q[i].childNodes.length&&q[i].parentNode.removeChild(q[i])}!f.support.leadingWhitespace&&X.test(k)&&o.insertBefore(b.createTextNode(X.exec(k)[0]),o.firstChild),k=o.childNodes}var r;if(!f.support.appendChecked)if(k[0]&&typeof (r=k.length)=="number")for(i=0;i<r;i++)bn(k[i]);else bn(k);k.nodeType?h.push(k):h=f.merge(h,k)}if(d){g=function(a){return!a.type||be.test(a.type)};for(j=0;h[j];j++)if(e&&f.nodeName(h[j],"script")&&(!h[j].type||h[j].type.toLowerCase()==="text/javascript"))e.push(h[j].parentNode?h[j].parentNode.removeChild(h[j]):h[j]);else{if(h[j].nodeType===1){var s=f.grep(h[j].getElementsByTagName("script"),g);h.splice.apply(h,[j+1,0].concat(s))}d.appendChild(h[j])}}return h},cleanData:function(a){var b,c,d=f.cache,e=f.event.special,g=f.support.deleteExpando;for(var h=0,i;(i=a[h])!=null;h++){if(i.nodeName&&f.noData[i.nodeName.toLowerCase()])continue;c=i[f.expando];if(c){b=d[c];if(b&&b.events){for(var j in b.events)e[j]?f.event.remove(i,j):f.removeEvent(i,j,b.handle);b.handle&&(b.handle.elem=null)}g?delete i[f.expando]:i.removeAttribute&&i.removeAttribute(f.expando),delete d[c]}}}});var bq=/alpha\([^)]*\)/i,br=/opacity=([^)]*)/,bs=/([A-Z]|^ms)/g,bt=/^-?\d+(?:px)?$/i,bu=/^-?\d/,bv=/^([\-+])=([\-+.\de]+)/,bw={position:"absolute",visibility:"hidden",display:"block"},bx=["Left","Right"],by=["Top","Bottom"],bz,bA,bB;f.fn.css=function(a,c){if(arguments.length===2&&c===b)return this;return f.access(this,a,c,!0,function(a,c,d){return d!==b?f.style(a,c,d):f.css(a,c)})},f.extend({cssHooks:{opacity:{get:function(a,b){if(b){var c=bz(a,"opacity","opacity");return c===""?"1":c}return a.style.opacity}}},cssNumber:{fillOpacity:!0,fontWeight:!0,lineHeight:!0,opacity:!0,orphans:!0,widows:!0,zIndex:!0,zoom:!0},cssProps:{"float":f.support.cssFloat?"cssFloat":"styleFloat"},style:function(a,c,d,e){if(!!a&&a.nodeType!==3&&a.nodeType!==8&&!!a.style){var g,h,i=f.camelCase(c),j=a.style,k=f.cssHooks[i];c=f.cssProps[i]||i;if(d===b){if(k&&"get"in k&&(g=k.get(a,!1,e))!==b)return g;return j[c]}h=typeof d,h==="string"&&(g=bv.exec(d))&&(d=+(g[1]+1)*+g[2]+parseFloat(f.css(a,c)),h="number");if(d==null||h==="number"&&isNaN(d))return;h==="number"&&!f.cssNumber[i]&&(d+="px");if(!k||!("set"in k)||(d=k.set(a,d))!==b)try{j[c]=d}catch(l){}}},css:function(a,c,d){var e,g;c=f.camelCase(c),g=f.cssHooks[c],c=f.cssProps[c]||c,c==="cssFloat"&&(c="float");if(g&&"get"in g&&(e=g.get(a,!0,d))!==b)return e;if(bz)return bz(a,c)},swap:function(a,b,c){var d={};for(var e in b)d[e]=a.style[e],a.style[e]=b[e];c.call(a);for(e in b)a.style[e]=d[e]}}),f.curCSS=f.css,f.each(["height","width"],function(a,b){f.cssHooks[b]={get:function(a,c,d){var e;if(c){if(a.offsetWidth!==0)return bC(a,b,d);f.swap(a,bw,function(){e=bC(a,b,d)});return e}},set:function(a,b){if(!bt.test(b))return b;b=parseFloat(b);if(b>=0)return b+"px"}}}),f.support.opacity||(f.cssHooks.opacity={get:function(a,b){return br.test((b&&a.currentStyle?a.currentStyle.filter:a.style.filter)||"")?parseFloat(RegExp.$1)/100+"":b?"1":""},set:function(a,b){var c=a.style,d=a.currentStyle,e=f.isNumeric(b)?"alpha(opacity="+b*100+")":"",g=d&&d.filter||c.filter||"";c.zoom=1;if(b>=1&&f.trim(g.replace(bq,""))===""){c.removeAttribute("filter");if(d&&!d.filter)return}c.filter=bq.test(g)?g.replace(bq,e):g+" "+e}}),f(function(){f.support.reliableMarginRight||(f.cssHooks.marginRight={get:function(a,b){var c;f.swap(a,{display:"inline-block"},function(){b?c=bz(a,"margin-right","marginRight"):c=a.style.marginRight});return c}})}),c.defaultView&&c.defaultView.getComputedStyle&&(bA=function(a,b){var c,d,e;b=b.replace(bs,"-$1").toLowerCase(),(d=a.ownerDocument.defaultView)&&(e=d.getComputedStyle(a,null))&&(c=e.getPropertyValue(b),c===""&&!f.contains(a.ownerDocument.documentElement,a)&&(c=f.style(a,b)));return c}),c.documentElement.currentStyle&&(bB=function(a,b){var c,d,e,f=a.currentStyle&&a.currentStyle[b],g=a.style;f===null&&g&&(e=g[b])&&(f=e),!bt.test(f)&&bu.test(f)&&(c=g.left,d=a.runtimeStyle&&a.runtimeStyle.left,d&&(a.runtimeStyle.left=a.currentStyle.left),g.left=b==="fontSize"?"1em":f||0,f=g.pixelLeft+"px",g.left=c,d&&(a.runtimeStyle.left=d));return f===""?"auto":f}),bz=bA||bB,f.expr&&f.expr.filters&&(f.expr.filters.hidden=function(a){var b=a.offsetWidth,c=a.offsetHeight;return b===0&&c===0||!f.support.reliableHiddenOffsets&&(a.style&&a.style.display||f.css(a,"display"))==="none"},f.expr.filters.visible=function(a){return!f.expr.filters.hidden(a)});var bD=/%20/g,bE=/\[\]$/,bF=/\r?\n/g,bG=/#.*$/,bH=/^(.*?):[ \t]*([^\r\n]*)\r?$/mg,bI=/^(?:color|date|datetime|datetime-local|email|hidden|month|number|password|range|search|tel|text|time|url|week)$/i,bJ=/^(?:about|app|app\-storage|.+\-extension|file|res|widget):$/,bK=/^(?:GET|HEAD)$/,bL=/^\/\//,bM=/\?/,bN=/<script\b[^<]*(?:(?!<\/script>)<[^<]*)*<\/script>/gi,bO=/^(?:select|textarea)/i,bP=/\s+/,bQ=/([?&])_=[^&]*/,bR=/^([\w\+\.\-]+:)(?:\/\/([^\/?#:]*)(?::(\d+))?)?/,bS=f.fn.load,bT={},bU={},bV,bW,bX=["*/"]+["*"];try{bV=e.href}catch(bY){bV=c.createElement("a"),bV.href="",bV=bV.href}bW=bR.exec(bV.toLowerCase())||[],f.fn.extend({load:function(a,c,d){if(typeof a!="string"&&bS)return bS.apply(this,arguments);if(!this.length)return this;var e=a.indexOf(" ");if(e>=0){var g=a.slice(e,a.length);a=a.slice(0,e)}var h="GET";c&&(f.isFunction(c)?(d=c,c=b):typeof c=="object"&&(c=f.param(c,f.ajaxSettings.traditional),h="POST"));var i=this;f.ajax({url:a,type:h,dataType:"html",data:c,complete:function(a,b,c){c=a.responseText,a.isResolved()&&(a.done(function(a){c=a}),i.html(g?f("<div>").append(c.replace(bN,"")).find(g):c)),d&&i.each(d,[c,b,a])}});return this},serialize:function(){return f.param(this.serializeArray())},serializeArray:function(){return this.map(function(){return this.elements?f.makeArray(this.elements):this}).filter(function(){return this.name&&!this.disabled&&(this.checked||bO.test(this.nodeName)||bI.test(this.type))}).map(function(a,b){var c=f(this).val();return c==null?null:f.isArray(c)?f.map(c,function(a,c){return{name:b.name,value:a.replace(bF,"\r\n")}}):{name:b.name,value:c.replace(bF,"\r\n")}}).get()}}),f.each("ajaxStart ajaxStop ajaxComplete ajaxError ajaxSuccess ajaxSend".split(" "),function(a,b){f.fn[b]=function(a){return this.on(b,a)}}),f.each(["get","post"],function(a,c){f[c]=function(a,d,e,g){f.isFunction(d)&&(g=g||e,e=d,d=b);return f.ajax({type:c,url:a,data:d,success:e,dataType:g})}}),f.extend({getScript:function(a,c){return f.get(a,b,c,"script")},getJSON:function(a,b,c){return f.get(a,b,c,"json")},ajaxSetup:function(a,b){b?b_(a,f.ajaxSettings):(b=a,a=f.ajaxSettings),b_(a,b);return a},ajaxSettings:{url:bV,isLocal:bJ.test(bW[1]),global:!0,type:"GET",contentType:"application/x-www-form-urlencoded",processData:!0,async:!0,accepts:{xml:"application/xml, text/xml",html:"text/html",text:"text/plain",json:"application/json, text/javascript","*":bX},contents:{xml:/xml/,html:/html/,json:/json/},responseFields:{xml:"responseXML",text:"responseText"},converters:{"* text":a.String,"text html":!0,"text json":f.parseJSON,"text xml":f.parseXML},flatOptions:{context:!0,url:!0}},ajaxPrefilter:bZ(bT),ajaxTransport:bZ(bU),ajax:function(a,c){function w(a,c,l,m){if(s!==2){s=2,q&&clearTimeout(q),p=b,n=m||"",v.readyState=a>0?4:0;var o,r,u,w=c,x=l?cb(d,v,l):b,y,z;if(a>=200&&a<300||a===304){if(d.ifModified){if(y=v.getResponseHeader("Last-Modified"))f.lastModified[k]=y;if(z=v.getResponseHeader("Etag"))f.etag[k]=z}if(a===304)w="notmodified",o=!0;else try{r=cc(d,x),w="success",o=!0}catch(A){w="parsererror",u=A}}else{u=w;if(!w||a)w="error",a<0&&(a=0)}v.status=a,v.statusText=""+(c||w),o?h.resolveWith(e,[r,w,v]):h.rejectWith(e,[v,w,u]),v.statusCode(j),j=b,t&&g.trigger("ajax"+(o?"Success":"Error"),[v,d,o?r:u]),i.fireWith(e,[v,w]),t&&(g.trigger("ajaxComplete",[v,d]),--f.active||f.event.trigger("ajaxStop"))}}typeof a=="object"&&(c=a,a=b),c=c||{};var d=f.ajaxSetup({},c),e=d.context||d,g=e!==d&&(e.nodeType||e instanceof f)?f(e):f.event,h=f.Deferred(),i=f.Callbacks("once memory"),j=d.statusCode||{},k,l={},m={},n,o,p,q,r,s=0,t,u,v={readyState:0,setRequestHeader:function(a,b){if(!s){var c=a.toLowerCase();a=m[c]=m[c]||a,l[a]=b}return this},getAllResponseHeaders:function(){return s===2?n:null},getResponseHeader:function(a){var c;if(s===2){if(!o){o={};while(c=bH.exec(n))o[c[1].toLowerCase()]=c[2]}c=o[a.toLowerCase()]}return c===b?null:c},overrideMimeType:function(a){s||(d.mimeType=a);return this},abort:function(a){a=a||"abort",p&&p.abort(a),w(0,a);return this}};h.promise(v),v.success=v.done,v.error=v.fail,v.complete=i.add,v.statusCode=function(a){if(a){var b;if(s<2)for(b in a)j[b]=[j[b],a[b]];else b=a[v.status],v.then(b,b)}return this},d.url=((a||d.url)+"").replace(bG,"").replace(bL,bW[1]+"//"),d.dataTypes=f.trim(d.dataType||"*").toLowerCase().split(bP),d.crossDomain==null&&(r=bR.exec(d.url.toLowerCase()),d.crossDomain=!(!r||r[1]==bW[1]&&r[2]==bW[2]&&(r[3]||(r[1]==="http:"?80:443))==(bW[3]||(bW[1]==="http:"?80:443)))),d.data&&d.processData&&typeof d.data!="string"&&(d.data=f.param(d.data,d.traditional)),b$(bT,d,c,v);if(s===2)return!1;t=d.global,d.type=d.type.toUpperCase(),d.hasContent=!bK.test(d.type),t&&f.active++===0&&f.event.trigger("ajaxStart");if(!d.hasContent){d.data&&(d.url+=(bM.test(d.url)?"&":"?")+d.data,delete d.data),k=d.url;if(d.cache===!1){var x=f.now(),y=d.url.replace(bQ,"$1_="+x);d.url=y+(y===d.url?(bM.test(d.url)?"&":"?")+"_="+x:"")}}(d.data&&d.hasContent&&d.contentType!==!1||c.contentType)&&v.setRequestHeader("Content-Type",d.contentType),d.ifModified&&(k=k||d.url,f.lastModified[k]&&v.setRequestHeader("If-Modified-Since",f.lastModified[k]),f.etag[k]&&v.setRequestHeader("If-None-Match",f.etag[k])),v.setRequestHeader("Accept",d.dataTypes[0]&&d.accepts[d.dataTypes[0]]?d.accepts[d.dataTypes[0]]+(d.dataTypes[0]!=="*"?", "+bX+"; q=0.01":""):d.accepts["*"]);for(u in d.headers)v.setRequestHeader(u,d.headers[u]);if(d.beforeSend&&(d.beforeSend.call(e,v,d)===!1||s===2)){v.abort();return!1}for(u in{success:1,error:1,complete:1})v[u](d[u]);p=b$(bU,d,c,v);if(!p)w(-1,"No Transport");else{v.readyState=1,t&&g.trigger("ajaxSend",[v,d]),d.async&&d.timeout>0&&(q=setTimeout(function(){v.abort("timeout")},d.timeout));try{s=1,p.send(l,w)}catch(z){if(s<2)w(-1,z);else throw z}}return v},param:function(a,c){var d=[],e=function(a,b){b=f.isFunction(b)?b():b,d[d.length]=encodeURIComponent(a)+"="+encodeURIComponent(b)};c===b&&(c=f.ajaxSettings.traditional);if(f.isArray(a)||a.jquery&&!f.isPlainObject(a))f.each(a,function(){e(this.name,this.value)});else for(var g in a)ca(g,a[g],c,e);return d.join("&").replace(bD,"+")}}),f.extend({active:0,lastModified:{},etag:{}});var cd=f.now(),ce=/(\=)\?(&|$)|\?\?/i;f.ajaxSetup({jsonp:"callback",jsonpCallback:function(){return f.expando+"_"+cd++}}),f.ajaxPrefilter("json jsonp",function(b,c,d){var e=b.contentType==="application/x-www-form-urlencoded"&&typeof b.data=="string";if(b.dataTypes[0]==="jsonp"||b.jsonp!==!1&&(ce.test(b.url)||e&&ce.test(b.data))){var g,h=b.jsonpCallback=f.isFunction(b.jsonpCallback)?b.jsonpCallback():b.jsonpCallback,i=a[h],j=b.url,k=b.data,l="$1"+h+"$2";b.jsonp!==!1&&(j=j.replace(ce,l),b.url===j&&(e&&(k=k.replace(ce,l)),b.data===k&&(j+=(/\?/.test(j)?"&":"?")+b.jsonp+"="+h))),b.url=j,b.data=k,a[h]=function(a){g=[a]},d.always(function(){a[h]=i,g&&f.isFunction(i)&&a[h](g[0])}),b.converters["script json"]=function(){g||f.error(h+" was not called");return g[0]},b.dataTypes[0]="json";return"script"}}),f.ajaxSetup({accepts:{script:"text/javascript, application/javascript, application/ecmascript, application/x-ecmascript"},contents:{script:/javascript|ecmascript/},converters:{"text script":function(a){f.globalEval(a);return a}}}),f.ajaxPrefilter("script",function(a){a.cache===b&&(a.cache=!1),a.crossDomain&&(a.type="GET",a.global=!1)}),f.ajaxTransport("script",function(a){if(a.crossDomain){var d,e=c.head||c.getElementsByTagName("head")[0]||c.documentElement;return{send:function(f,g){d=c.createElement("script"),d.async="async",a.scriptCharset&&(d.charset=a.scriptCharset),d.src=a.url,d.onload=d.onreadystatechange=function(a,c){if(c||!d.readyState||/loaded|complete/.test(d.readyState))d.onload=d.onreadystatechange=null,e&&d.parentNode&&e.removeChild(d),d=b,c||g(200,"success")},e.insertBefore(d,e.firstChild)},abort:function(){d&&d.onload(0,1)}}}});var cf=a.ActiveXObject?function(){for(var a in ch)ch[a](0,1)}:!1,cg=0,ch;f.ajaxSettings.xhr=a.ActiveXObject?function(){return!this.isLocal&&ci()||cj()}:ci,function(a){f.extend(f.support,{ajax:!!a,cors:!!a&&"withCredentials"in a})}(f.ajaxSettings.xhr()),f.support.ajax&&f.ajaxTransport(function(c){if(!c.crossDomain||f.support.cors){var d;return{send:function(e,g){var h=c.xhr(),i,j;c.username?h.open(c.type,c.url,c.async,c.username,c.password):h.open(c.type,c.url,c.async);if(c.xhrFields)for(j in c.xhrFields)h[j]=c.xhrFields[j];c.mimeType&&h.overrideMimeType&&h.overrideMimeType(c.mimeType),!c.crossDomain&&!e["X-Requested-With"]&&(e["X-Requested-With"]="XMLHttpRequest");try{for(j in e)h.setRequestHeader(j,e[j])}catch(k){}h.send(c.hasContent&&c.data||null),d=function(a,e){var j,k,l,m,n;try{if(d&&(e||h.readyState===4)){d=b,i&&(h.onreadystatechange=f.noop,cf&&delete ch[i]);if(e)h.readyState!==4&&h.abort();else{j=h.status,l=h.getAllResponseHeaders(),m={},n=h.responseXML,n&&n.documentElement&&(m.xml=n),m.text=h.responseText;try{k=h.statusText}catch(o){k=""}!j&&c.isLocal&&!c.crossDomain?j=m.text?200:404:j===1223&&(j=204)}}}catch(p){e||g(-1,p)}m&&g(j,k,m,l)},!c.async||h.readyState===4?d():(i=++cg,cf&&(ch||(ch={},f(a).unload(cf)),ch[i]=d),h.onreadystatechange=d)},abort:function(){d&&d(0,1)}}}});var ck={},cl,cm,cn=/^(?:toggle|show|hide)$/,co=/^([+\-]=)?([\d+.\-]+)([a-z%]*)$/i,cp,cq=[["height","marginTop","marginBottom","paddingTop","paddingBottom"],["width","marginLeft","marginRight","paddingLeft","paddingRight"],["opacity"]],cr;f.fn.extend({show:function(a,b,c){var d,e;if(a||a===0)return this.animate(cu("show",3),a,b,c);for(var g=0,h=this.length;g<h;g++)d=this[g],d.style&&(e=d.style.display,!f._data(d,"olddisplay")&&e==="none"&&(e=d.style.display=""),e===""&&f.css(d,"display")==="none"&&f._data(d,"olddisplay",cv(d.nodeName)));for(g=0;g<h;g++){d=this[g];if(d.style){e=d.style.display;if(e===""||e==="none")d.style.display=f._data(d,"olddisplay")||""}}return this},hide:function(a,b,c){if(a||a===0)return this.animate(cu("hide",3),a,b,c);var d,e,g=0,h=this.length;for(;g<h;g++)d=this[g],d.style&&(e=f.css(d,"display"),e!=="none"&&!f._data(d,"olddisplay")&&f._data(d,"olddisplay",e));for(g=0;g<h;g++)this[g].style&&(this[g].style.display="none");return this},_toggle:f.fn.toggle,toggle:function(a,b,c){var d=typeof a=="boolean";f.isFunction(a)&&f.isFunction(b)?this._toggle.apply(this,arguments):a==null||d?this.each(function(){var b=d?a:f(this).is(":hidden");f(this)[b?"show":"hide"]()}):this.animate(cu("toggle",3),a,b,c);return this},fadeTo:function(a,b,c,d){return this.filter(":hidden").css("opacity",0).show().end().animate({opacity:b},a,c,d)},animate:function(a,b,c,d){function g(){e.queue===!1&&f._mark(this);var b=f.extend({},e),c=this.nodeType===1,d=c&&f(this).is(":hidden"),g,h,i,j,k,l,m,n,o;b.animatedProperties={};for(i in a){g=f.camelCase(i),i!==g&&(a[g]=a[i],delete a[i]),h=a[g],f.isArray(h)?(b.animatedProperties[g]=h[1],h=a[g]=h[0]):b.animatedProperties[g]=b.specialEasing&&b.specialEasing[g]||b.easing||"swing";if(h==="hide"&&d||h==="show"&&!d)return b.complete.call(this);c&&(g==="height"||g==="width")&&(b.overflow=[this.style.overflow,this.style.overflowX,this.style.overflowY],f.css(this,"display")==="inline"&&f.css(this,"float")==="none"&&(!f.support.inlineBlockNeedsLayout||cv(this.nodeName)==="inline"?this.style.display="inline-block":this.style.zoom=1))}b.overflow!=null&&(this.style.overflow="hidden");for(i in a)j=new f.fx(this,b,i),h=a[i],cn.test(h)?(o=f._data(this,"toggle"+i)||(h==="toggle"?d?"show":"hide":0),o?(f._data(this,"toggle"+i,o==="show"?"hide":"show"),j[o]()):j[h]()):(k=co.exec(h),l=j.cur(),k?(m=parseFloat(k[2]),n=k[3]||(f.cssNumber[i]?"":"px"),n!=="px"&&(f.style(this,i,(m||1)+n),l=(m||1)/j.cur()*l,f.style(this,i,l+n)),k[1]&&(m=(k[1]==="-="?-1:1)*m+l),j.custom(l,m,n)):j.custom(l,h,""));return!0}var e=f.speed(b,c,d);if(f.isEmptyObject(a))return this.each(e.complete,[!1]);a=f.extend({},a);return e.queue===!1?this.each(g):this.queue(e.queue,g)},stop:function(a,c,d){typeof a!="string"&&(d=c,c=a,a=b),c&&a!==!1&&this.queue(a||"fx",[]);return this.each(function(){function h(a,b,c){var e=b[c];f.removeData(a,c,!0),e.stop(d)}var b,c=!1,e=f.timers,g=f._data(this);d||f._unmark(!0,this);if(a==null)for(b in g)g[b]&&g[b].stop&&b.indexOf(".run")===b.length-4&&h(this,g,b);else g[b=a+".run"]&&g[b].stop&&h(this,g,b);for(b=e.length;b--;)e[b].elem===this&&(a==null||e[b].queue===a)&&(d?e[b](!0):e[b].saveState(),c=!0,e.splice(b,1));(!d||!c)&&f.dequeue(this,a)})}}),f.each({slideDown:cu("show",1),slideUp:cu("hide",1),slideToggle:cu("toggle",1),fadeIn:{opacity:"show"},fadeOut:{opacity:"hide"},fadeToggle:{opacity:"toggle"}},function(a,b){f.fn[a]=function(a,c,d){return this.animate(b,a,c,d)}}),f.extend({speed:function(a,b,c){var d=a&&typeof a=="object"?f.extend({},a):{complete:c||!c&&b||f.isFunction(a)&&a,duration:a,easing:c&&b||b&&!f.isFunction(b)&&b};d.duration=f.fx.off?0:typeof d.duration=="number"?d.duration:d.duration in f.fx.speeds?f.fx.speeds[d.duration]:f.fx.speeds._default;if(d.queue==null||d.queue===!0)d.queue="fx";d.old=d.complete,d.complete=function(a){f.isFunction(d.old)&&d.old.call(this),d.queue?f.dequeue(this,d.queue):a!==!1&&f._unmark(this)};return d},easing:{linear:function(a,b,c,d){return c+d*a},swing:function(a,b,c,d){return(-Math.cos(a*Math.PI)/2+.5)*d+c}},timers:[],fx:function(a,b,c){this.options=b,this.elem=a,this.prop=c,b.orig=b.orig||{}}}),f.fx.prototype={update:function(){this.options.step&&this.options.step.call(this.elem,this.now,this),(f.fx.step[this.prop]||f.fx.step._default)(this)},cur:function(){if(this.elem[this.prop]!=null&&(!this.elem.style||this.elem.style[this.prop]==null))return this.elem[this.prop];var a,b=f.css(this.elem,this.prop);return isNaN(a=parseFloat(b))?!b||b==="auto"?0:b:a},custom:function(a,c,d){function h(a){return e.step(a)}var e=this,g=f.fx;this.startTime=cr||cs(),this.end=c,this.now=this.start=a,this.pos=this.state=0,this.unit=d||this.unit||(f.cssNumber[this.prop]?"":"px"),h.queue=this.options.queue,h.elem=this.elem,h.saveState=function(){e.options.hide&&f._data(e.elem,"fxshow"+e.prop)===b&&f._data(e.elem,"fxshow"+e.prop,e.start)},h()&&f.timers.push(h)&&!cp&&(cp=setInterval(g.tick,g.interval))},show:function(){var a=f._data(this.elem,"fxshow"+this.prop);this.options.orig[this.prop]=a||f.style(this.elem,this.prop),this.options.show=!0,a!==b?this.custom(this.cur(),a):this.custom(this.prop==="width"||this.prop==="height"?1:0,this.cur()),f(this.elem).show()},hide:function(){this.options.orig[this.prop]=f._data(this.elem,"fxshow"+this.prop)||f.style(this.elem,this.prop),this.options.hide=!0,this.custom(this.cur(),0)},step:function(a){var b,c,d,e=cr||cs(),g=!0,h=this.elem,i=this.options;if(a||e>=i.duration+this.startTime){this.now=this.end,this.pos=this.state=1,this.update(),i.animatedProperties[this.prop]=!0;for(b in i.animatedProperties)i.animatedProperties[b]!==!0&&(g=!1);if(g){i.overflow!=null&&!f.support.shrinkWrapBlocks&&f.each(["","X","Y"],function(a,b){h.style["overflow"+b]=i.overflow[a]}),i.hide&&f(h).hide();if(i.hide||i.show)for(b in i.animatedProperties)f.style(h,b,i.orig[b]),f.removeData(h,"fxshow"+b,!0),f.removeData(h,"toggle"+b,!0);d=i.complete,d&&(i.complete=!1,d.call(h))}return!1}i.duration==Infinity?this.now=e:(c=e-this.startTime,this.state=c/i.duration,this.pos=f.easing[i.animatedProperties[this.prop]](this.state,c,0,1,i.duration),this.now=this.start+(this.end-this.start)*this.pos),this.update();return!0}},f.extend(f.fx,{tick:function(){var a,b=f.timers,c=0;for(;c<b.length;c++)a=b[c],!a()&&b[c]===a&&b.splice(c--,1);b.length||f.fx.stop()},interval:13,stop:function(){clearInterval(cp),cp=null},speeds:{slow:600,fast:200,_default:400},step:{opacity:function(a){f.style(a.elem,"opacity",a.now)},_default:function(a){a.elem.style&&a.elem.style[a.prop]!=null?a.elem.style[a.prop]=a.now+a.unit:a.elem[a.prop]=a.now}}}),f.each(["width","height"],function(a,b){f.fx.step[b]=function(a){f.style(a.elem,b,Math.max(0,a.now)+a.unit)}}),f.expr&&f.expr.filters&&(f.expr.filters.animated=function(a){return f.grep(f.timers,function(b){return a===b.elem}).length});var cw=/^t(?:able|d|h)$/i,cx=/^(?:body|html)$/i;"getBoundingClientRect"in c.documentElement?f.fn.offset=function(a){var b=this[0],c;if(a)return this.each(function(b){f.offset.setOffset(this,a,b)});if(!b||!b.ownerDocument)return null;if(b===b.ownerDocument.body)return f.offset.bodyOffset(b);try{c=b.getBoundingClientRect()}catch(d){}var e=b.ownerDocument,g=e.documentElement;if(!c||!f.contains(g,b))return c?{top:c.top,left:c.left}:{top:0,left:0};var h=e.body,i=cy(e),j=g.clientTop||h.clientTop||0,k=g.clientLeft||h.clientLeft||0,l=i.pageYOffset||f.support.boxModel&&g.scrollTop||h.scrollTop,m=i.pageXOffset||f.support.boxModel&&g.scrollLeft||h.scrollLeft,n=c.top+l-j,o=c.left+m-k;return{top:n,left:o}}:f.fn.offset=function(a){var b=this[0];if(a)return this.each(function(b){f.offset.setOffset(this,a,b)});if(!b||!b.ownerDocument)return null;if(b===b.ownerDocument.body)return f.offset.bodyOffset(b);var c,d=b.offsetParent,e=b,g=b.ownerDocument,h=g.documentElement,i=g.body,j=g.defaultView,k=j?j.getComputedStyle(b,null):b.currentStyle,l=b.offsetTop,m=b.offsetLeft;while((b=b.parentNode)&&b!==i&&b!==h){if(f.support.fixedPosition&&k.position==="fixed")break;c=j?j.getComputedStyle(b,null):b.currentStyle,l-=b.scrollTop,m-=b.scrollLeft,b===d&&(l+=b.offsetTop,m+=b.offsetLeft,f.support.doesNotAddBorder&&(!f.support.doesAddBorderForTableAndCells||!cw.test(b.nodeName))&&(l+=parseFloat(c.borderTopWidth)||0,m+=parseFloat(c.borderLeftWidth)||0),e=d,d=b.offsetParent),f.support.subtractsBorderForOverflowNotVisible&&c.overflow!=="visible"&&(l+=parseFloat(c.borderTopWidth)||0,m+=parseFloat(c.borderLeftWidth)||0),k=c}if(k.position==="relative"||k.position==="static")l+=i.offsetTop,m+=i.offsetLeft;f.support.fixedPosition&&k.position==="fixed"&&(l+=Math.max(h.scrollTop,i.scrollTop),m+=Math.max(h.scrollLeft,i.scrollLeft));return{top:l,left:m}},f.offset={bodyOffset:function(a){var b=a.offsetTop,c=a.offsetLeft;f.support.doesNotIncludeMarginInBodyOffset&&(b+=parseFloat(f.css(a,"marginTop"))||0,c+=parseFloat(f.css(a,"marginLeft"))||0);return{top:b,left:c}},setOffset:function(a,b,c){var d=f.css(a,"position");d==="static"&&(a.style.position="relative");var e=f(a),g=e.offset(),h=f.css(a,"top"),i=f.css(a,"left"),j=(d==="absolute"||d==="fixed")&&f.inArray("auto",[h,i])>-1,k={},l={},m,n;j?(l=e.position(),m=l.top,n=l.left):(m=parseFloat(h)||0,n=parseFloat(i)||0),f.isFunction(b)&&(b=b.call(a,c,g)),b.top!=null&&(k.top=b.top-g.top+m),b.left!=null&&(k.left=b.left-g.left+n),"using"in b?b.using.call(a,k):e.css(k)}},f.fn.extend({position:function(){if(!this[0])return null;var a=this[0],b=this.offsetParent(),c=this.offset(),d=cx.test(b[0].nodeName)?{top:0,left:0}:b.offset();c.top-=parseFloat(f.css(a,"marginTop"))||0,c.left-=parseFloat(f.css(a,"marginLeft"))||0,d.top+=parseFloat(f.css(b[0],"borderTopWidth"))||0,d.left+=parseFloat(f.css(b[0],"borderLeftWidth"))||0;return{top:c.top-d.top,left:c.left-d.left}},offsetParent:function(){return this.map(function(){var a=this.offsetParent||c.body;while(a&&!cx.test(a.nodeName)&&f.css(a,"position")==="static")a=a.offsetParent;return a})}}),f.each(["Left","Top"],function(a,c){var d="scroll"+c;f.fn[d]=function(c){var e,g;if(c===b){e=this[0];if(!e)return null;g=cy(e);return g?"pageXOffset"in g?g[a?"pageYOffset":"pageXOffset"]:f.support.boxModel&&g.document.documentElement[d]||g.document.body[d]:e[d]}return this.each(function(){g=cy(this),g?g.scrollTo(a?f(g).scrollLeft():c,a?c:f(g).scrollTop()):this[d]=c})}}),f.each(["Height","Width"],function(a,c){var d=c.toLowerCase();f.fn["inner"+c]=function(){var a=this[0];return a?a.style?parseFloat(f.css(a,d,"padding")):this[d]():null},f.fn["outer"+c]=function(a){var b=this[0];return b?b.style?parseFloat(f.css(b,d,a?"margin":"border")):this[d]():null},f.fn[d]=function(a){var e=this[0];if(!e)return a==null?null:this;if(f.isFunction(a))return this.each(function(b){var c=f(this);c[d](a.call(this,b,c[d]()))});if(f.isWindow(e)){var g=e.document.documentElement["client"+c],h=e.document.body;return e.document.compatMode==="CSS1Compat"&&g||h&&h["client"+c]||g}if(e.nodeType===9)return Math.max(e.documentElement["client"+c],e.body["scroll"+c],e.documentElement["scroll"+c],e.body["offset"+c],e.documentElement["offset"+c]);if(a===b){var i=f.css(e,d),j=parseFloat(i);return f.isNumeric(j)?j:i}return this.css(d,typeof a=="string"?a:a+"px")}}),a.jQuery=a.$=f,typeof define=="function"&&define.amd&&define.amd.jQuery&&define("jquery",[],function(){return f})})(window);

==> figure/task_manager/html/Font-Awesome/src/assets/js/prettify.min.js <==
var q=null;window.PR_SHOULD_USE_CONTINUATION=!0;
(function(){function L(a){function m(a){var f=a.charCodeAt(0);if(f!==92)return f;var b=a.charAt(1);return(f=r[b])?f:"0"<=b&&b<="7"?parseInt(a.substring(1),8):b==="u"||b==="x"?parseInt(a.substring(2),16):a.charCodeAt(1)}function e(a){if(a<32)return(a<16?"\\x0":"\\x")+a.toString(16);a=String.fromCharCode(a);if(a==="\\"||a==="-"||a==="["||a==="]")a="\\"+a;return a}function h(a){for(var f=a.substring(1,a.length-1).match(/\\u[\dA-Fa-f]{4}|\\x[\dA-Fa-f]{2}|\\[0-3][0-7]{0,2}|\\[0-7]{1,2}|\\[\S\s]|[^\\]/g),a=
[],b=[],o=f[0]==="^",c=o?1:0,i=f.length;c<i;++c){var j=f[c];if(/\\[bdsw]/i.test(j))a.push(j);else{var j=m(j),d;c+2<i&&"-"===f[c+1]?(d=m(f[c+2]),c+=2):d=j;b.push([j,d]);d<65||j>122||(d<65||j>90||b.push([Math.max(65,j)|32,Math.min(d,90)|32]),d<97||j>122||b.push([Math.max(97,j)&-33,Math.min(d,122)&-33]))}}b.sort(function(a,f){return a[0]-f[0]||f[1]-a[1]});f=[];j=[NaN,NaN];for(c=0;c<b.length;++c)i=b[c],i[0]<=j[1]+1?j[1]=Math.max(j[1],i[1]):f.push(j=i);b=["["];o&&b.push("^");b.push.apply(b,a);for(c=0;c<
f.length;++c)i=f[c],b.push(e(i[0])),i[1]>i[0]&&(i[1]+1>i[0]&&b.push("-"),b.push(e(i[1])));b.push("]");return b.join("")}function y(a){for(var f=a.source.match(/\[(?:[^\\\]]|\\[\S\s])*]|\\u[\dA-Fa-f]{4}|\\x[\dA-Fa-f]{2}|\\\d+|\\[^\dux]|\(\?[!:=]|[()^]|[^()[\\^]+/g),b=f.length,d=[],c=0,i=0;c<b;++c){var j=f[c];j==="("?++i:"\\"===j.charAt(0)&&(j=+j.substring(1))&&j<=i&&(d[j]=-1)}for(c=1;c<d.length;++c)-1===d[c]&&(d[c]=++t);for(i=c=0;c<b;++c)j=f[c],j==="("?(++i,d[i]===void 0&&(f[c]="(?:")):"\\"===j.charAt(0)&&
(j=+j.substring(1))&&j<=i&&(f[c]="\\"+d[i]);for(i=c=0;c<b;++c)"^"===f[c]&&"^"!==f[c+1]&&(f[c]="");if(a.ignoreCase&&s)for(c=0;c<b;++c)j=f[c],a=j.charAt(0),j.length>=2&&a==="["?f[c]=h(j):a!=="\\"&&(f[c]=j.replace(/[A-Za-z]/g,function(a){a=a.charCodeAt(0);return"["+String.fromCharCode(a&-33,a|32)+"]"}));return f.join("")}for(var t=0,s=!1,l=!1,p=0,d=a.length;p<d;++p){var g=a[p];if(g.ignoreCase)l=!0;else if(/[a-z]/i.test(g.source.replace(/\\u[\da-f]{4}|\\x[\da-f]{2}|\\[^UXux]/gi,""))){s=!0;l=!1;break}}for(var r=
{b:8,t:9,n:10,v:11,f:12,r:13},n=[],p=0,d=a.length;p<d;++p){g=a[p];if(g.global||g.multiline)throw Error(""+g);n.push("(?:"+y(g)+")")}return RegExp(n.join("|"),l?"gi":"g")}function M(a){function m(a){switch(a.nodeType){case 1:if(e.test(a.className))break;for(var g=a.firstChild;g;g=g.nextSibling)m(g);g=a.nodeName;if("BR"===g||"LI"===g)h[s]="\n",t[s<<1]=y++,t[s++<<1|1]=a;break;case 3:case 4:g=a.nodeValue,g.length&&(g=p?g.replace(/\r\n?/g,"\n"):g.replace(/[\t\n\r ]+/g," "),h[s]=g,t[s<<1]=y,y+=g.length,
t[s++<<1|1]=a)}}var e=/(?:^|\s)nocode(?:\s|$)/,h=[],y=0,t=[],s=0,l;a.currentStyle?l=a.currentStyle.whiteSpace:window.getComputedStyle&&(l=document.defaultView.getComputedStyle(a,q).getPropertyValue("white-space"));var p=l&&"pre"===l.substring(0,3);m(a);return{a:h.join("").replace(/\n$/,""),c:t}}function B(a,m,e,h){m&&(a={a:m,d:a},e(a),h.push.apply(h,a.e))}function x(a,m){function e(a){for(var l=a.d,p=[l,"pln"],d=0,g=a.a.match(y)||[],r={},n=0,z=g.length;n<z;++n){var f=g[n],b=r[f],o=void 0,c;if(typeof b===
"string")c=!1;else{var i=h[f.charAt(0)];if(i)o=f.match(i[1]),b=i[0];else{for(c=0;c<t;++c)if(i=m[c],o=f.match(i[1])){b=i[0];break}o||(b="pln")}if((c=b.length>=5&&"lang-"===b.substring(0,5))&&!(o&&typeof o[1]==="string"))c=!1,b="src";c||(r[f]=b)}i=d;d+=f.length;if(c){c=o[1];var j=f.indexOf(c),k=j+c.length;o[2]&&(k=f.length-o[2].length,j=k-c.length);b=b.substring(5);B(l+i,f.substring(0,j),e,p);B(l+i+j,c,C(b,c),p);B(l+i+k,f.substring(k),e,p)}else p.push(l+i,b)}a.e=p}var h={},y;(function(){for(var e=a.concat(m),
l=[],p={},d=0,g=e.length;d<g;++d){var r=e[d],n=r[3];if(n)for(var k=n.length;--k>=0;)h[n.charAt(k)]=r;r=r[1];n=""+r;p.hasOwnProperty(n)||(l.push(r),p[n]=q)}l.push(/[\S\s]/);y=L(l)})();var t=m.length;return e}function u(a){var m=[],e=[];a.tripleQuotedStrings?m.push(["str",/^(?:'''(?:[^'\\]|\\[\S\s]|''?(?=[^']))*(?:'''|$)|"""(?:[^"\\]|\\[\S\s]|""?(?=[^"]))*(?:"""|$)|'(?:[^'\\]|\\[\S\s])*(?:'|$)|"(?:[^"\\]|\\[\S\s])*(?:"|$))/,q,"'\""]):a.multiLineStrings?m.push(["str",/^(?:'(?:[^'\\]|\\[\S\s])*(?:'|$)|"(?:[^"\\]|\\[\S\s])*(?:"|$)|`(?:[^\\`]|\\[\S\s])*(?:`|$))/,
q,"'\"`"]):m.push(["str",/^(?:'(?:[^\n\r'\\]|\\.)*(?:'|$)|"(?:[^\n\r"\\]|\\.)*(?:"|$))/,q,"\"'"]);a.verbatimStrings&&e.push(["str",/^@"(?:[^"]|"")*(?:"|$)/,q]);var h=a.hashComments;h&&(a.cStyleComments?(h>1?m.push(["com",/^#(?:##(?:[^#]|#(?!##))*(?:###|$)|.*)/,q,"#"]):m.push(["com",/^#(?:(?:define|elif|else|endif|error|ifdef|include|ifndef|line|pragma|undef|warning)\b|[^\n\r]*)/,q,"#"]),e.push(["str",/^<(?:(?:(?:\.\.\/)*|\/?)(?:[\w-]+(?:\/[\w-]+)+)?[\w-]+\.h|[a-z]\w*)>/,q])):m.push(["com",/^#[^\n\r]*/,
q,"#"]));a.cStyleComments&&(e.push(["com",/^\/\/[^\n\r]*/,q]),e.push(["com",/^\/\*[\S\s]*?(?:\*\/|$)/,q]));a.regexLiterals&&e.push(["lang-regex",/^(?:^^\.?|[!+-]|!=|!==|#|%|%=|&|&&|&&=|&=|\(|\*|\*=|\+=|,|-=|->|\/|\/=|:|::|;|<|<<|<<=|<=|=|==|===|>|>=|>>|>>=|>>>|>>>=|[?@[^]|\^=|\^\^|\^\^=|{|\||\|=|\|\||\|\|=|~|break|case|continue|delete|do|else|finally|instanceof|return|throw|try|typeof)\s*(\/(?=[^*/])(?:[^/[\\]|\\[\S\s]|\[(?:[^\\\]]|\\[\S\s])*(?:]|$))+\/)/]);(h=a.types)&&e.push(["typ",h]);a=(""+a.keywords).replace(/^ | $/g,
"");a.length&&e.push(["kwd",RegExp("^(?:"+a.replace(/[\s,]+/g,"|")+")\\b"),q]);m.push(["pln",/^\s+/,q," \r\n\t\xa0"]);e.push(["lit",/^@[$_a-z][\w$@]*/i,q],["typ",/^(?:[@_]?[A-Z]+[a-z][\w$@]*|\w+_t\b)/,q],["pln",/^[$_a-z][\w$@]*/i,q],["lit",/^(?:0x[\da-f]+|(?:\d(?:_\d+)*\d*(?:\.\d*)?|\.\d\+)(?:e[+-]?\d+)?)[a-z]*/i,q,"0123456789"],["pln",/^\\[\S\s]?/,q],["pun",/^.[^\s\w"-$'./@\\`]*/,q]);return x(m,e)}function D(a,m){function e(a){switch(a.nodeType){case 1:if(k.test(a.className))break;if("BR"===a.nodeName)h(a),
a.parentNode&&a.parentNode.removeChild(a);else for(a=a.firstChild;a;a=a.nextSibling)e(a);break;case 3:case 4:if(p){var b=a.nodeValue,d=b.match(t);if(d){var c=b.substring(0,d.index);a.nodeValue=c;(b=b.substring(d.index+d[0].length))&&a.parentNode.insertBefore(s.createTextNode(b),a.nextSibling);h(a);c||a.parentNode.removeChild(a)}}}}function h(a){function b(a,d){var e=d?a.cloneNode(!1):a,f=a.parentNode;if(f){var f=b(f,1),g=a.nextSibling;f.appendChild(e);for(var h=g;h;h=g)g=h.nextSibling,f.appendChild(h)}return e}
for(;!a.nextSibling;)if(a=a.parentNode,!a)return;for(var a=b(a.nextSibling,0),e;(e=a.parentNode)&&e.nodeType===1;)a=e;d.push(a)}var k=/(?:^|\s)nocode(?:\s|$)/,t=/\r\n?|\n/,s=a.ownerDocument,l;a.currentStyle?l=a.currentStyle.whiteSpace:window.getComputedStyle&&(l=s.defaultView.getComputedStyle(a,q).getPropertyValue("white-space"));var p=l&&"pre"===l.substring(0,3);for(l=s.createElement("LI");a.firstChild;)l.appendChild(a.firstChild);for(var d=[l],g=0;g<d.length;++g)e(d[g]);m===(m|0)&&d[0].setAttribute("value",
m);var r=s.createElement("OL");r.className="linenums";for(var n=Math.max(0,m-1|0)||0,g=0,z=d.length;g<z;++g)l=d[g],l.className="L"+(g+n)%10,l.firstChild||l.appendChild(s.createTextNode("\xa0")),r.appendChild(l);a.appendChild(r)}function k(a,m){for(var e=m.length;--e>=0;){var h=m[e];A.hasOwnProperty(h)?window.console&&console.warn("cannot override language handler %s",h):A[h]=a}}function C(a,m){if(!a||!A.hasOwnProperty(a))a=/^\s*</.test(m)?"default-markup":"default-code";return A[a]}function E(a){var m=
a.g;try{var e=M(a.h),h=e.a;a.a=h;a.c=e.c;a.d=0;C(m,h)(a);var k=/\bMSIE\b/.test(navigator.userAgent),m=/\n/g,t=a.a,s=t.length,e=0,l=a.c,p=l.length,h=0,d=a.e,g=d.length,a=0;d[g]=s;var r,n;for(n=r=0;n<g;)d[n]!==d[n+2]?(d[r++]=d[n++],d[r++]=d[n++]):n+=2;g=r;for(n=r=0;n<g;){for(var z=d[n],f=d[n+1],b=n+2;b+2<=g&&d[b+1]===f;)b+=2;d[r++]=z;d[r++]=f;n=b}for(d.length=r;h<p;){var o=l[h+2]||s,c=d[a+2]||s,b=Math.min(o,c),i=l[h+1],j;if(i.nodeType!==1&&(j=t.substring(e,b))){k&&(j=j.replace(m,"\r"));i.nodeValue=
j;var u=i.ownerDocument,v=u.createElement("SPAN");v.className=d[a+1];var x=i.parentNode;x.replaceChild(v,i);v.appendChild(i);e<o&&(l[h+1]=i=u.createTextNode(t.substring(b,o)),x.insertBefore(i,v.nextSibling))}e=b;e>=o&&(h+=2);e>=c&&(a+=2)}}catch(w){"console"in window&&console.log(w&&w.stack?w.stack:w)}}var v=["break,continue,do,else,for,if,return,while"],w=[[v,"auto,case,char,const,default,double,enum,extern,float,goto,int,long,register,short,signed,sizeof,static,struct,switch,typedef,union,unsigned,void,volatile"],
"catch,class,delete,false,import,new,operator,private,protected,public,this,throw,true,try,typeof"],F=[w,"alignof,align_union,asm,axiom,bool,concept,concept_map,const_cast,constexpr,decltype,dynamic_cast,explicit,export,friend,inline,late_check,mutable,namespace,nullptr,reinterpret_cast,static_assert,static_cast,template,typeid,typename,using,virtual,where"],G=[w,"abstract,boolean,byte,extends,final,finally,implements,import,instanceof,null,native,package,strictfp,super,synchronized,throws,transient"],
H=[G,"as,base,by,checked,decimal,delegate,descending,dynamic,event,fixed,foreach,from,group,implicit,in,interface,internal,into,is,lock,object,out,override,orderby,params,partial,readonly,ref,sbyte,sealed,stackalloc,string,select,uint,ulong,unchecked,unsafe,ushort,var"],w=[w,"debugger,eval,export,function,get,null,set,undefined,var,with,Infinity,NaN"],I=[v,"and,as,assert,class,def,del,elif,except,exec,finally,from,global,import,in,is,lambda,nonlocal,not,or,pass,print,raise,try,with,yield,False,True,None"],
J=[v,"alias,and,begin,case,class,def,defined,elsif,end,ensure,false,in,module,next,nil,not,or,redo,rescue,retry,self,super,then,true,undef,unless,until,when,yield,BEGIN,END"],v=[v,"case,done,elif,esac,eval,fi,function,in,local,set,then,until"],K=/^(DIR|FILE|vector|(de|priority_)?queue|list|stack|(const_)?iterator|(multi)?(set|map)|bitset|u?(int|float)\d*)/,N=/\S/,O=u({keywords:[F,H,w,"caller,delete,die,do,dump,elsif,eval,exit,foreach,for,goto,if,import,last,local,my,next,no,our,print,package,redo,require,sub,undef,unless,until,use,wantarray,while,BEGIN,END"+
I,J,v],hashComments:!0,cStyleComments:!0,multiLineStrings:!0,regexLiterals:!0}),A={};k(O,["default-code"]);k(x([],[["pln",/^[^<?]+/],["dec",/^<!\w[^>]*(?:>|$)/],["com",/^<\!--[\S\s]*?(?:--\>|$)/],["lang-",/^<\?([\S\s]+?)(?:\?>|$)/],["lang-",/^<%([\S\s]+?)(?:%>|$)/],["pun",/^(?:<[%?]|[%?]>)/],["lang-",/^<xmp\b[^>]*>([\S\s]+?)<\/xmp\b[^>]*>/i],["lang-js",/^<script\b[^>]*>([\S\s]*?)(<\/script\b[^>]*>)/i],["lang-css",/^<style\b[^>]*>([\S\s]*?)(<\/style\b[^>]*>)/i],["lang-in.tag",/^(<\/?[a-z][^<>]*>)/i]]),
["default-markup","htm","html","mxml","xhtml","xml","xsl"]);k(x([["pln",/^\s+/,q," \t\r\n"],["atv",/^(?:"[^"]*"?|'[^']*'?)/,q,"\"'"]],[["tag",/^^<\/?[a-z](?:[\w-.:]*\w)?|\/?>$/i],["atn",/^(?!style[\s=]|on)[a-z](?:[\w:-]*\w)?/i],["lang-uq.val",/^=\s*([^\s"'>]*(?:[^\s"'/>]|\/(?=\s)))/],["pun",/^[/<->]+/],["lang-js",/^on\w+\s*=\s*"([^"]+)"/i],["lang-js",/^on\w+\s*=\s*'([^']+)'/i],["lang-js",/^on\w+\s*=\s*([^\s"'>]+)/i],["lang-css",/^style\s*=\s*"([^"]+)"/i],["lang-css",/^style\s*=\s*'([^']+)'/i],["lang-css",
/^style\s*=\s*([^\s"'>]+)/i]]),["in.tag"]);k(x([],[["atv",/^[\S\s]+/]]),["uq.val"]);k(u({keywords:F,hashComments:!0,cStyleComments:!0,types:K}),["c","cc","cpp","cxx","cyc","m"]);k(u({keywords:"null,true,false"}),["json"]);k(u({keywords:H,hashComments:!0,cStyleComments:!0,verbatimStrings:!0,types:K}),["cs"]);k(u({keywords:G,cStyleComments:!0}),["java"]);k(u({keywords:v,hashComments:!0,multiLineStrings:!0}),["bsh","csh","sh"]);k(u({keywords:I,hashComments:!0,multiLineStrings:!0,tripleQuotedStrings:!0}),
["cv","py"]);k(u({keywords:"caller,delete,die,do,dump,elsif,eval,exit,foreach,for,goto,if,import,last,local,my,next,no,our,print,package,redo,require,sub,undef,unless,until,use,wantarray,while,BEGIN,END",hashComments:!0,multiLineStrings:!0,regexLiterals:!0}),["perl","pl","pm"]);k(u({keywords:J,hashComments:!0,multiLineStrings:!0,regexLiterals:!0}),["rb"]);k(u({keywords:w,cStyleComments:!0,regexLiterals:!0}),["js"]);k(u({keywords:"all,and,by,catch,class,else,extends,false,finally,for,if,in,is,isnt,loop,new,no,not,null,of,off,on,or,return,super,then,true,try,unless,until,when,while,yes",
hashComments:3,cStyleComments:!0,multilineStrings:!0,tripleQuotedStrings:!0,regexLiterals:!0}),["coffee"]);k(x([],[["str",/^[\S\s]+/]]),["regex"]);window.prettyPrintOne=function(a,m,e){var h=document.createElement("PRE");h.innerHTML=a;e&&D(h,e);E({g:m,i:e,h:h});return h.innerHTML};window.prettyPrint=function(a){function m(){for(var e=window.PR_SHOULD_USE_CONTINUATION?l.now()+250:Infinity;p<h.length&&l.now()<e;p++){var n=h[p],k=n.className;if(k.indexOf("prettyprint")>=0){var k=k.match(g),f,b;if(b=
!k){b=n;for(var o=void 0,c=b.firstChild;c;c=c.nextSibling)var i=c.nodeType,o=i===1?o?b:c:i===3?N.test(c.nodeValue)?b:o:o;b=(f=o===b?void 0:o)&&"CODE"===f.tagName}b&&(k=f.className.match(g));k&&(k=k[1]);b=!1;for(o=n.parentNode;o;o=o.parentNode)if((o.tagName==="pre"||o.tagName==="code"||o.tagName==="xmp")&&o.className&&o.className.indexOf("prettyprint")>=0){b=!0;break}b||((b=(b=n.className.match(/\blinenums\b(?::(\d+))?/))?b[1]&&b[1].length?+b[1]:!0:!1)&&D(n,b),d={g:k,h:n,i:b},E(d))}}p<h.length?setTimeout(m,
250):a&&a()}for(var e=[document.getElementsByTagName("pre"),document.getElementsByTagName("code"),document.getElementsByTagName("xmp")],h=[],k=0;k<e.length;++k)for(var t=0,s=e[k].length;t<s;++t)h.push(e[k][t]);var e=q,l=Date;l.now||(l={now:function(){return+new Date}});var p=0,d,g=/\blang(?:uage)?-([\w.]+)(?!\S)/;m()};window.PR={createSimpleLexer:x,registerLangHandler:k,sourceDecorator:u,PR_ATTRIB_NAME:"atn",PR_ATTRIB_VALUE:"atv",PR_COMMENT:"com",PR_DECLARATION:"dec",PR_KEYWORD:"kwd",PR_LITERAL:"lit",
PR_NOCODE:"nocode",PR_PLAIN:"pln",PR_PUNCTUATION:"pun",PR_SOURCE:"src",PR_STRING:"str",PR_TAG:"tag",PR_TYPE:"typ"}})();


==> figure/task_manager/html/Font-Awesome/src/assets/js/site.js <==
$(function() {
  // start the icon carousel
  $('#iconCarousel').carousel({
    interval: 5000
  });




  // make code pretty
//  $('pre').addClass('prettyprint');
//  window.prettyPrint && prettyPrint();

  // Disable links with href="#" inside <section>, so users can click on them
  // to preview :active state without being scrolled up to the top of the page.
//  $('section a[href="#"]').click(function(e) {
//    e.preventDefault();
//    e.stopPropagation();
//  });

//  // inject twitter & github counts
//  $.ajax({
//    url: 'http://api.twitter.com/1/users/show.json',
//    data: {screen_name: 'fortaweso_me'},
//    dataType: 'jsonp',
//    success: function(data) {
//      $('#followers').html(data.followers_count);
//    }
//  });
//  $.ajax({
//    url: 'https://api.github.com/repos/fortawesome/Font-Awesome',
//    dataType: 'jsonp',
//    success: function(data) {
//      $('#watchers').html(data.data.watchers);
//      $('#forks').html(data.data.forks);
//    }
//  });
});


==> figure/task_manager/html/Font-Awesome/src/assets/js/underscore.min.js <==
// Underscore.js 1.3.1
// (c) 2009-2012 Jeremy Ashkenas, DocumentCloud Inc.
// Underscore is freely distributable under the MIT license.
// Portions of Underscore are inspired or borrowed from Prototype,
// Oliver Steele's Functional, and John Resig's Micro-Templating.
// For all details and documentation:
// http://documentcloud.github.com/underscore
(function(){function q(a,c,d){if(a===c)return a!==0||1/a==1/c;if(a==null||c==null)return a===c;if(a._chain)a=a._wrapped;if(c._chain)c=c._wrapped;if(a.isEqual&&b.isFunction(a.isEqual))return a.isEqual(c);if(c.isEqual&&b.isFunction(c.isEqual))return c.isEqual(a);var e=l.call(a);if(e!=l.call(c))return false;switch(e){case "[object String]":return a==String(c);case "[object Number]":return a!=+a?c!=+c:a==0?1/a==1/c:a==+c;case "[object Date]":case "[object Boolean]":return+a==+c;case "[object RegExp]":return a.source==
c.source&&a.global==c.global&&a.multiline==c.multiline&&a.ignoreCase==c.ignoreCase}if(typeof a!="object"||typeof c!="object")return false;for(var f=d.length;f--;)if(d[f]==a)return true;d.push(a);var f=0,g=true;if(e=="[object Array]"){if(f=a.length,g=f==c.length)for(;f--;)if(!(g=f in a==f in c&&q(a[f],c[f],d)))break}else{if("constructor"in a!="constructor"in c||a.constructor!=c.constructor)return false;for(var h in a)if(b.has(a,h)&&(f++,!(g=b.has(c,h)&&q(a[h],c[h],d))))break;if(g){for(h in c)if(b.has(c,
h)&&!f--)break;g=!f}}d.pop();return g}var r=this,G=r._,n={},k=Array.prototype,o=Object.prototype,i=k.slice,H=k.unshift,l=o.toString,I=o.hasOwnProperty,w=k.forEach,x=k.map,y=k.reduce,z=k.reduceRight,A=k.filter,B=k.every,C=k.some,p=k.indexOf,D=k.lastIndexOf,o=Array.isArray,J=Object.keys,s=Function.prototype.bind,b=function(a){return new m(a)};if(typeof exports!=="undefined"){if(typeof module!=="undefined"&&module.exports)exports=module.exports=b;exports._=b}else r._=b;b.VERSION="1.3.1";var j=b.each=
b.forEach=function(a,c,d){if(a!=null)if(w&&a.forEach===w)a.forEach(c,d);else if(a.length===+a.length)for(var e=0,f=a.length;e<f;e++){if(e in a&&c.call(d,a[e],e,a)===n)break}else for(e in a)if(b.has(a,e)&&c.call(d,a[e],e,a)===n)break};b.map=b.collect=function(a,c,b){var e=[];if(a==null)return e;if(x&&a.map===x)return a.map(c,b);j(a,function(a,g,h){e[e.length]=c.call(b,a,g,h)});if(a.length===+a.length)e.length=a.length;return e};b.reduce=b.foldl=b.inject=function(a,c,d,e){var f=arguments.length>2;a==
null&&(a=[]);if(y&&a.reduce===y)return e&&(c=b.bind(c,e)),f?a.reduce(c,d):a.reduce(c);j(a,function(a,b,i){f?d=c.call(e,d,a,b,i):(d=a,f=true)});if(!f)throw new TypeError("Reduce of empty array with no initial value");return d};b.reduceRight=b.foldr=function(a,c,d,e){var f=arguments.length>2;a==null&&(a=[]);if(z&&a.reduceRight===z)return e&&(c=b.bind(c,e)),f?a.reduceRight(c,d):a.reduceRight(c);var g=b.toArray(a).reverse();e&&!f&&(c=b.bind(c,e));return f?b.reduce(g,c,d,e):b.reduce(g,c)};b.find=b.detect=
function(a,c,b){var e;E(a,function(a,g,h){if(c.call(b,a,g,h))return e=a,true});return e};b.filter=b.select=function(a,c,b){var e=[];if(a==null)return e;if(A&&a.filter===A)return a.filter(c,b);j(a,function(a,g,h){c.call(b,a,g,h)&&(e[e.length]=a)});return e};b.reject=function(a,c,b){var e=[];if(a==null)return e;j(a,function(a,g,h){c.call(b,a,g,h)||(e[e.length]=a)});return e};b.every=b.all=function(a,c,b){var e=true;if(a==null)return e;if(B&&a.every===B)return a.every(c,b);j(a,function(a,g,h){if(!(e=
e&&c.call(b,a,g,h)))return n});return e};var E=b.some=b.any=function(a,c,d){c||(c=b.identity);var e=false;if(a==null)return e;if(C&&a.some===C)return a.some(c,d);j(a,function(a,b,h){if(e||(e=c.call(d,a,b,h)))return n});return!!e};b.include=b.contains=function(a,c){var b=false;if(a==null)return b;return p&&a.indexOf===p?a.indexOf(c)!=-1:b=E(a,function(a){return a===c})};b.invoke=function(a,c){var d=i.call(arguments,2);return b.map(a,function(a){return(b.isFunction(c)?c||a:a[c]).apply(a,d)})};b.pluck=
function(a,c){return b.map(a,function(a){return a[c]})};b.max=function(a,c,d){if(!c&&b.isArray(a))return Math.max.apply(Math,a);if(!c&&b.isEmpty(a))return-Infinity;var e={computed:-Infinity};j(a,function(a,b,h){b=c?c.call(d,a,b,h):a;b>=e.computed&&(e={value:a,computed:b})});return e.value};b.min=function(a,c,d){if(!c&&b.isArray(a))return Math.min.apply(Math,a);if(!c&&b.isEmpty(a))return Infinity;var e={computed:Infinity};j(a,function(a,b,h){b=c?c.call(d,a,b,h):a;b<e.computed&&(e={value:a,computed:b})});
return e.value};b.shuffle=function(a){var b=[],d;j(a,function(a,f){f==0?b[0]=a:(d=Math.floor(Math.random()*(f+1)),b[f]=b[d],b[d]=a)});return b};b.sortBy=function(a,c,d){return b.pluck(b.map(a,function(a,b,g){return{value:a,criteria:c.call(d,a,b,g)}}).sort(function(a,b){var c=a.criteria,d=b.criteria;return c<d?-1:c>d?1:0}),"value")};b.groupBy=function(a,c){var d={},e=b.isFunction(c)?c:function(a){return a[c]};j(a,function(a,b){var c=e(a,b);(d[c]||(d[c]=[])).push(a)});return d};b.sortedIndex=function(a,
c,d){d||(d=b.identity);for(var e=0,f=a.length;e<f;){var g=e+f>>1;d(a[g])<d(c)?e=g+1:f=g}return e};b.toArray=function(a){return!a?[]:a.toArray?a.toArray():b.isArray(a)?i.call(a):b.isArguments(a)?i.call(a):b.values(a)};b.size=function(a){return b.toArray(a).length};b.first=b.head=function(a,b,d){return b!=null&&!d?i.call(a,0,b):a[0]};b.initial=function(a,b,d){return i.call(a,0,a.length-(b==null||d?1:b))};b.last=function(a,b,d){return b!=null&&!d?i.call(a,Math.max(a.length-b,0)):a[a.length-1]};b.rest=
b.tail=function(a,b,d){return i.call(a,b==null||d?1:b)};b.compact=function(a){return b.filter(a,function(a){return!!a})};b.flatten=function(a,c){return b.reduce(a,function(a,e){if(b.isArray(e))return a.concat(c?e:b.flatten(e));a[a.length]=e;return a},[])};b.without=function(a){return b.difference(a,i.call(arguments,1))};b.uniq=b.unique=function(a,c,d){var d=d?b.map(a,d):a,e=[];b.reduce(d,function(d,g,h){if(0==h||(c===true?b.last(d)!=g:!b.include(d,g)))d[d.length]=g,e[e.length]=a[h];return d},[]);
return e};b.union=function(){return b.uniq(b.flatten(arguments,true))};b.intersection=b.intersect=function(a){var c=i.call(arguments,1);return b.filter(b.uniq(a),function(a){return b.every(c,function(c){return b.indexOf(c,a)>=0})})};b.difference=function(a){var c=b.flatten(i.call(arguments,1));return b.filter(a,function(a){return!b.include(c,a)})};b.zip=function(){for(var a=i.call(arguments),c=b.max(b.pluck(a,"length")),d=Array(c),e=0;e<c;e++)d[e]=b.pluck(a,""+e);return d};b.indexOf=function(a,c,
d){if(a==null)return-1;var e;if(d)return d=b.sortedIndex(a,c),a[d]===c?d:-1;if(p&&a.indexOf===p)return a.indexOf(c);for(d=0,e=a.length;d<e;d++)if(d in a&&a[d]===c)return d;return-1};b.lastIndexOf=function(a,b){if(a==null)return-1;if(D&&a.lastIndexOf===D)return a.lastIndexOf(b);for(var d=a.length;d--;)if(d in a&&a[d]===b)return d;return-1};b.range=function(a,b,d){arguments.length<=1&&(b=a||0,a=0);for(var d=arguments[2]||1,e=Math.max(Math.ceil((b-a)/d),0),f=0,g=Array(e);f<e;)g[f++]=a,a+=d;return g};
var F=function(){};b.bind=function(a,c){var d,e;if(a.bind===s&&s)return s.apply(a,i.call(arguments,1));if(!b.isFunction(a))throw new TypeError;e=i.call(arguments,2);return d=function(){if(!(this instanceof d))return a.apply(c,e.concat(i.call(arguments)));F.prototype=a.prototype;var b=new F,g=a.apply(b,e.concat(i.call(arguments)));return Object(g)===g?g:b}};b.bindAll=function(a){var c=i.call(arguments,1);c.length==0&&(c=b.functions(a));j(c,function(c){a[c]=b.bind(a[c],a)});return a};b.memoize=function(a,
c){var d={};c||(c=b.identity);return function(){var e=c.apply(this,arguments);return b.has(d,e)?d[e]:d[e]=a.apply(this,arguments)}};b.delay=function(a,b){var d=i.call(arguments,2);return setTimeout(function(){return a.apply(a,d)},b)};b.defer=function(a){return b.delay.apply(b,[a,1].concat(i.call(arguments,1)))};b.throttle=function(a,c){var d,e,f,g,h,i=b.debounce(function(){h=g=false},c);return function(){d=this;e=arguments;var b;f||(f=setTimeout(function(){f=null;h&&a.apply(d,e);i()},c));g?h=true:
a.apply(d,e);i();g=true}};b.debounce=function(a,b){var d;return function(){var e=this,f=arguments;clearTimeout(d);d=setTimeout(function(){d=null;a.apply(e,f)},b)}};b.once=function(a){var b=false,d;return function(){if(b)return d;b=true;return d=a.apply(this,arguments)}};b.wrap=function(a,b){return function(){var d=[a].concat(i.call(arguments,0));return b.apply(this,d)}};b.compose=function(){var a=arguments;return function(){for(var b=arguments,d=a.length-1;d>=0;d--)b=[a[d].apply(this,b)];return b[0]}};
b.after=function(a,b){return a<=0?b():function(){if(--a<1)return b.apply(this,arguments)}};b.keys=J||function(a){if(a!==Object(a))throw new TypeError("Invalid object");var c=[],d;for(d in a)b.has(a,d)&&(c[c.length]=d);return c};b.values=function(a){return b.map(a,b.identity)};b.functions=b.methods=function(a){var c=[],d;for(d in a)b.isFunction(a[d])&&c.push(d);return c.sort()};b.extend=function(a){j(i.call(arguments,1),function(b){for(var d in b)a[d]=b[d]});return a};b.defaults=function(a){j(i.call(arguments,
1),function(b){for(var d in b)a[d]==null&&(a[d]=b[d])});return a};b.clone=function(a){return!b.isObject(a)?a:b.isArray(a)?a.slice():b.extend({},a)};b.tap=function(a,b){b(a);return a};b.isEqual=function(a,b){return q(a,b,[])};b.isEmpty=function(a){if(b.isArray(a)||b.isString(a))return a.length===0;for(var c in a)if(b.has(a,c))return false;return true};b.isElement=function(a){return!!(a&&a.nodeType==1)};b.isArray=o||function(a){return l.call(a)=="[object Array]"};b.isObject=function(a){return a===Object(a)};
b.isArguments=function(a){return l.call(a)=="[object Arguments]"};if(!b.isArguments(arguments))b.isArguments=function(a){return!(!a||!b.has(a,"callee"))};b.isFunction=function(a){return l.call(a)=="[object Function]"};b.isString=function(a){return l.call(a)=="[object String]"};b.isNumber=function(a){return l.call(a)=="[object Number]"};b.isNaN=function(a){return a!==a};b.isBoolean=function(a){return a===true||a===false||l.call(a)=="[object Boolean]"};b.isDate=function(a){return l.call(a)=="[object Date]"};
b.isRegExp=function(a){return l.call(a)=="[object RegExp]"};b.isNull=function(a){return a===null};b.isUndefined=function(a){return a===void 0};b.has=function(a,b){return I.call(a,b)};b.noConflict=function(){r._=G;return this};b.identity=function(a){return a};b.times=function(a,b,d){for(var e=0;e<a;e++)b.call(d,e)};b.escape=function(a){return(""+a).replace(/&/g,"&amp;").replace(/</g,"&lt;").replace(/>/g,"&gt;").replace(/"/g,"&quot;").replace(/'/g,"&#x27;").replace(/\//g,"&#x2F;")};b.mixin=function(a){j(b.functions(a),
function(c){K(c,b[c]=a[c])})};var L=0;b.uniqueId=function(a){var b=L++;return a?a+b:b};b.templateSettings={evaluate:/<%([\s\S]+?)%>/g,interpolate:/<%=([\s\S]+?)%>/g,escape:/<%-([\s\S]+?)%>/g};var t=/.^/,u=function(a){return a.replace(/\\\\/g,"\\").replace(/\\'/g,"'")};b.template=function(a,c){var d=b.templateSettings,d="var __p=[],print=function(){__p.push.apply(__p,arguments);};with(obj||{}){__p.push('"+a.replace(/\\/g,"\\\\").replace(/'/g,"\\'").replace(d.escape||t,function(a,b){return"',_.escape("+
u(b)+"),'"}).replace(d.interpolate||t,function(a,b){return"',"+u(b)+",'"}).replace(d.evaluate||t,function(a,b){return"');"+u(b).replace(/[\r\n\t]/g," ")+";__p.push('"}).replace(/\r/g,"\\r").replace(/\n/g,"\\n").replace(/\t/g,"\\t")+"');}return __p.join('');",e=new Function("obj","_",d);return c?e(c,b):function(a){return e.call(this,a,b)}};b.chain=function(a){return b(a).chain()};var m=function(a){this._wrapped=a};b.prototype=m.prototype;var v=function(a,c){return c?b(a).chain():a},K=function(a,c){m.prototype[a]=
function(){var a=i.call(arguments);H.call(a,this._wrapped);return v(c.apply(b,a),this._chain)}};b.mixin(b);j("pop,push,reverse,shift,sort,splice,unshift".split(","),function(a){var b=k[a];m.prototype[a]=function(){var d=this._wrapped;b.apply(d,arguments);var e=d.length;(a=="shift"||a=="splice")&&e===0&&delete d[0];return v(d,this._chain)}});j(["concat","join","slice"],function(a){var b=k[a];m.prototype[a]=function(){return v(b.apply(this._wrapped,arguments),this._chain)}});m.prototype.chain=function(){this._chain=
true;return this};m.prototype.value=function(){return this._wrapped}}).call(this);


==> figure/task_manager/html/bootstrap3/js/bootstrap.js <==
/*!
 * Bootstrap v3.2.0 (http://getbootstrap.com)
 * Copyright 2011-2014 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 */

if (typeof jQuery === 'undefined') { throw new Error('Bootstrap\'s JavaScript requires jQuery') }

/* ========================================================================
 * Bootstrap: transition.js v3.2.0
 * http://getbootstrap.com/javascript/#transitions
 * ========================================================================
 * Copyright 2011-2014 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 * ======================================================================== */


+function ($) {
  'use strict';

  // CSS TRANSITION SUPPORT (Shoutout: http://www.modernizr.com/)
  // ============================================================

  function transitionEnd() {
    var el = document.createElement('bootstrap')

    var transEndEventNames = {
      WebkitTransition : 'webkitTransitionEnd',
      MozTransition    : 'transitionend',
      OTransition      : 'oTransitionEnd otransitionend',
      transition       : 'transitionend'
    }

    for (var name in transEndEventNames) {
      if (el.style[name] !== undefined) {
        return { end: transEndEventNames[name] }
      }
    }

    return false // explicit for ie8 (  ._.)
  }

  // http://blog.alexmaccaw.com/css-transitions
  $.fn.emulateTransitionEnd = function (duration) {
    var called = false
    var $el = this
    $(this).one('bsTransitionEnd', function () { called = true })
    var callback = function () { if (!called) $($el).trigger($.support.transition.end) }
    setTimeout(callback, duration)
    return this
  }

  $(function () {
    $.support.transition = transitionEnd()

    if (!$.support.transition) return

    $.event.special.bsTransitionEnd = {
      bindType: $.support.transition.end,
      delegateType: $.support.transition.end,
      handle: function (e) {
        if ($(e.target).is(this)) return e.handleObj.handler.apply(this, arguments)
      }
    }
  })

}(jQuery);

/* ========================================================================
 * Bootstrap: alert.js v3.2.0
 * http://getbootstrap.com/javascript/#alerts
 * ========================================================================
 * Copyright 2011-2014 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 * ======================================================================== */


+function ($) {
  'use strict';

  // ALERT CLASS DEFINITION
  // ======================

  var dismiss = '[data-dismiss="alert"]'
  var Alert   = function (el) {
    $(el).on('click', dismiss, this.close)
  }

  Alert.VERSION = '3.2.0'

  Alert.prototype.close = function (e) {
    var $this    = $(this)
    var selector = $this.attr('data-target')

    if (!selector) {
      selector = $this.attr('href')
      selector = selector && selector.replace(/.*(?=#[^\s]*$)/, '') // strip for ie7
    }

    var $parent = $(selector)

    if (e) e.preventDefault()

    if (!$parent.length) {
      $parent = $this.hasClass('alert') ? $this : $this.parent()
    }

    $parent.trigger(e = $.Event('close.bs.alert'))

    if (e.isDefaultPrevented()) return

    $parent.removeClass('in')

    function removeElement() {
      // detach from parent, fire event then clean up data
      $parent.detach().trigger('closed.bs.alert').remove()
    }

    $.support.transition && $parent.hasClass('fade') ?
      $parent
        .one('bsTransitionEnd', removeElement)
        .emulateTransitionEnd(150) :
      removeElement()
  }


  // ALERT PLUGIN DEFINITION
  // =======================

  function Plugin(option) {
    return this.each(function () {
      var $this = $(this)
      var data  = $this.data('bs.alert')

      if (!data) $this.data('bs.alert', (data = new Alert(this)))
      if (typeof option == 'string') data[option].call($this)
    })
  }

  var old = $.fn.alert

  $.fn.alert             = Plugin
  $.fn.alert.Constructor = Alert


  // ALERT NO CONFLICT
  // =================

  $.fn.alert.noConflict = function () {
    $.fn.alert = old
    return this
  }


  // ALERT DATA-API
  // ==============

  $(document).on('click.bs.alert.data-api', dismiss, Alert.prototype.close)

}(jQuery);

/* ========================================================================
 * Bootstrap: button.js v3.2.0
 * http://getbootstrap.com/javascript/#buttons
 * ========================================================================
 * Copyright 2011-2014 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 * ======================================================================== */


+function ($) {
  'use strict';

  // BUTTON PUBLIC CLASS DEFINITION
  // ==============================

  var Button = function (element, options) {
    this.$element  = $(element)
    this.options   = $.extend({}, Button.DEFAULTS, options)
    this.isLoading = false
  }

  Button.VERSION  = '3.2.0'

  Button.DEFAULTS = {
    loadingText: 'loading...'
  }

  Button.prototype.setState = function (state) {
    var d    = 'disabled'
    var $el  = this.$element
    var val  = $el.is('input') ? 'val' : 'html'
    var data = $el.data()

    state = state + 'Text'

    if (data.resetText == null) $el.data('resetText', $el[val]())

    $el[val](data[state] == null ? this.options[state] : data[state])

    // push to event loop to allow forms to submit
    setTimeout($.proxy(function () {
      if (state == 'loadingText') {
        this.isLoading = true
        $el.addClass(d).attr(d, d)
      } else if (this.isLoading) {
        this.isLoading = false
        $el.removeClass(d).removeAttr(d)
      }
    }, this), 0)
  }

  Button.prototype.toggle = function () {
    var changed = true
    var $parent = this.$element.closest('[data-toggle="buttons"]')

    if ($parent.length) {
      var $input = this.$element.find('input')
      if ($input.prop('type') == 'radio') {
        if ($input.prop('checked') && this.$element.hasClass('active')) changed = false
        else $parent.find('.active').removeClass('active')
      }
      if (changed) $input.prop('checked', !this.$element.hasClass('active')).trigger('change')
    }

    if (changed) this.$element.toggleClass('active')
  }


  // BUTTON PLUGIN DEFINITION
  // ========================

  function Plugin(option) {
    return this.each(function () {
      var $this   = $(this)
      var data    = $this.data('bs.button')
      var options = typeof option == 'object' && option

      if (!data) $this.data('bs.button', (data = new Button(this, options)))

      if (option == 'toggle') data.toggle()
      else if (option) data.setState(option)
    })
  }

  var old = $.fn.button

  $.fn.button             = Plugin
  $.fn.button.Constructor = Button


  // BUTTON NO CONFLICT
  // ==================

  $.fn.button.noConflict = function () {
    $.fn.button = old
    return this
  }


  // BUTTON DATA-API
  // ===============

  $(document).on('click.bs.button.data-api', '[data-toggle^="button"]', function (e) {
    var $btn = $(e.target)
    if (!$btn.hasClass('btn')) $btn = $btn.closest('.btn')
    Plugin.call($btn, 'toggle')
    e.preventDefault()
  })

}(jQuery);

/* ========================================================================
 * Bootstrap: carousel.js v3.2.0
 * http://getbootstrap.com/javascript/#carousel
 * ========================================================================
 * Copyright 2011-2014 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 * ======================================================================== */


+function ($) {
  'use strict';

  // CAROUSEL CLASS DEFINITION
  // =========================

  var Carousel = function (element, options) {
    this.$element    = $(element).on('keydown.bs.carousel', $.proxy(this.keydown, this))
    this.$indicators = this.$element.find('.carousel-indicators')
    this.options     = options
    this.paused      =
    this.sliding     =
    this.interval    =
    this.$active     =
    this.$items      = null

    this.options.pause == 'hover' && this.$element
      .on('mouseenter.bs.carousel', $.proxy(this.pause, this))
      .on('mouseleave.bs.carousel', $.proxy(this.cycle, this))
  }

  Carousel.VERSION  = '3.2.0'

  Carousel.DEFAULTS = {
    interval: 5000,
    pause: 'hover',
    wrap: true
  }

  Carousel.prototype.keydown = function (e) {
    switch (e.which) {
      case 37: this.prev(); break
      case 39: this.next(); break
      default: return
    }

    e.preventDefault()
  }

  Carousel.prototype.cycle = function (e) {
    e || (this.paused = false)

    this.interval && clearInterval(this.interval)

    this.options.interval
      && !this.paused
      && (this.interval = setInterval($.proxy(this.next, this), this.options.interval))

    return this
  }

  Carousel.prototype.getItemIndex = function (item) {
    this.$items = item.parent().children('.item')
    return this.$items.index(item || this.$active)
  }

  Carousel.prototype.to = function (pos) {
    var that        = this
    var activeIndex = this.getItemIndex(this.$active = this.$element.find('.item.active'))

    if (pos > (this.$items.length - 1) || pos < 0) return

    if (this.sliding)       return this.$element.one('slid.bs.carousel', function () { that.to(pos) }) // yes, "slid"
    if (activeIndex == pos) return this.pause().cycle()

    return this.slide(pos > activeIndex ? 'next' : 'prev', $(this.$items[pos]))
  }

  Carousel.prototype.pause = function (e) {
    e || (this.paused = true)

    if (this.$element.find('.next, .prev').length && $.support.transition) {
      this.$element.trigger($.support.transition.end)
      this.cycle(true)
    }

    this.interval = clearInterval(this.interval)

    return this
  }

  Carousel.prototype.next = function () {
    if (this.sliding) return
    return this.slide('next')
  }

  Carousel.prototype.prev = function () {
    if (this.sliding) return
    return this.slide('prev')
  }

  Carousel.prototype.slide = function (type, next) {
    var $active   = this.$element.find('.item.active')
    var $next     = next || $active[type]()
    var isCycling = this.interval
    var direction = type == 'next' ? 'left' : 'right'
    var fallback  = type == 'next' ? 'first' : 'last'
    var that      = this

    if (!$next.length) {
      if (!this.options.wrap) return
      $next = this.$element.find('.item')[fallback]()
    }

    if ($next.hasClass('active')) return (this.sliding = false)

    var relatedTarget = $next[0]
    var slideEvent = $.Event('slide.bs.carousel', {
      relatedTarget: relatedTarget,
      direction: direction
    })
    this.$element.trigger(slideEvent)
    if (slideEvent.isDefaultPrevented()) return

    this.sliding = true

    isCycling && this.pause()

    if (this.$indicators.length) {
      this.$indicators.find('.active').removeClass('active')
      var $nextIndicator = $(this.$indicators.children()[this.getItemIndex($next)])
      $nextIndicator && $nextIndicator.addClass('active')
    }

    var slidEvent = $.Event('slid.bs.carousel', { relatedTarget: relatedTarget, direction: direction }) // yes, "slid"
    if ($.support.transition && this.$element.hasClass('slide')) {
      $next.addClass(type)
      $next[0].offsetWidth // force reflow
      $active.addClass(direction)
      $next.addClass(direction)
      $active
        .one('bsTransitionEnd', function () {
          $next.removeClass([type, direction].join(' ')).addClass('active')
          $active.removeClass(['active', direction].join(' '))
          that.sliding = false
          setTimeout(function () {
            that.$element.trigger(slidEvent)
          }, 0)
        })
        .emulateTransitionEnd($active.css('transition-duration').slice(0, -1) * 1000)
    } else {
      $active.removeClass('active')
      $next.addClass('active')
      this.sliding = false
      this.$element.trigger(slidEvent)
    }

    isCycling && this.cycle()

    return this
  }


  // CAROUSEL PLUGIN DEFINITION
  // ==========================

  function Plugin(option) {
    return this.each(function () {
      var $this   = $(this)
      var data    = $this.data('bs.carousel')
      var options = $.extend({}, Carousel.DEFAULTS, $this.data(), typeof option == 'object' && option)
      var action  = typeof option == 'string' ? option : options.slide

      if (!data) $this.data('bs.carousel', (data = new Carousel(this, options)))
      if (typeof option == 'number') data.to(option)
      else if (action) data[action]()
      else if (options.interval) data.pause().cycle()
    })
  }

  var old = $.fn.carousel

  $.fn.carousel             = Plugin
  $.fn.carousel.Constructor = Carousel


  // CAROUSEL NO CONFLICT
  // ====================

  $.fn.carousel.noConflict = function () {
    $.fn.carousel = old
    return this
  }


  // CAROUSEL DATA-API
  // =================

  $(document).on('click.bs.carousel.data-api', '[data-slide], [data-slide-to]', function (e) {
    var href
    var $this   = $(this)
    var $target = $($this.attr('data-target') || (href = $this.attr('href')) && href.replace(/.*(?=#[^\s]+$)/, '')) // strip for ie7
    if (!$target.hasClass('carousel')) return
    var options = $.extend({}, $target.data(), $this.data())
    var slideIndex = $this.attr('data-slide-to')
    if (slideIndex) options.interval = false

    Plugin.call($target, options)

    if (slideIndex) {
      $target.data('bs.carousel').to(slideIndex)
    }

    e.preventDefault()
  })

  $(window).on('load', function () {
    $('[data-ride="carousel"]').each(function () {
      var $carousel = $(this)
      Plugin.call($carousel, $carousel.data())
    })
  })

}(jQuery);

/* ========================================================================
 * Bootstrap: collapse.js v3.2.0
 * http://getbootstrap.com/javascript/#collapse
 * ========================================================================
 * Copyright 2011-2014 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 * ======================================================================== */


+function ($) {
  'use strict';

  // COLLAPSE PUBLIC CLASS DEFINITION
  // ================================

  var Collapse = function (element, options) {
    this.$element      = $(element)
    this.options       = $.extend({}, Collapse.DEFAULTS, options)
    this.transitioning = null

    if (this.options.parent) this.$parent = $(this.options.parent)
    if (this.options.toggle) this.toggle()
  }

  Collapse.VERSION  = '3.2.0'

  Collapse.DEFAULTS = {
    toggle: true
  }

  Collapse.prototype.dimension = function () {
    var hasWidth = this.$element.hasClass('width')
    return hasWidth ? 'width' : 'height'
  }

  Collapse.prototype.show = function () {
    if (this.transitioning || this.$element.hasClass('in')) return

    var startEvent = $.Event('show.bs.collapse')
    this.$element.trigger(startEvent)
    if (startEvent.isDefaultPrevented()) return

    var actives = this.$parent && this.$parent.find('> .panel > .in')

    if (actives && actives.length) {
      var hasData = actives.data('bs.collapse')
      if (hasData && hasData.transitioning) return
      Plugin.call(actives, 'hide')
      hasData || actives.data('bs.collapse', null)
    }

    var dimension = this.dimension()

    this.$element
      .removeClass('collapse')
      .addClass('collapsing')[dimension](0)

    this.transitioning = 1

    var complete = function () {
      this.$element
        .removeClass('collapsing')
        .addClass('collapse in')[dimension]('')
      this.transitioning = 0
      this.$element
        .trigger('shown.bs.collapse')
    }

    if (!$.support.transition) return complete.call(this)

    var scrollSize = $.camelCase(['scroll', dimension].join('-'))

    this.$element
      .one('bsTransitionEnd', $.proxy(complete, this))
      .emulateTransitionEnd(350)[dimension](this.$element[0][scrollSize])
  }

  Collapse.prototype.hide = function () {
    if (this.transitioning || !this.$element.hasClass('in')) return

    var startEvent = $.Event('hide.bs.collapse')
    this.$element.trigger(startEvent)
    if (startEvent.isDefaultPrevented()) return

    var dimension = this.dimension()

    this.$element[dimension](this.$element[dimension]())[0].offsetHeight

    this.$element
      .addClass('collapsing')
      .removeClass('collapse')
      .removeClass('in')

    this.transitioning = 1

    var complete = function () {
      this.transitioning = 0
      this.$element
        .trigger('hidden.bs.collapse')
        .removeClass('collapsing')
        .addClass('collapse')
    }

    if (!$.support.transition) return complete.call(this)

    this.$element
      [dimension](0)
      .one('bsTransitionEnd', $.proxy(complete, this))
      .emulateTransitionEnd(350)
  }

  Collapse.prototype.toggle = function () {
    this[this.$element.hasClass('in') ? 'hide' : 'show']()
  }


  // COLLAPSE PLUGIN DEFINITION
  // ==========================

  function Plugin(option) {
    return this.each(function () {
      var $this   = $(this)
      var data    = $this.data('bs.collapse')
      var options = $.extend({}, Collapse.DEFAULTS, $this.data(), typeof option == 'object' && option)

      if (!data && options.toggle && option == 'show') option = !option
      if (!data) $this.data('bs.collapse', (data = new Collapse(this, options)))
      if (typeof option == 'string') data[option]()
    })
  }

  var old = $.fn.collapse

  $.fn.collapse             = Plugin
  $.fn.collapse.Constructor = Collapse


  // COLLAPSE NO CONFLICT
  // ====================

  $.fn.collapse.noConflict = function () {
    $.fn.collapse = old
    return this
  }


  // COLLAPSE DATA-API
  // =================

  $(document).on('click.bs.collapse.data-api', '[data-toggle="collapse"]', function (e) {
    var href
    var $this   = $(this)
    var target  = $this.attr('data-target')
        || e.preventDefault()
        || (href = $this.attr('href')) && href.replace(/.*(?=#[^\s]+$)/, '') // strip for ie7
    var $target = $(target)
    var data    = $target.data('bs.collapse')
    var option  = data ? 'toggle' : $this.data()
    var parent  = $this.attr('data-parent')
    var $parent = parent && $(parent)

    if (!data || !data.transitioning) {
      if ($parent) $parent.find('[data-toggle="collapse"][data-parent="' + parent + '"]').not($this).addClass('collapsed')
      $this[$target.hasClass('in') ? 'addClass' : 'removeClass']('collapsed')
    }

    Plugin.call($target, option)
  })

}(jQuery);

/* ========================================================================
 * Bootstrap: dropdown.js v3.2.0
 * http://getbootstrap.com/javascript/#dropdowns
 * ========================================================================
 * Copyright 2011-2014 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 * ======================================================================== */


+function ($) {
  'use strict';

  // DROPDOWN CLASS DEFINITION
  // =========================

  var backdrop = '.dropdown-backdrop'
  var toggle   = '[data-toggle="dropdown"]'
  var Dropdown = function (element) {
    $(element).on('click.bs.dropdown', this.toggle)
  }

  Dropdown.VERSION = '3.2.0'

  Dropdown.prototype.toggle = function (e) {
    var $this = $(this)

    if ($this.is('.disabled, :disabled')) return

    var $parent  = getParent($this)
    var isActive = $parent.hasClass('open')

    clearMenus()

    if (!isActive) {
      if ('ontouchstart' in document.documentElement && !$parent.closest('.navbar-nav').length) {
        // if mobile we use a backdrop because click events don't delegate
        $('<div class="dropdown-backdrop"/>').insertAfter($(this)).on('click', clearMenus)
      }

      var relatedTarget = { relatedTarget: this }
      $parent.trigger(e = $.Event('show.bs.dropdown', relatedTarget))

      if (e.isDefaultPrevented()) return

      $this.trigger('focus')

      $parent
        .toggleClass('open')
        .trigger('shown.bs.dropdown', relatedTarget)
    }

    return false
  }

  Dropdown.prototype.keydown = function (e) {
    if (!/(38|40|27)/.test(e.keyCode)) return

    var $this = $(this)

    e.preventDefault()
    e.stopPropagation()

    if ($this.is('.disabled, :disabled')) return

    var $parent  = getParent($this)
    var isActive = $parent.hasClass('open')

    if (!isActive || (isActive && e.keyCode == 27)) {
      if (e.which == 27) $parent.find(toggle).trigger('focus')
      return $this.trigger('click')
    }

    var desc = ' li:not(.divider):visible a'
    var $items = $parent.find('[role="menu"]' + desc + ', [role="listbox"]' + desc)

    if (!$items.length) return

    var index = $items.index($items.filter(':focus'))

    if (e.keyCode == 38 && index > 0)                 index--                        // up
    if (e.keyCode == 40 && index < $items.length - 1) index++                        // down
    if (!~index)                                      index = 0

    $items.eq(index).trigger('focus')
  }

  function clearMenus(e) {
    if (e && e.which === 3) return
    $(backdrop).remove()
    $(toggle).each(function () {
      var $parent = getParent($(this))
      var relatedTarget = { relatedTarget: this }
      if (!$parent.hasClass('open')) return
      $parent.trigger(e = $.Event('hide.bs.dropdown', relatedTarget))
      if (e.isDefaultPrevented()) return
      $parent.removeClass('open').trigger('hidden.bs.dropdown', relatedTarget)
    })
  }

  function getParent($this) {
    var selector = $this.attr('data-target')

    if (!selector) {
      selector = $this.attr('href')
      selector = selector && /#[A-Za-z]/.test(selector) && selector.replace(/.*(?=#[^\s]*$)/, '') // strip for ie7
    }

    var $parent = selector && $(selector)

    return $parent && $parent.length ? $parent : $this.parent()
  }


  // DROPDOWN PLUGIN DEFINITION
  // ==========================

  function Plugin(option) {
    return this.each(function () {
      var $this = $(this)
      var data  = $this.data('bs.dropdown')

      if (!data) $this.data('bs.dropdown', (data = new Dropdown(this)))
      if (typeof option == 'string') data[option].call($this)
    })
  }

  var old = $.fn.dropdown

  $.fn.dropdown             = Plugin
  $.fn.dropdown.Constructor = Dropdown


  // DROPDOWN NO CONFLICT
  // ====================

  $.fn.dropdown.noConflict = function () {
    $.fn.dropdown = old
    return this
  }


  // APPLY TO STANDARD DROPDOWN ELEMENTS
  // ===================================

  $(document)
    .on('click.bs.dropdown.data-api', clearMenus)
    .on('click.bs.dropdown.data-api', '.dropdown form', function (e) { e.stopPropagation() })
    .on('click.bs.dropdown.data-api', toggle, Dropdown.prototype.toggle)
    .on('keydown.bs.dropdown.data-api', toggle + ', [role="menu"], [role="listbox"]', Dropdown.prototype.keydown)

}(jQuery);

/* ========================================================================
 * Bootstrap: modal.js v3.2.0
 * http://getbootstrap.com/javascript/#modals
 * ========================================================================
 * Copyright 2011-2014 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 * ======================================================================== */


+function ($) {
  'use strict';

  // MODAL CLASS DEFINITION
  // ======================

  var Modal = function (element, options) {
    this.options        = options
    this.$body          = $(document.body)
    this.$element       = $(element)
    this.$backdrop      =
    this.isShown        = null
    this.scrollbarWidth = 0

    if (this.options.remote) {
      this.$element
        .find('.modal-content')
        .load(this.options.remote, $.proxy(function () {
          this.$element.trigger('loaded.bs.modal')
        }, this))
    }
  }

  Modal.VERSION  = '3.2.0'

  Modal.DEFAULTS = {
    backdrop: true,
    keyboard: true,
    show: true
  }

  Modal.prototype.toggle = function (_relatedTarget) {
    return this.isShown ? this.hide() : this.show(_relatedTarget)
  }

  Modal.prototype.show = function (_relatedTarget) {
    var that = this
    var e    = $.Event('show.bs.modal', { relatedTarget: _relatedTarget })

    this.$element.trigger(e)

    if (this.isShown || e.isDefaultPrevented()) return

    this.isShown = true

    this.checkScrollbar()
    this.$body.addClass('modal-open')

    this.setScrollbar()
    this.escape()

    this.$element.on('click.dismiss.bs.modal', '[data-dismiss="modal"]', $.proxy(this.hide, this))

    this.backdrop(function () {
      var transition = $.support.transition && that.$element.hasClass('fade')

      if (!that.$element.parent().length) {
        that.$element.appendTo(that.$body) // don't move modals dom position
      }

      that.$element
        .show()
        .scrollTop(0)

      if (transition) {
        that.$element[0].offsetWidth // force reflow
      }

      that.$element
        .addClass('in')
        .attr('aria-hidden', false)

      that.enforceFocus()

      var e = $.Event('shown.bs.modal', { relatedTarget: _relatedTarget })

      transition ?
        that.$element.find('.modal-dialog') // wait for modal to slide in
          .one('bsTransitionEnd', function () {
            that.$element.trigger('focus').trigger(e)
          })
          .emulateTransitionEnd(300) :
        that.$element.trigger('focus').trigger(e)
    })
  }

  Modal.prototype.hide = function (e) {
    if (e) e.preventDefault()

    e = $.Event('hide.bs.modal')

    this.$element.trigger(e)

    if (!this.isShown || e.isDefaultPrevented()) return

    this.isShown = false

    this.$body.removeClass('modal-open')

    this.resetScrollbar()
    this.escape()

    $(document).off('focusin.bs.modal')

    this.$element
      .removeClass('in')
      .attr('aria-hidden', true)
      .off('click.dismiss.bs.modal')

    $.support.transition && this.$element.hasClass('fade') ?
      this.$element
        .one('bsTransitionEnd', $.proxy(this.hideModal, this))
        .emulateTransitionEnd(300) :
      this.hideModal()
  }

  Modal.prototype.enforceFocus = function () {
    $(document)
      .off('focusin.bs.modal') // guard against infinite focus loop
      .on('focusin.bs.modal', $.proxy(function (e) {
        if (this.$element[0] !== e.target && !this.$element.has(e.target).length) {
          this.$element.trigger('focus')
        }
      }, this))
  }

  Modal.prototype.escape = function () {
    if (this.isShown && this.options.keyboard) {
      this.$element.on('keyup.dismiss.bs.modal', $.proxy(function (e) {
        e.which == 27 && this.hide()
      }, this))
    } else if (!this.isShown) {
      this.$element.off('keyup.dismiss.bs.modal')
    }
  }

  Modal.prototype.hideModal = function () {
    var that = this
    this.$element.hide()
    this.backdrop(function () {
      that.$element.trigger('hidden.bs.modal')
    })
  }

  Modal.prototype.removeBackdrop = function () {
    this.$backdrop && this.$backdrop.remove()
    this.$backdrop = null
  }

  Modal.prototype.backdrop = function (callback) {
    var that = this
    var animate = this.$element.hasClass('fade') ? 'fade' : ''

    if (this.isShown && this.options.backdrop) {
      var doAnimate = $.support.transition && animate

      this.$backdrop = $('<div class="modal-backdrop ' + animate + '" />')
        .appendTo(this.$body)

      this.$element.on('click.dismiss.bs.modal', $.proxy(function (e) {
        if (e.target !== e.currentTarget) return
        this.options.backdrop == 'static'
          ? this.$element[0].focus.call(this.$element[0])
          : this.hide.call(this)
      }, this))

      if (doAnimate) this.$backdrop[0].offsetWidth // force reflow

      this.$backdrop.addClass('in')

      if (!callback) return

      doAnimate ?
        this.$backdrop
          .one('bsTransitionEnd', callback)
          .emulateTransitionEnd(150) :
        callback()

    } else if (!this.isShown && this.$backdrop) {
      this.$backdrop.removeClass('in')

      var callbackRemove = function () {
        that.removeBackdrop()
        callback && callback()
      }
      $.support.transition && this.$element.hasClass('fade') ?
        this.$backdrop
          .one('bsTransitionEnd', callbackRemove)
          .emulateTransitionEnd(150) :
        callbackRemove()

    } else if (callback) {
      callback()
    }
  }

  Modal.prototype.checkScrollbar = function () {
    if (document.body.clientWidth >= window.innerWidth) return
    this.scrollbarWidth = this.scrollbarWidth || this.measureScrollbar()
  }

  Modal.prototype.setScrollbar = function () {
    var bodyPad = parseInt((this.$body.css('padding-right') || 0), 10)
    if (this.scrollbarWidth) this.$body.css('padding-right', bodyPad + this.scrollbarWidth)
  }

  Modal.prototype.resetScrollbar = function () {
    this.$body.css('padding-right', '')
  }

  Modal.prototype.measureScrollbar = function () { // thx walsh
    var scrollDiv = document.createElement('div')
    scrollDiv.className = 'modal-scrollbar-measure'
    this.$body.append(scrollDiv)
    var scrollbarWidth = scrollDiv.offsetWidth - scrollDiv.clientWidth
    this.$body[0].removeChild(scrollDiv)
    return scrollbarWidth
  }


  // MODAL PLUGIN DEFINITION
  // =======================

  function Plugin(option, _relatedTarget) {
    return this.each(function () {
      var $this   = $(this)
      var data    = $this.data('bs.modal')
      var options = $.extend({}, Modal.DEFAULTS, $this.data(), typeof option == 'object' && option)

      if (!data) $this.data('bs.modal', (data = new Modal(this, options)))
      if (typeof option == 'string') data[option](_relatedTarget)
      else if (options.show) data.show(_relatedTarget)
    })
  }

  var old = $.fn.modal

  $.fn.modal             = Plugin
  $.fn.modal.Constructor = Modal


  // MODAL NO CONFLICT
  // =================

  $.fn.modal.noConflict = function () {
    $.fn.modal = old
    return this
  }


  // MODAL DATA-API
  // ==============

  $(document).on('click.bs.modal.data-api', '[data-toggle="modal"]', function (e) {
    var $this   = $(this)
    var href    = $this.attr('href')
    var $target = $($this.attr('data-target') || (href && href.replace(/.*(?=#[^\s]+$)/, ''))) // strip for ie7
    var option  = $target.data('bs.modal') ? 'toggle' : $.extend({ remote: !/#/.test(href) && href }, $target.data(), $this.data())

    if ($this.is('a')) e.preventDefault()

    $target.one('show.bs.modal', function (showEvent) {
      if (showEvent.isDefaultPrevented()) return // only register focus restorer if modal will actually get shown
      $target.one('hidden.bs.modal', function () {
        $this.is(':visible') && $this.trigger('focus')
      })
    })
    Plugin.call($target, option, this)
  })

}(jQuery);

/* ========================================================================
 * Bootstrap: tooltip.js v3.2.0
 * http://getbootstrap.com/javascript/#tooltip
 * Inspired by the original jQuery.tipsy by Jason Frame
 * ========================================================================
 * Copyright 2011-2014 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 * ======================================================================== */


+function ($) {
  'use strict';

  // TOOLTIP PUBLIC CLASS DEFINITION
  // ===============================

  var Tooltip = function (element, options) {
    this.type       =
    this.options    =
    this.enabled    =
    this.timeout    =
    this.hoverState =
    this.$element   = null

    this.init('tooltip', element, options)
  }

  Tooltip.VERSION  = '3.2.0'

  Tooltip.DEFAULTS = {
    animation: true,
    placement: 'top',
    selector: false,
    template: '<div class="tooltip" role="tooltip"><div class="tooltip-arrow"></div><div class="tooltip-inner"></div></div>',
    trigger: 'hover focus',
    title: '',
    delay: 0,
    html: false,
    container: false,
    viewport: {
      selector: 'body',
      padding: 0
    }
  }

  Tooltip.prototype.init = function (type, element, options) {
    this.enabled   = true
    this.type      = type
    this.$element  = $(element)
    this.options   = this.getOptions(options)
    this.$viewport = this.options.viewport && $(this.options.viewport.selector || this.options.viewport)

    var triggers = this.options.trigger.split(' ')

    for (var i = triggers.length; i--;) {
      var trigger = triggers[i]

      if (trigger == 'click') {
        this.$element.on('click.' + this.type, this.options.selector, $.proxy(this.toggle, this))
      } else if (trigger != 'manual') {
        var eventIn  = trigger == 'hover' ? 'mouseenter' : 'focusin'
        var eventOut = trigger == 'hover' ? 'mouseleave' : 'focusout'

        this.$element.on(eventIn  + '.' + this.type, this.options.selector, $.proxy(this.enter, this))
        this.$element.on(eventOut + '.' + this.type, this.options.selector, $.proxy(this.leave, this))
      }
    }

    this.options.selector ?
      (this._options = $.extend({}, this.options, { trigger: 'manual', selector: '' })) :
      this.fixTitle()
  }

  Tooltip.prototype.getDefaults = function () {
    return Tooltip.DEFAULTS
  }

  Tooltip.prototype.getOptions = function (options) {
    options = $.extend({}, this.getDefaults(), this.$element.data(), options)

    if (options.delay && typeof options.delay == 'number') {
      options.delay = {
        show: options.delay,
        hide: options.delay
      }
    }

    return options
  }

  Tooltip.prototype.getDelegateOptions = function () {
    var options  = {}
    var defaults = this.getDefaults()

    this._options && $.each(this._options, function (key, value) {
      if (defaults[key] != value) options[key] = value
    })

    return options
  }

  Tooltip.prototype.enter = function (obj) {
    var self = obj instanceof this.constructor ?
      obj : $(obj.currentTarget).data('bs.' + this.type)

    if (!self) {
      self = new this.constructor(obj.currentTarget, this.getDelegateOptions())
      $(obj.currentTarget).data('bs.' + this.type, self)
    }

    clearTimeout(self.timeout)

    self.hoverState = 'in'

    if (!self.options.delay || !self.options.delay.show) return self.show()

    self.timeout = setTimeout(function () {
      if (self.hoverState == 'in') self.show()
    }, self.options.delay.show)
  }

  Tooltip.prototype.leave = function (obj) {
    var self = obj instanceof this.constructor ?
      obj : $(obj.currentTarget).data('bs.' + this.type)

    if (!self) {
      self = new this.constructor(obj.currentTarget, this.getDelegateOptions())
      $(obj.currentTarget).data('bs.' + this.type, self)
    }

    clearTimeout(self.timeout)

    self.hoverState = 'out'

    if (!self.options.delay || !self.options.delay.hide) return self.hide()

    self.timeout = setTimeout(function () {
      if (self.hoverState == 'out') self.hide()
    }, self.options.delay.hide)
  }

  Tooltip.prototype.show = function () {
    var e = $.Event('show.bs.' + this.type)

    if (this.hasContent() && this.enabled) {
      this.$element.trigger(e)

      var inDom = $.contains(document.documentElement, this.$element[0])
      if (e.isDefaultPrevented() || !inDom) return
      var that = this

      var $tip = this.tip()

      var tipId = this.getUID(this.type)

      this.setContent()
      $tip.attr('id', tipId)
      this.$element.attr('aria-describedby', tipId)

      if (this.options.animation) $tip.addClass('fade')

      var placement = typeof this.options.placement == 'function' ?
        this.options.placement.call(this, $tip[0], this.$element[0]) :
        this.options.placement

      var autoToken = /\s?auto?\s?/i
      var autoPlace = autoToken.test(placement)
      if (autoPlace) placement = placement.replace(autoToken, '') || 'top'

      $tip
        .detach()
        .css({ top: 0, left: 0, display: 'block' })
        .addClass(placement)
        .data('bs.' + this.type, this)

      this.options.container ? $tip.appendTo(this.options.container) : $tip.insertAfter(this.$element)

      var pos          = this.getPosition()
      var actualWidth  = $tip[0].offsetWidth
      var actualHeight = $tip[0].offsetHeight

      if (autoPlace) {
        var orgPlacement = placement
        var $parent      = this.$element.parent()
        var parentDim    = this.getPosition($parent)

        placement = placement == 'bottom' && pos.top   + pos.height       + actualHeight - parentDim.scroll > parentDim.height ? 'top'    :
                    placement == 'top'    && pos.top   - parentDim.scroll - actualHeight < 0                                   ? 'bottom' :
                    placement == 'right'  && pos.right + actualWidth      > parentDim.width                                    ? 'left'   :
                    placement == 'left'   && pos.left  - actualWidth      < parentDim.left                                     ? 'right'  :
                    placement

        $tip
          .removeClass(orgPlacement)
          .addClass(placement)
      }

      var calculatedOffset = this.getCalculatedOffset(placement, pos, actualWidth, actualHeight)

      this.applyPlacement(calculatedOffset, placement)

      var complete = function () {
        that.$element.trigger('shown.bs.' + that.type)
        that.hoverState = null
      }

      $.support.transition && this.$tip.hasClass('fade') ?
        $tip
          .one('bsTransitionEnd', complete)
          .emulateTransitionEnd(150) :
        complete()
    }
  }

  Tooltip.prototype.applyPlacement = function (offset, placement) {
    var $tip   = this.tip()
    var width  = $tip[0].offsetWidth
    var height = $tip[0].offsetHeight

    // manually read margins because getBoundingClientRect includes difference
    var marginTop = parseInt($tip.css('margin-top'), 10)
    var marginLeft = parseInt($tip.css('margin-left'), 10)

    // we must check for NaN for ie 8/9
    if (isNaN(marginTop))  marginTop  = 0
    if (isNaN(marginLeft)) marginLeft = 0

    offset.top  = offset.top  + marginTop
    offset.left = offset.left + marginLeft

    // $.fn.offset doesn't round pixel values
    // so we use setOffset directly with our own function B-0
    $.offset.setOffset($tip[0], $.extend({
      using: function (props) {
        $tip.css({
          top: Math.round(props.top),
          left: Math.round(props.left)
        })
      }
    }, offset), 0)

    $tip.addClass('in')

    // check to see if placing tip in new offset caused the tip to resize itself
    var actualWidth  = $tip[0].offsetWidth
    var actualHeight = $tip[0].offsetHeight

    if (placement == 'top' && actualHeight != height) {
      offset.top = offset.top + height - actualHeight
    }

    var delta = this.getViewportAdjustedDelta(placement, offset, actualWidth, actualHeight)

    if (delta.left) offset.left += delta.left
    else offset.top += delta.top

    var arrowDelta          = delta.left ? delta.left * 2 - width + actualWidth : delta.top * 2 - height + actualHeight
    var arrowPosition       = delta.left ? 'left'        : 'top'
    var arrowOffsetPosition = delta.left ? 'offsetWidth' : 'offsetHeight'

    $tip.offset(offset)
    this.replaceArrow(arrowDelta, $tip[0][arrowOffsetPosition], arrowPosition)
  }

  Tooltip.prototype.replaceArrow = function (delta, dimension, position) {
    this.arrow().css(position, delta ? (50 * (1 - delta / dimension) + '%') : '')
  }

  Tooltip.prototype.setContent = function () {
    var $tip  = this.tip()
    var title = this.getTitle()

    $tip.find('.tooltip-inner')[this.options.html ? 'html' : 'text'](title)
    $tip.removeClass('fade in top bottom left right')
  }

  Tooltip.prototype.hide = function () {
    var that = this
    var $tip = this.tip()
    var e    = $.Event('hide.bs.' + this.type)

    this.$element.removeAttr('aria-describedby')

    function complete() {
      if (that.hoverState != 'in') $tip.detach()
      that.$element.trigger('hidden.bs.' + that.type)
    }

    this.$element.trigger(e)

    if (e.isDefaultPrevented()) return

    $tip.removeClass('in')

    $.support.transition && this.$tip.hasClass('fade') ?
      $tip
        .one('bsTransitionEnd', complete)
        .emulateTransitionEnd(150) :
      complete()

    this.hoverState = null

    return this
  }

  Tooltip.prototype.fixTitle = function () {
    var $e = this.$element
    if ($e.attr('title') || typeof ($e.attr('data-original-title')) != 'string') {
      $e.attr('data-original-title', $e.attr('title') || '').attr('title', '')
    }
  }

  Tooltip.prototype.hasContent = function () {
    return this.getTitle()
  }

  Tooltip.prototype.getPosition = function ($element) {
    $element   = $element || this.$element
    var el     = $element[0]
    var isBody = el.tagName == 'BODY'
    return $.extend({}, (typeof el.getBoundingClientRect == 'function') ? el.getBoundingClientRect() : null, {
      scroll: isBody ? document.documentElement.scrollTop || document.body.scrollTop : $element.scrollTop(),
      width:  isBody ? $(window).width()  : $element.outerWidth(),
      height: isBody ? $(window).height() : $element.outerHeight()
    }, isBody ? { top: 0, left: 0 } : $element.offset())
  }

  Tooltip.prototype.getCalculatedOffset = function (placement, pos, actualWidth, actualHeight) {
    return placement == 'bottom' ? { top: pos.top + pos.height,   left: pos.left + pos.width / 2 - actualWidth / 2  } :
           placement == 'top'    ? { top: pos.top - actualHeight, left: pos.left + pos.width / 2 - actualWidth / 2  } :
           placement == 'left'   ? { top: pos.top + pos.height / 2 - actualHeight / 2, left: pos.left - actualWidth } :
        /* placement == 'right' */ { top: pos.top + pos.height / 2 - actualHeight / 2, left: pos.left + pos.width   }

  }

  Tooltip.prototype.getViewportAdjustedDelta = function (placement, pos, actualWidth, actualHeight) {
    var delta = { top: 0, left: 0 }
    if (!this.$viewport) return delta

    var viewportPadding = this.options.viewport && this.options.viewport.padding || 0
    var viewportDimensions = this.getPosition(this.$viewport)

    if (/right|left/.test(placement)) {
      var topEdgeOffset    = pos.top - viewportPadding - viewportDimensions.scroll
      var bottomEdgeOffset = pos.top + viewportPadding - viewportDimensions.scroll + actualHeight
      if (topEdgeOffset < viewportDimensions.top) { // top overflow
        delta.top = viewportDimensions.top - topEdgeOffset
      } else if (bottomEdgeOffset > viewportDimensions.top + viewportDimensions.height) { // bottom overflow
        delta.top = viewportDimensions.top + viewportDimensions.height - bottomEdgeOffset
      }
    } else {
      var leftEdgeOffset  = pos.left - viewportPadding
      var rightEdgeOffset = pos.left + viewportPadding + actualWidth
      if (leftEdgeOffset < viewportDimensions.left) { // left overflow
        delta.left = viewportDimensions.left - leftEdgeOffset
      } else if (rightEdgeOffset > viewportDimensions.width) { // right overflow
        delta.left = viewportDimensions.left + viewportDimensions.width - rightEdgeOffset
      }
    }

    return delta
  }

  Tooltip.prototype.getTitle = function () {
    var title
    var $e = this.$element
    var o  = this.options

    title = $e.attr('data-original-title')
      || (typeof o.title == 'function' ? o.title.call($e[0]) :  o.title)

    return title
  }

  Tooltip.prototype.getUID = function (prefix) {
    do prefix += ~~(Math.random() * 1000000)
    while (document.getElementById(prefix))
    return prefix
  }

  Tooltip.prototype.tip = function () {
    return (this.$tip = this.$tip || $(this.options.template))
  }

  Tooltip.prototype.arrow = function () {
    return (this.$arrow = this.$arrow || this.tip().find('.tooltip-arrow'))
  }

  Tooltip.prototype.validate = function () {
    if (!this.$element[0].parentNode) {
      this.hide()
      this.$element = null
      this.options  = null
    }
  }

  Tooltip.prototype.enable = function () {
    this.enabled = true
  }

  Tooltip.prototype.disable = function () {
    this.enabled = false
  }

  Tooltip.prototype.toggleEnabled = function () {
    this.enabled = !this.enabled
  }

  Tooltip.prototype.toggle = function (e) {
    var self = this
    if (e) {
      self = $(e.currentTarget).data('bs.' + this.type)
      if (!self) {
        self = new this.constructor(e.currentTarget, this.getDelegateOptions())
        $(e.currentTarget).data('bs.' + this.type, self)
      }
    }

    self.tip().hasClass('in') ? self.leave(self) : self.enter(self)
  }

  Tooltip.prototype.destroy = function () {
    clearTimeout(this.timeout)
    this.hide().$element.off('.' + this.type).removeData('bs.' + this.type)
  }


  // TOOLTIP PLUGIN DEFINITION
  // =========================

  function Plugin(option) {
    return this.each(function () {
      var $this   = $(this)
      var data    = $this.data('bs.tooltip')
      var options = typeof option == 'object' && option

      if (!data && option == 'destroy') return
      if (!data) $this.data('bs.tooltip', (data = new Tooltip(this, options)))
      if (typeof option == 'string') data[option]()
    })
  }

  var old = $.fn.tooltip

  $.fn.tooltip             = Plugin
  $.fn.tooltip.Constructor = Tooltip


  // TOOLTIP NO CONFLICT
  // ===================

  $.fn.tooltip.noConflict = function () {
    $.fn.tooltip = old
    return this
  }

}(jQuery);

/* ========================================================================
 * Bootstrap: popover.js v3.2.0
 * http://getbootstrap.com/javascript/#popovers
 * ========================================================================
 * Copyright 2011-2014 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 * ======================================================================== */


+function ($) {
  'use strict';

  // POPOVER PUBLIC CLASS DEFINITION
  // ===============================

  var Popover = function (element, options) {
    this.init('popover', element, options)
  }

  if (!$.fn.tooltip) throw new Error('Popover requires tooltip.js')

  Popover.VERSION  = '3.2.0'

  Popover.DEFAULTS = $.extend({}, $.fn.tooltip.Constructor.DEFAULTS, {
    placement: 'right',
    trigger: 'click',
    content: '',
    template: '<div class="popover" role="tooltip"><div class="arrow"></div><h3 class="popover-title"></h3><div class="popover-content"></div></div>'
  })


  // NOTE: POPOVER EXTENDS tooltip.js
  // ================================

  Popover.prototype = $.extend({}, $.fn.tooltip.Constructor.prototype)

  Popover.prototype.constructor = Popover

  Popover.prototype.getDefaults = function () {
    return Popover.DEFAULTS
  }

  Popover.prototype.setContent = function () {
    var $tip    = this.tip()
    var title   = this.getTitle()
    var content = this.getContent()

    $tip.find('.popover-title')[this.options.html ? 'html' : 'text'](title)
    $tip.find('.popover-content').empty()[ // we use append for html objects to maintain js events
      this.options.html ? (typeof content == 'string' ? 'html' : 'append') : 'text'
    ](content)

    $tip.removeClass('fade top bottom left right in')

    // IE8 doesn't accept hiding via the `:empty` pseudo selector, we have to do
    // this manually by checking the contents.
    if (!$tip.find('.popover-title').html()) $tip.find('.popover-title').hide()
  }

  Popover.prototype.hasContent = function () {
    return this.getTitle() || this.getContent()
  }

  Popover.prototype.getContent = function () {
    var $e = this.$element
    var o  = this.options

    return $e.attr('data-content')
      || (typeof o.content == 'function' ?
            o.content.call($e[0]) :
            o.content)
  }

  Popover.prototype.arrow = function () {
    return (this.$arrow = this.$arrow || this.tip().find('.arrow'))
  }

  Popover.prototype.tip = function () {
    if (!this.$tip) this.$tip = $(this.options.template)
    return this.$tip
  }


  // POPOVER PLUGIN DEFINITION
  // =========================

  function Plugin(option) {
    return this.each(function () {
      var $this   = $(this)
      var data    = $this.data('bs.popover')
      var options = typeof option == 'object' && option

      if (!data && option == 'destroy') return
      if (!data) $this.data('bs.popover', (data = new Popover(this, options)))
      if (typeof option == 'string') data[option]()
    })
  }

  var old = $.fn.popover

  $.fn.popover             = Plugin
  $.fn.popover.Constructor = Popover


  // POPOVER NO CONFLICT
  // ===================

  $.fn.popover.noConflict = function () {
    $.fn.popover = old
    return this
  }

}(jQuery);

/* ========================================================================
 * Bootstrap: scrollspy.js v3.2.0
 * http://getbootstrap.com/javascript/#scrollspy
 * ========================================================================
 * Copyright 2011-2014 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 * ======================================================================== */


+function ($) {
  'use strict';

  // SCROLLSPY CLASS DEFINITION
  // ==========================

  function ScrollSpy(element, options) {
    var process  = $.proxy(this.process, this)

    this.$body          = $('body')
    this.$scrollElement = $(element).is('body') ? $(window) : $(element)
    this.options        = $.extend({}, ScrollSpy.DEFAULTS, options)
    this.selector       = (this.options.target || '') + ' .nav li > a'
    this.offsets        = []
    this.targets        = []
    this.activeTarget   = null
    this.scrollHeight   = 0

    this.$scrollElement.on('scroll.bs.scrollspy', process)
    this.refresh()
    this.process()
  }

  ScrollSpy.VERSION  = '3.2.0'

  ScrollSpy.DEFAULTS = {
    offset: 10
  }

  ScrollSpy.prototype.getScrollHeight = function () {
    return this.$scrollElement[0].scrollHeight || Math.max(this.$body[0].scrollHeight, document.documentElement.scrollHeight)
  }

  ScrollSpy.prototype.refresh = function () {
    var offsetMethod = 'offset'
    var offsetBase   = 0

    if (!$.isWindow(this.$scrollElement[0])) {
      offsetMethod = 'position'
      offsetBase   = this.$scrollElement.scrollTop()
    }

    this.offsets = []
    this.targets = []
    this.scrollHeight = this.getScrollHeight()

    var self     = this

    this.$body
      .find(this.selector)
      .map(function () {
        var $el   = $(this)
        var href  = $el.data('target') || $el.attr('href')
        var $href = /^#./.test(href) && $(href)

        return ($href
          && $href.length
          && $href.is(':visible')
          && [[$href[offsetMethod]().top + offsetBase, href]]) || null
      })
      .sort(function (a, b) { return a[0] - b[0] })
      .each(function () {
        self.offsets.push(this[0])
        self.targets.push(this[1])
      })
  }

  ScrollSpy.prototype.process = function () {
    var scrollTop    = this.$scrollElement.scrollTop() + this.options.offset
    var scrollHeight = this.getScrollHeight()
    var maxScroll    = this.options.offset + scrollHeight - this.$scrollElement.height()
    var offsets      = this.offsets
    var targets      = this.targets
    var activeTarget = this.activeTarget
    var i

    if (this.scrollHeight != scrollHeight) {
      this.refresh()
    }

    if (scrollTop >= maxScroll) {
      return activeTarget != (i = targets[targets.length - 1]) && this.activate(i)
    }

    if (activeTarget && scrollTop <= offsets[0]) {
      return activeTarget != (i = targets[0]) && this.activate(i)
    }

    for (i = offsets.length; i--;) {
      activeTarget != targets[i]
        && scrollTop >= offsets[i]
        && (!offsets[i + 1] || scrollTop <= offsets[i + 1])
        && this.activate(targets[i])
    }
  }

  ScrollSpy.prototype.activate = function (target) {
    this.activeTarget = target

    $(this.selector)
      .parentsUntil(this.options.target, '.active')
      .removeClass('active')

    var selector = this.selector +
        '[data-target="' + target + '"],' +
        this.selector + '[href="' + target + '"]'

    var active = $(selector)
      .parents('li')
      .addClass('active')

    if (active.parent('.dropdown-menu').length) {
      active = active
        .closest('li.dropdown')
        .addClass('active')
    }

    active.trigger('activate.bs.scrollspy')
  }


  // SCROLLSPY PLUGIN DEFINITION
  // ===========================

  function Plugin(option) {
    return this.each(function () {
      var $this   = $(this)
      var data    = $this.data('bs.scrollspy')
      var options = typeof option == 'object' && option

      if (!data) $this.data('bs.scrollspy', (data = new ScrollSpy(this, options)))
      if (typeof option == 'string') data[option]()
    })
  }

  var old = $.fn.scrollspy

  $.fn.scrollspy             = Plugin
  $.fn.scrollspy.Constructor = ScrollSpy


  // SCROLLSPY NO CONFLICT
  // =====================

  $.fn.scrollspy.noConflict = function () {
    $.fn.scrollspy = old
    return this
  }


  // SCROLLSPY DATA-API
  // ==================

  $(window).on('load.bs.scrollspy.data-api', function () {
    $('[data-spy="scroll"]').each(function () {
      var $spy = $(this)
      Plugin.call($spy, $spy.data())
    })
  })

}(jQuery);

/* ========================================================================
 * Bootstrap: tab.js v3.2.0
 * http://getbootstrap.com/javascript/#tabs
 * ========================================================================
 * Copyright 2011-2014 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 * ======================================================================== */


+function ($) {
  'use strict';

  // TAB CLASS DEFINITION
  // ====================

  var Tab = function (element) {
    this.element = $(element)
  }

  Tab.VERSION = '3.2.0'

  Tab.prototype.show = function () {
    var $this    = this.element
    var $ul      = $this.closest('ul:not(.dropdown-menu)')
    var selector = $this.data('target')

    if (!selector) {
      selector = $this.attr('href')
      selector = selector && selector.replace(/.*(?=#[^\s]*$)/, '') // strip for ie7
    }

    if ($this.parent('li').hasClass('active')) return

    var previous = $ul.find('.active:last a')[0]
    var e        = $.Event('show.bs.tab', {
      relatedTarget: previous
    })

    $this.trigger(e)

    if (e.isDefaultPrevented()) return

    var $target = $(selector)

    this.activate($this.closest('li'), $ul)
    this.activate($target, $target.parent(), function () {
      $this.trigger({
        type: 'shown.bs.tab',
        relatedTarget: previous
      })
    })
  }

  Tab.prototype.activate = function (element, container, callback) {
    var $active    = container.find('> .active')
    var transition = callback
      && $.support.transition
      && $active.hasClass('fade')

    function next() {
      $active
        .removeClass('active')
        .find('> .dropdown-menu > .active')
        .removeClass('active')

      element.addClass('active')

      if (transition) {
        element[0].offsetWidth // reflow for transition
        element.addClass('in')
      } else {
        element.removeClass('fade')
      }

      if (element.parent('.dropdown-menu')) {
        element.closest('li.dropdown').addClass('active')
      }

      callback && callback()
    }

    transition ?
      $active
        .one('bsTransitionEnd', next)
        .emulateTransitionEnd(150) :
      next()

    $active.removeClass('in')
  }


  // TAB PLUGIN DEFINITION
  // =====================

  function Plugin(option) {
    return this.each(function () {
      var $this = $(this)
      var data  = $this.data('bs.tab')

      if (!data) $this.data('bs.tab', (data = new Tab(this)))
      if (typeof option == 'string') data[option]()
    })
  }

  var old = $.fn.tab

  $.fn.tab             = Plugin
  $.fn.tab.Constructor = Tab


  // TAB NO CONFLICT
  // ===============

  $.fn.tab.noConflict = function () {
    $.fn.tab = old
    return this
  }


  // TAB DATA-API
  // ============

  $(document).on('click.bs.tab.data-api', '[data-toggle="tab"], [data-toggle="pill"]', function (e) {
    e.preventDefault()
    Plugin.call($(this), 'show')
  })

}(jQuery);

/* ========================================================================
 * Bootstrap: affix.js v3.2.0
 * http://getbootstrap.com/javascript/#affix
 * ========================================================================
 * Copyright 2011-2014 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 * ======================================================================== */


+function ($) {
  'use strict';

  // AFFIX CLASS DEFINITION
  // ======================

  var Affix = function (element, options) {
    this.options = $.extend({}, Affix.DEFAULTS, options)

    this.$target = $(this.options.target)
      .on('scroll.bs.affix.data-api', $.proxy(this.checkPosition, this))
      .on('click.bs.affix.data-api',  $.proxy(this.checkPositionWithEventLoop, this))

    this.$element     = $(element)
    this.affixed      =
    this.unpin        =
    this.pinnedOffset = null

    this.checkPosition()
  }

  Affix.VERSION  = '3.2.0'

  Affix.RESET    = 'affix affix-top affix-bottom'

  Affix.DEFAULTS = {
    offset: 0,
    target: window
  }

  Affix.prototype.getPinnedOffset = function () {
    if (this.pinnedOffset) return this.pinnedOffset
    this.$element.removeClass(Affix.RESET).addClass('affix')
    var scrollTop = this.$target.scrollTop()
    var position  = this.$element.offset()
    return (this.pinnedOffset = position.top - scrollTop)
  }

  Affix.prototype.checkPositionWithEventLoop = function () {
    setTimeout($.proxy(this.checkPosition, this), 1)
  }

  Affix.prototype.checkPosition = function () {
    if (!this.$element.is(':visible')) return

    var scrollHeight = $(document).height()
    var scrollTop    = this.$target.scrollTop()
    var position     = this.$element.offset()
    var offset       = this.options.offset
    var offsetTop    = offset.top
    var offsetBottom = offset.bottom

    if (typeof offset != 'object')         offsetBottom = offsetTop = offset
    if (typeof offsetTop == 'function')    offsetTop    = offset.top(this.$element)
    if (typeof offsetBottom == 'function') offsetBottom = offset.bottom(this.$element)

    var affix = this.unpin   != null && (scrollTop + this.unpin <= position.top) ? false :
                offsetBottom != null && (position.top + this.$element.height() >= scrollHeight - offsetBottom) ? 'bottom' :
                offsetTop    != null && (scrollTop <= offsetTop) ? 'top' : false

    if (this.affixed === affix) return
    if (this.unpin != null) this.$element.css('top', '')

    var affixType = 'affix' + (affix ? '-' + affix : '')
    var e         = $.Event(affixType + '.bs.affix')

    this.$element.trigger(e)

    if (e.isDefaultPrevented()) return

    this.affixed = affix
    this.unpin = affix == 'bottom' ? this.getPinnedOffset() : null

    this.$element
      .removeClass(Affix.RESET)
      .addClass(affixType)
      .trigger($.Event(affixType.replace('affix', 'affixed')))

    if (affix == 'bottom') {
      this.$element.offset({
        top: scrollHeight - this.$element.height() - offsetBottom
      })
    }
  }


  // AFFIX PLUGIN DEFINITION
  // =======================

  function Plugin(option) {
    return this.each(function () {
      var $this   = $(this)
      var data    = $this.data('bs.affix')
      var options = typeof option == 'object' && option

      if (!data) $this.data('bs.affix', (data = new Affix(this, options)))
      if (typeof option == 'string') data[option]()
    })
  }

  var old = $.fn.affix

  $.fn.affix             = Plugin
  $.fn.affix.Constructor = Affix


  // AFFIX NO CONFLICT
  // =================

  $.fn.affix.noConflict = function () {
    $.fn.affix = old
    return this
  }


  // AFFIX DATA-API
  // ==============

  $(window).on('load', function () {
    $('[data-spy="affix"]').each(function () {
      var $spy = $(this)
      var data = $spy.data()

      data.offset = data.offset || {}

      if (data.offsetBottom) data.offset.bottom = data.offsetBottom
      if (data.offsetTop)    data.offset.top    = data.offsetTop

      Plugin.call($spy, data)
    })
  })

}(jQuery);


==> figure/task_manager/html/bootstrap3/js/bootstrap.min.js <==
/*!
 * Bootstrap v3.2.0 (http://getbootstrap.com)
 * Copyright 2011-2014 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 */
if("undefined"==typeof jQuery)throw new Error("Bootstrap's JavaScript requires jQuery");+function(a){"use strict";function b(){var a=document.createElement("bootstrap"),b={WebkitTransition:"webkitTransitionEnd",MozTransition:"transitionend",OTransition:"oTransitionEnd otransitionend",transition:"transitionend"};for(var c in b)if(void 0!==a.style[c])return{end:b[c]};return!1}a.fn.emulateTransitionEnd=function(b){var c=!1,d=this;a(this).one("bsTransitionEnd",function(){c=!0});var e=function(){c||a(d).trigger(a.support.transition.end)};return setTimeout(e,b),this},a(function(){a.support.transition=b(),a.support.transition&&(a.event.special.bsTransitionEnd={bindType:a.support.transition.end,delegateType:a.support.transition.end,handle:function(b){return a(b.target).is(this)?b.handleObj.handler.apply(this,arguments):void 0}})})}(jQuery),+function(a){"use strict";function b(b){return this.each(function(){var c=a(this),e=c.data("bs.alert");e||c.data("bs.alert",e=new d(this)),"string"==typeof b&&e[b].call(c)})}var c='[data-dismiss="alert"]',d=function(b){a(b).on("click",c,this.close)};d.VERSION="3.2.0",d.prototype.close=function(b){function c(){f.detach().trigger("closed.bs.alert").remove()}var d=a(this),e=d.attr("data-target");e||(e=d.attr("href"),e=e&&e.replace(/.*(?=#[^\s]*$)/,""));var f=a(e);b&&b.preventDefault(),f.length||(f=d.hasClass("alert")?d:d.parent()),f.trigger(b=a.Event("close.bs.alert")),b.isDefaultPrevented()||(f.removeClass("in"),a.support.transition&&f.hasClass("fade")?f.one("bsTransitionEnd",c).emulateTransitionEnd(150):c())};var e=a.fn.alert;a.fn.alert=b,a.fn.alert.Constructor=d,a.fn.alert.noConflict=function(){return a.fn.alert=e,this},a(document).on("click.bs.alert.data-api",c,d.prototype.close)}(jQuery),+function(a){"use strict";function b(b){return this.each(function(){var d=a(this),e=d.data("bs.button"),f="object"==typeof b&&b;e||d.data("bs.button",e=new c(this,f)),"toggle"==b?e.toggle():b&&e.setState(b)})}var c=function(b,d){this.$element=a(b),this.options=a.extend({},c.DEFAULTS,d),this.isLoading=!1};c.VERSION="3.2.0",c.DEFAULTS={loadingText:"loading..."},c.prototype.setState=function(b){var c="disabled",d=this.$element,e=d.is("input")?"val":"html",f=d.data();b+="Text",null==f.resetText&&d.data("resetText",d[e]()),d[e](null==f[b]?this.options[b]:f[b]),setTimeout(a.proxy(function(){"loadingText"==b?(this.isLoading=!0,d.addClass(c).attr(c,c)):this.isLoading&&(this.isLoading=!1,d.removeClass(c).removeAttr(c))},this),0)},c.prototype.toggle=function(){var a=!0,b=this.$element.closest('[data-toggle="buttons"]');if(b.length){var c=this.$element.find("input");"radio"==c.prop("type")&&(c.prop("checked")&&this.$element.hasClass("active")?a=!1:b.find(".active").removeClass("active")),a&&c.prop("checked",!this.$element.hasClass("active")).trigger("change")}a&&this.$element.toggleClass("active")};var d=a.fn.button;a.fn.button=b,a.fn.button.Constructor=c,a.fn.button.noConflict=function(){return a.fn.button=d,this},a(document).on("click.bs.button.data-api",'[data-toggle^="button"]',function(c){var d=a(c.target);d.hasClass("btn")||(d=d.closest(".btn")),b.call(d,"toggle"),c.preventDefault()})}(jQuery),+function(a){"use strict";function b(b){return this.each(function(){var d=a(this),e=d.data("bs.carousel"),f=a.extend({},c.DEFAULTS,d.data(),"object"==typeof b&&b),g="string"==typeof b?b:f.slide;e||d.data("bs.carousel",e=new c(this,f)),"number"==typeof b?e.to(b):g?e[g]():f.interval&&e.pause().cycle()})}var c=function(b,c){this.$element=a(b).on("keydown.bs.carousel",a.proxy(this.keydown,this)),this.$indicators=this.$element.find(".carousel-indicators"),this.options=c,this.paused=this.sliding=this.interval=this.$active=this.$items=null,"hover"==this.options.pause&&this.$element.on("mouseenter.bs.carousel",a.proxy(this.pause,this)).on("mouseleave.bs.carousel",a.proxy(this.cycle,this))};c.VERSION="3.2.0",c.DEFAULTS={interval:5e3,pause:"hover",wrap:!0},c.prototype.keydown=function(a){switch(a.which){case 37:this.prev();break;case 39:this.next();break;default:return}a.preventDefault()},c.prototype.cycle=function(b){return b||(this.paused=!1),this.interval&&clearInterval(this.interval),this.options.interval&&!this.paused&&(this.interval=setInterval(a.proxy(this.next,this),this.options.interval)),this},c.prototype.getItemIndex=function(a){return this.$items=a.parent().children(".item"),this.$items.index(a||this.$active)},c.prototype.to=function(b){var c=this,d=this.getItemIndex(this.$active=this.$element.find(".item.active"));return b>this.$items.length-1||0>b?void 0:this.sliding?this.$element.one("slid.bs.carousel",function(){c.to(b)}):d==b?this.pause().cycle():this.slide(b>d?"next":"prev",a(this.$items[b]))},c.prototype.pause=function(b){return b||(this.paused=!0),this.$element.find(".next, .prev").length&&a.support.transition&&(this.$element.trigger(a.support.transition.end),this.cycle(!0)),this.interval=clearInterval(this.interval),this},c.prototype.next=function(){return this.sliding?void 0:this.slide("next")},c.prototype.prev=function(){return this.sliding?void 0:this.slide("prev")},c.prototype.slide=function(b,c){var d=this.$element.find(".item.active"),e=c||d[b](),f=this.interval,g="next"==b?"left":"right",h="next"==b?"first":"last",i=this;if(!e.length){if(!this.options.wrap)return;e=this.$element.find(".item")[h]()}if(e.hasClass("active"))return this.sliding=!1;var j=e[0],k=a.Event("slide.bs.carousel",{relatedTarget:j,direction:g});if(this.$element.trigger(k),!k.isDefaultPrevented()){if(this.sliding=!0,f&&this.pause(),this.$indicators.length){this.$indicators.find(".active").removeClass("active");var l=a(this.$indicators.children()[this.getItemIndex(e)]);l&&l.addClass("active")}var m=a.Event("slid.bs.carousel",{relatedTarget:j,direction:g});return a.support.transition&&this.$element.hasClass("slide")?(e.addClass(b),e[0].offsetWidth,d.addClass(g),e.addClass(g),d.one("bsTransitionEnd",function(){e.removeClass([b,g].join(" ")).addClass("active"),d.removeClass(["active",g].join(" ")),i.sliding=!1,setTimeout(function(){i.$element.trigger(m)},0)}).emulateTransitionEnd(1e3*d.css("transition-duration").slice(0,-1))):(d.removeClass("active"),e.addClass("active"),this.sliding=!1,this.$element.trigger(m)),f&&this.cycle(),this}};var d=a.fn.carousel;a.fn.carousel=b,a.fn.carousel.Constructor=c,a.fn.carousel.noConflict=function(){return a.fn.carousel=d,this},a(document).on("click.bs.carousel.data-api","[data-slide], [data-slide-to]",function(c){var d,e=a(this),f=a(e.attr("data-target")||(d=e.attr("href"))&&d.replace(/.*(?=#[^\s]+$)/,""));if(f.hasClass("carousel")){var g=a.extend({},f.data(),e.data()),h=e.attr("data-slide-to");h&&(g.interval=!1),b.call(f,g),h&&f.data("bs.carousel").to(h),c.preventDefault()}}),a(window).on("load",function(){a('[data-ride="carousel"]').each(function(){var c=a(this);b.call(c,c.data())})})}(jQuery),+function(a){"use strict";function b(b){return this.each(function(){var d=a(this),e=d.data("bs.collapse"),f=a.extend({},c.DEFAULTS,d.data(),"object"==typeof b&&b);!e&&f.toggle&&"show"==b&&(b=!b),e||d.data("bs.collapse",e=new c(this,f)),"string"==typeof b&&e[b]()})}var c=function(b,d){this.$element=a(b),this.options=a.extend({},c.DEFAULTS,d),this.transitioning=null,this.options.parent&&(this.$parent=a(this.options.parent)),this.options.toggle&&this.toggle()};c.VERSION="3.2.0",c.DEFAULTS={toggle:!0},c.prototype.dimension=function(){var a=this.$element.hasClass("width");return a?"width":"height"},c.prototype.show=function(){if(!this.transitioning&&!this.$element.hasClass("in")){var c=a.Event("show.bs.collapse");if(this.$element.trigger(c),!c.isDefaultPrevented()){var d=this.$parent&&this.$parent.find("> .panel > .in");if(d&&d.length){var e=d.data("bs.collapse");if(e&&e.transitioning)return;b.call(d,"hide"),e||d.data("bs.collapse",null)}var f=this.dimension();this.$element.removeClass("collapse").addClass("collapsing")[f](0),this.transitioning=1;var g=function(){this.$element.removeClass("collapsing").addClass("collapse in")[f](""),this.transitioning=0,this.$element.trigger("shown.bs.collapse")};if(!a.support.transition)return g.call(this);var h=a.camelCase(["scroll",f].join("-"));this.$element.one("bsTransitionEnd",a.proxy(g,this)).emulateTransitionEnd(350)[f](this.$element[0][h])}}},c.prototype.hide=function(){if(!this.transitioning&&this.$element.hasClass("in")){var b=a.Event("hide.bs.collapse");if(this.$element.trigger(b),!b.isDefaultPrevented()){var c=this.dimension();this.$element[c](this.$element[c]())[0].offsetHeight,this.$element.addClass("collapsing").removeClass("collapse").removeClass("in"),this.transitioning=1;var d=function(){this.transitioning=0,this.$element.trigger("hidden.bs.collapse").removeClass("collapsing").addClass("collapse")};return a.support.transition?void this.$element[c](0).one("bsTransitionEnd",a.proxy(d,this)).emulateTransitionEnd(350):d.call(this)}}},c.prototype.toggle=function(){this[this.$element.hasClass("in")?"hide":"show"]()};var d=a.fn.collapse;a.fn.collapse=b,a.fn.collapse.Constructor=c,a.fn.collapse.noConflict=function(){return a.fn.collapse=d,this},a(document).on("click.bs.collapse.data-api",'[data-toggle="collapse"]',function(c){var d,e=a(this),f=e.attr("data-target")||c.preventDefault()||(d=e.attr("href"))&&d.replace(/.*(?=#[^\s]+$)/,""),g=a(f),h=g.data("bs.collapse"),i=h?"toggle":e.data(),j=e.attr("data-parent"),k=j&&a(j);h&&h.transitioning||(k&&k.find('[data-toggle="collapse"][data-parent="'+j+'"]').not(e).addClass("collapsed"),e[g.hasClass("in")?"addClass":"removeClass"]("collapsed")),b.call(g,i)})}(jQuery),+function(a){"use strict";function b(b){b&&3===b.which||(a(e).remove(),a(f).each(function(){var d=c(a(this)),e={relatedTarget:this};d.hasClass("open")&&(d.trigger(b=a.Event("hide.bs.dropdown",e)),b.isDefaultPrevented()||d.removeClass("open").trigger("hidden.bs.dropdown",e))}))}function c(b){var c=b.attr("data-target");c||(c=b.attr("href"),c=c&&/#[A-Za-z]/.test(c)&&c.replace(/.*(?=#[^\s]*$)/,""));var d=c&&a(c);return d&&d.length?d:b.parent()}function d(b){return this.each(function(){var c=a(this),d=c.data("bs.dropdown");d||c.data("bs.dropdown",d=new g(this)),"string"==typeof b&&d[b].call(c)})}var e=".dropdown-backdrop",f='[data-toggle="dropdown"]',g=function(b){a(b).on("click.bs.dropdown",this.toggle)};g.VERSION="3.2.0",g.prototype.toggle=function(d){var e=a(this);if(!e.is(".disabled, :disabled")){var f=c(e),g=f.hasClass("open");if(b(),!g){"ontouchstart"in document.documentElement&&!f.closest(".navbar-nav").length&&a('<div class="dropdown-backdrop"/>').insertAfter(a(this)).on("click",b);var h={relatedTarget:this};if(f.trigger(d=a.Event("show.bs.dropdown",h)),d.isDefaultPrevented())return;e.trigger("focus"),f.toggleClass("open").trigger("shown.bs.dropdown",h)}return!1}},g.prototype.keydown=function(b){if(/(38|40|27)/.test(b.keyCode)){var d=a(this);if(b.preventDefault(),b.stopPropagation(),!d.is(".disabled, :disabled")){var e=c(d),g=e.hasClass("open");if(!g||g&&27==b.keyCode)return 27==b.which&&e.find(f).trigger("focus"),d.trigger("click");var h=" li:not(.divider):visible a",i=e.find('[role="menu"]'+h+', [role="listbox"]'+h);if(i.length){var j=i.index(i.filter(":focus"));38==b.keyCode&&j>0&&j--,40==b.keyCode&&j<i.length-1&&j++,~j||(j=0),i.eq(j).trigger("focus")}}}};var h=a.fn.dropdown;a.fn.dropdown=d,a.fn.dropdown.Constructor=g,a.fn.dropdown.noConflict=function(){return a.fn.dropdown=h,this},a(document).on("click.bs.dropdown.data-api",b).on("click.bs.dropdown.data-api",".dropdown form",function(a){a.stopPropagation()}).on("click.bs.dropdown.data-api",f,g.prototype.toggle).on("keydown.bs.dropdown.data-api",f+', [role="menu"], [role="listbox"]',g.prototype.keydown)}(jQuery),+function(a){"use strict";function b(b,d){return this.each(function(){var e=a(this),f=e.data("bs.modal"),g=a.extend({},c.DEFAULTS,e.data(),"object"==typeof b&&b);f||e.data("bs.modal",f=new c(this,g)),"string"==typeof b?f[b](d):g.show&&f.show(d)})}var c=function(b,c){this.options=c,this.$body=a(document.body),this.$element=a(b),this.$backdrop=this.isShown=null,this.scrollbarWidth=0,this.options.remote&&this.$element.find(".modal-content").load(this.options.remote,a.proxy(function(){this.$element.trigger("loaded.bs.modal")},this))};c.VERSION="3.2.0",c.DEFAULTS={backdrop:!0,keyboard:!0,show:!0},c.prototype.toggle=function(a){return this.isShown?this.hide():this.show(a)},c.prototype.show=function(b){var c=this,d=a.Event("show.bs.modal",{relatedTarget:b});this.$element.trigger(d),this.isShown||d.isDefaultPrevented()||(this.isShown=!0,this.checkScrollbar(),this.$body.addClass("modal-open"),this.setScrollbar(),this.escape(),this.$element.on("click.dismiss.bs.modal",'[data-dismiss="modal"]',a.proxy(this.hide,this)),this.backdrop(function(){var d=a.support.transition&&c.$element.hasClass("fade");c.$element.parent().length||c.$element.appendTo(c.$body),c.$element.show().scrollTop(0),d&&c.$element[0].offsetWidth,c.$element.addClass("in").attr("aria-hidden",!1),c.enforceFocus();var e=a.Event("shown.bs.modal",{relatedTarget:b});d?c.$element.find(".modal-dialog").one("bsTransitionEnd",function(){c.$element.trigger("focus").trigger(e)}).emulateTransitionEnd(300):c.$element.trigger("focus").trigger(e)}))},c.prototype.hide=function(b){b&&b.preventDefault(),b=a.Event("hide.bs.modal"),this.$element.trigger(b),this.isShown&&!b.isDefaultPrevented()&&(this.isShown=!1,this.$body.removeClass("modal-open"),this.resetScrollbar(),this.escape(),a(document).off("focusin.bs.modal"),this.$element.removeClass("in").attr("aria-hidden",!0).off("click.dismiss.bs.modal"),a.support.transition&&this.$element.hasClass("fade")?this.$element.one("bsTransitionEnd",a.proxy(this.hideModal,this)).emulateTransitionEnd(300):this.hideModal())},c.prototype.enforceFocus=function(){a(document).off("focusin.bs.modal").on("focusin.bs.modal",a.proxy(function(a){this.$element[0]===a.target||this.$element.has(a.target).length||this.$element.trigger("focus")},this))},c.prototype.escape=function(){this.isShown&&this.options.keyboard?this.$element.on("keyup.dismiss.bs.modal",a.proxy(function(a){27==a.which&&this.hide()},this)):this.isShown||this.$element.off("keyup.dismiss.bs.modal")},c.prototype.hideModal=function(){var a=this;this.$element.hide(),this.backdrop(function(){a.$element.trigger("hidden.bs.modal")})},c.prototype.removeBackdrop=function(){this.$backdrop&&this.$backdrop.remove(),this.$backdrop=null},c.prototype.backdrop=function(b){var c=this,d=this.$element.hasClass("fade")?"fade":"";if(this.isShown&&this.options.backdrop){var e=a.support.transition&&d;if(this.$backdrop=a('<div class="modal-backdrop '+d+'" />').appendTo(this.$body),this.$element.on("click.dismiss.bs.modal",a.proxy(function(a){a.target===a.currentTarget&&("static"==this.options.backdrop?this.$element[0].focus.call(this.$element[0]):this.hide.call(this))},this)),e&&this.$backdrop[0].offsetWidth,this.$backdrop.addClass("in"),!b)return;e?this.$backdrop.one("bsTransitionEnd",b).emulateTransitionEnd(150):b()}else if(!this.isShown&&this.$backdrop){this.$backdrop.removeClass("in");var f=function(){c.removeBackdrop(),b&&b()};a.support.transition&&this.$element.hasClass("fade")?this.$backdrop.one("bsTransitionEnd",f).emulateTransitionEnd(150):f()}else b&&b()},c.prototype.checkScrollbar=function(){document.body.clientWidth>=window.innerWidth||(this.scrollbarWidth=this.scrollbarWidth||this.measureScrollbar())},c.prototype.setScrollbar=function(){var a=parseInt(this.$body.css("padding-right")||0,10);this.scrollbarWidth&&this.$body.css("padding-right",a+this.scrollbarWidth)},c.prototype.resetScrollbar=function(){this.$body.css("padding-right","")},c.prototype.measureScrollbar=function(){var a=document.createElement("div");a.className="modal-scrollbar-measure",this.$body.append(a);var b=a.offsetWidth-a.clientWidth;return this.$body[0].removeChild(a),b};var d=a.fn.modal;a.fn.modal=b,a.fn.modal.Constructor=c,a.fn.modal.noConflict=function(){return a.fn.modal=d,this},a(document).on("click.bs.modal.data-api",'[data-toggle="modal"]',function(c){var d=a(this),e=d.attr("href"),f=a(d.attr("data-target")||e&&e.replace(/.*(?=#[^\s]+$)/,"")),g=f.data("bs.modal")?"toggle":a.extend({remote:!/#/.test(e)&&e},f.data(),d.data());d.is("a")&&c.preventDefault(),f.one("show.bs.modal",function(a){a.isDefaultPrevented()||f.one("hidden.bs.modal",function(){d.is(":visible")&&d.trigger("focus")})}),b.call(f,g,this)})}(jQuery),+function(a){"use strict";function b(b){return this.each(function(){var d=a(this),e=d.data("bs.tooltip"),f="object"==typeof b&&b;(e||"destroy"!=b)&&(e||d.data("bs.tooltip",e=new c(this,f)),"string"==typeof b&&e[b]())})}var c=function(a,b){this.type=this.options=this.enabled=this.timeout=this.hoverState=this.$element=null,this.init("tooltip",a,b)};c.VERSION="3.2.0",c.DEFAULTS={animation:!0,placement:"top",selector:!1,template:'<div class="tooltip" role="tooltip"><div class="tooltip-arrow"></div><div class="tooltip-inner"></div></div>',trigger:"hover focus",title:"",delay:0,html:!1,container:!1,viewport:{selector:"body",padding:0}},c.prototype.init=function(b,c,d){this.enabled=!0,this.type=b,this.$element=a(c),this.options=this.getOptions(d),this.$viewport=this.options.viewport&&a(this.options.viewport.selector||this.options.viewport);for(var e=this.options.trigger.split(" "),f=e.length;f--;){var g=e[f];if("click"==g)this.$element.on("click."+this.type,this.options.selector,a.proxy(this.toggle,this));else if("manual"!=g){var h="hover"==g?"mouseenter":"focusin",i="hover"==g?"mouseleave":"focusout";this.$element.on(h+"."+this.type,this.options.selector,a.proxy(this.enter,this)),this.$element.on(i+"."+this.type,this.options.selector,a.proxy(this.leave,this))}}this.options.selector?this._options=a.extend({},this.options,{trigger:"manual",selector:""}):this.fixTitle()},c.prototype.getDefaults=function(){return c.DEFAULTS},c.prototype.getOptions=function(b){return b=a.extend({},this.getDefaults(),this.$element.data(),b),b.delay&&"number"==typeof b.delay&&(b.delay={show:b.delay,hide:b.delay}),b},c.prototype.getDelegateOptions=function(){var b={},c=this.getDefaults();return this._options&&a.each(this._options,function(a,d){c[a]!=d&&(b[a]=d)}),b},c.prototype.enter=function(b){var c=b instanceof this.constructor?b:a(b.currentTarget).data("bs."+this.type);return c||(c=new this.constructor(b.currentTarget,this.getDelegateOptions()),a(b.currentTarget).data("bs."+this.type,c)),clearTimeout(c.timeout),c.hoverState="in",c.options.delay&&c.options.delay.show?void(c.timeout=setTimeout(function(){"in"==c.hoverState&&c.show()},c.options.delay.show)):c.show()},c.prototype.leave=function(b){var c=b instanceof this.constructor?b:a(b.currentTarget).data("bs."+this.type);return c||(c=new this.constructor(b.currentTarget,this.getDelegateOptions()),a(b.currentTarget).data("bs."+this.type,c)),clearTimeout(c.timeout),c.hoverState="out",c.options.delay&&c.options.delay.hide?void(c.timeout=setTimeout(function(){"out"==c.hoverState&&c.hide()},c.options.delay.hide)):c.hide()},c.prototype.show=function(){var b=a.Event("show.bs."+this.type);if(this.hasContent()&&this.enabled){this.$element.trigger(b);var c=a.contains(document.documentElement,this.$element[0]);if(b.isDefaultPrevented()||!c)return;var d=this,e=this.tip(),f=this.getUID(this.type);this.setContent(),e.attr("id",f),this.$element.attr("aria-describedby",f),this.options.animation&&e.addClass("fade");var g="function"==typeof this.options.placement?this.options.placement.call(this,e[0],this.$element[0]):this.options.placement,h=/\s?auto?\s?/i,i=h.test(g);i&&(g=g.replace(h,"")||"top"),e.detach().css({top:0,left:0,display:"block"}).addClass(g).data("bs."+this.type,this),this.options.container?e.appendTo(this.options.container):e.insertAfter(this.$element);var j=this.getPosition(),k=e[0].offsetWidth,l=e[0].offsetHeight;if(i){var m=g,n=this.$element.parent(),o=this.getPosition(n);g="bottom"==g&&j.top+j.height+l-o.scroll>o.height?"top":"top"==g&&j.top-o.scroll-l<0?"bottom":"right"==g&&j.right+k>o.width?"left":"left"==g&&j.left-k<o.left?"right":g,e.removeClass(m).addClass(g)}var p=this.getCalculatedOffset(g,j,k,l);this.applyPlacement(p,g);var q=function(){d.$element.trigger("shown.bs."+d.type),d.hoverState=null};a.support.transition&&this.$tip.hasClass("fade")?e.one("bsTransitionEnd",q).emulateTransitionEnd(150):q()}},c.prototype.applyPlacement=function(b,c){var d=this.tip(),e=d[0].offsetWidth,f=d[0].offsetHeight,g=parseInt(d.css("margin-top"),10),h=parseInt(d.css("margin-left"),10);isNaN(g)&&(g=0),isNaN(h)&&(h=0),b.top=b.top+g,b.left=b.left+h,a.offset.setOffset(d[0],a.extend({using:function(a){d.css({top:Math.round(a.top),left:Math.round(a.left)})}},b),0),d.addClass("in");var i=d[0].offsetWidth,j=d[0].offsetHeight;"top"==c&&j!=f&&(b.top=b.top+f-j);var k=this.getViewportAdjustedDelta(c,b,i,j);k.left?b.left+=k.left:b.top+=k.top;var l=k.left?2*k.left-e+i:2*k.top-f+j,m=k.left?"left":"top",n=k.left?"offsetWidth":"offsetHeight";d.offset(b),this.replaceArrow(l,d[0][n],m)},c.prototype.replaceArrow=function(a,b,c){this.arrow().css(c,a?50*(1-a/b)+"%":"")},c.prototype.setContent=function(){var a=this.tip(),b=this.getTitle();a.find(".tooltip-inner")[this.options.html?"html":"text"](b),a.removeClass("fade in top bottom left right")},c.prototype.hide=function(){function b(){"in"!=c.hoverState&&d.detach(),c.$element.trigger("hidden.bs."+c.type)}var c=this,d=this.tip(),e=a.Event("hide.bs."+this.type);return this.$element.removeAttr("aria-describedby"),this.$element.trigger(e),e.isDefaultPrevented()?void 0:(d.removeClass("in"),a.support.transition&&this.$tip.hasClass("fade")?d.one("bsTransitionEnd",b).emulateTransitionEnd(150):b(),this.hoverState=null,this)},c.prototype.fixTitle=function(){var a=this.$element;(a.attr("title")||"string"!=typeof a.attr("data-original-title"))&&a.attr("data-original-title",a.attr("title")||"").attr("title","")},c.prototype.hasContent=function(){return this.getTitle()},c.prototype.getPosition=function(b){b=b||this.$element;var c=b[0],d="BODY"==c.tagName;return a.extend({},"function"==typeof c.getBoundingClientRect?c.getBoundingClientRect():null,{scroll:d?document.documentElement.scrollTop||document.body.scrollTop:b.scrollTop(),width:d?a(window).width():b.outerWidth(),height:d?a(window).height():b.outerHeight()},d?{top:0,left:0}:b.offset())},c.prototype.getCalculatedOffset=function(a,b,c,d){return"bottom"==a?{top:b.top+b.height,left:b.left+b.width/2-c/2}:"top"==a?{top:b.top-d,left:b.left+b.width/2-c/2}:"left"==a?{top:b.top+b.height/2-d/2,left:b.left-c}:{top:b.top+b.height/2-d/2,left:b.left+b.width}},c.prototype.getViewportAdjustedDelta=function(a,b,c,d){var e={top:0,left:0};if(!this.$viewport)return e;var f=this.options.viewport&&this.options.viewport.padding||0,g=this.getPosition(this.$viewport);if(/right|left/.test(a)){var h=b.top-f-g.scroll,i=b.top+f-g.scroll+d;h<g.top?e.top=g.top-h:i>g.top+g.height&&(e.top=g.top+g.height-i)}else{var j=b.left-f,k=b.left+f+c;j<g.left?e.left=g.left-j:k>g.width&&(e.left=g.left+g.width-k)}return e},c.prototype.getTitle=function(){var a,b=this.$element,c=this.options;return a=b.attr("data-original-title")||("function"==typeof c.title?c.title.call(b[0]):c.title)},c.prototype.getUID=function(a){do a+=~~(1e6*Math.random());while(document.getElementById(a));return a},c.prototype.tip=function(){return this.$tip=this.$tip||a(this.options.template)},c.prototype.arrow=function(){return this.$arrow=this.$arrow||this.tip().find(".tooltip-arrow")},c.prototype.validate=function(){this.$element[0].parentNode||(this.hide(),this.$element=null,this.options=null)},c.prototype.enable=function(){this.enabled=!0},c.prototype.disable=function(){this.enabled=!1},c.prototype.toggleEnabled=function(){this.enabled=!this.enabled},c.prototype.toggle=function(b){var c=this;b&&(c=a(b.currentTarget).data("bs."+this.type),c||(c=new this.constructor(b.currentTarget,this.getDelegateOptions()),a(b.currentTarget).data("bs."+this.type,c))),c.tip().hasClass("in")?c.leave(c):c.enter(c)},c.prototype.destroy=function(){clearTimeout(this.timeout),this.hide().$element.off("."+this.type).removeData("bs."+this.type)};var d=a.fn.tooltip;a.fn.tooltip=b,a.fn.tooltip.Constructor=c,a.fn.tooltip.noConflict=function(){return a.fn.tooltip=d,this}}(jQuery),+function(a){"use strict";function b(b){return this.each(function(){var d=a(this),e=d.data("bs.popover"),f="object"==typeof b&&b;(e||"destroy"!=b)&&(e||d.data("bs.popover",e=new c(this,f)),"string"==typeof b&&e[b]())})}var c=function(a,b){this.init("popover",a,b)};if(!a.fn.tooltip)throw new Error("Popover requires tooltip.js");c.VERSION="3.2.0",c.DEFAULTS=a.extend({},a.fn.tooltip.Constructor.DEFAULTS,{placement:"right",trigger:"click",content:"",template:'<div class="popover" role="tooltip"><div class="arrow"></div><h3 class="popover-title"></h3><div class="popover-content"></div></div>'}),c.prototype=a.extend({},a.fn.tooltip.Constructor.prototype),c.prototype.constructor=c,c.prototype.getDefaults=function(){return c.DEFAULTS},c.prototype.setContent=function(){var a=this.tip(),b=this.getTitle(),c=this.getContent();a.find(".popover-title")[this.options.html?"html":"text"](b),a.find(".popover-content").empty()[this.options.html?"string"==typeof c?"html":"append":"text"](c),a.removeClass("fade top bottom left right in"),a.find(".popover-title").html()||a.find(".popover-title").hide()},c.prototype.hasContent=function(){return this.getTitle()||this.getContent()},c.prototype.getContent=function(){var a=this.$element,b=this.options;return a.attr("data-content")||("function"==typeof b.content?b.content.call(a[0]):b.content)},c.prototype.arrow=function(){return this.$arrow=this.$arrow||this.tip().find(".arrow")},c.prototype.tip=function(){return this.$tip||(this.$tip=a(this.options.template)),this.$tip};var d=a.fn.popover;a.fn.popover=b,a.fn.popover.Constructor=c,a.fn.popover.noConflict=function(){return a.fn.popover=d,this}}(jQuery),+function(a){"use strict";function b(c,d){var e=a.proxy(this.process,this);this.$body=a("body"),this.$scrollElement=a(a(c).is("body")?window:c),this.options=a.extend({},b.DEFAULTS,d),this.selector=(this.options.target||"")+" .nav li > a",this.offsets=[],this.targets=[],this.activeTarget=null,this.scrollHeight=0,this.$scrollElement.on("scroll.bs.scrollspy",e),this.refresh(),this.process()}function c(c){return this.each(function(){var d=a(this),e=d.data("bs.scrollspy"),f="object"==typeof c&&c;e||d.data("bs.scrollspy",e=new b(this,f)),"string"==typeof c&&e[c]()})}b.VERSION="3.2.0",b.DEFAULTS={offset:10},b.prototype.getScrollHeight=function(){return this.$scrollElement[0].scrollHeight||Math.max(this.$body[0].scrollHeight,document.documentElement.scrollHeight)},b.prototype.refresh=function(){var b="offset",c=0;a.isWindow(this.$scrollElement[0])||(b="position",c=this.$scrollElement.scrollTop()),this.offsets=[],this.targets=[],this.scrollHeight=this.getScrollHeight();var d=this;this.$body.find(this.selector).map(function(){var d=a(this),e=d.data("target")||d.attr("href"),f=/^#./.test(e)&&a(e);return f&&f.length&&f.is(":visible")&&[[f[b]().top+c,e]]||null}).sort(function(a,b){return a[0]-b[0]}).each(function(){d.offsets.push(this[0]),d.targets.push(this[1])})},b.prototype.process=function(){var a,b=this.$scrollElement.scrollTop()+this.options.offset,c=this.getScrollHeight(),d=this.options.offset+c-this.$scrollElement.height(),e=this.offsets,f=this.targets,g=this.activeTarget;if(this.scrollHeight!=c&&this.refresh(),b>=d)return g!=(a=f[f.length-1])&&this.activate(a);if(g&&b<=e[0])return g!=(a=f[0])&&this.activate(a);for(a=e.length;a--;)g!=f[a]&&b>=e[a]&&(!e[a+1]||b<=e[a+1])&&this.activate(f[a])},b.prototype.activate=function(b){this.activeTarget=b,a(this.selector).parentsUntil(this.options.target,".active").removeClass("active");var c=this.selector+'[data-target="'+b+'"],'+this.selector+'[href="'+b+'"]',d=a(c).parents("li").addClass("active");d.parent(".dropdown-menu").length&&(d=d.closest("li.dropdown").addClass("active")),d.trigger("activate.bs.scrollspy")};var d=a.fn.scrollspy;a.fn.scrollspy=c,a.fn.scrollspy.Constructor=b,a.fn.scrollspy.noConflict=function(){return a.fn.scrollspy=d,this},a(window).on("load.bs.scrollspy.data-api",function(){a('[data-spy="scroll"]').each(function(){var b=a(this);c.call(b,b.data())})})}(jQuery),+function(a){"use strict";function b(b){return this.each(function(){var d=a(this),e=d.data("bs.tab");e||d.data("bs.tab",e=new c(this)),"string"==typeof b&&e[b]()})}var c=function(b){this.element=a(b)};c.VERSION="3.2.0",c.prototype.show=function(){var b=this.element,c=b.closest("ul:not(.dropdown-menu)"),d=b.data("target");if(d||(d=b.attr("href"),d=d&&d.replace(/.*(?=#[^\s]*$)/,"")),!b.parent("li").hasClass("active")){var e=c.find(".active:last a")[0],f=a.Event("show.bs.tab",{relatedTarget:e});if(b.trigger(f),!f.isDefaultPrevented()){var g=a(d);this.activate(b.closest("li"),c),this.activate(g,g.parent(),function(){b.trigger({type:"shown.bs.tab",relatedTarget:e})})}}},c.prototype.activate=function(b,c,d){function e(){f.removeClass("active").find("> .dropdown-menu > .active").removeClass("active"),b.addClass("active"),g?(b[0].offsetWidth,b.addClass("in")):b.removeClass("fade"),b.parent(".dropdown-menu")&&b.closest("li.dropdown").addClass("active"),d&&d()}var f=c.find("> .active"),g=d&&a.support.transition&&f.hasClass("fade");g?f.one("bsTransitionEnd",e).emulateTransitionEnd(150):e(),f.removeClass("in")};var d=a.fn.tab;a.fn.tab=b,a.fn.tab.Constructor=c,a.fn.tab.noConflict=function(){return a.fn.tab=d,this},a(document).on("click.bs.tab.data-api",'[data-toggle="tab"], [data-toggle="pill"]',function(c){c.preventDefault(),b.call(a(this),"show")})}(jQuery),+function(a){"use strict";function b(b){return this.each(function(){var d=a(this),e=d.data("bs.affix"),f="object"==typeof b&&b;e||d.data("bs.affix",e=new c(this,f)),"string"==typeof b&&e[b]()})}var c=function(b,d){this.options=a.extend({},c.DEFAULTS,d),this.$target=a(this.options.target).on("scroll.bs.affix.data-api",a.proxy(this.checkPosition,this)).on("click.bs.affix.data-api",a.proxy(this.checkPositionWithEventLoop,this)),this.$element=a(b),this.affixed=this.unpin=this.pinnedOffset=null,this.checkPosition()};c.VERSION="3.2.0",c.RESET="affix affix-top affix-bottom",c.DEFAULTS={offset:0,target:window},c.prototype.getPinnedOffset=function(){if(this.pinnedOffset)return this.pinnedOffset;this.$element.removeClass(c.RESET).addClass("affix");var a=this.$target.scrollTop(),b=this.$element.offset();return this.pinnedOffset=b.top-a},c.prototype.checkPositionWithEventLoop=function(){setTimeout(a.proxy(this.checkPosition,this),1)},c.prototype.checkPosition=function(){if(this.$element.is(":visible")){var b=a(document).height(),d=this.$target.scrollTop(),e=this.$element.offset(),f=this.options.offset,g=f.top,h=f.bottom;"object"!=typeof f&&(h=g=f),"function"==typeof g&&(g=f.top(this.$element)),"function"==typeof h&&(h=f.bottom(this.$element));var i=null!=this.unpin&&d+this.unpin<=e.top?!1:null!=h&&e.top+this.$element.height()>=b-h?"bottom":null!=g&&g>=d?"top":!1;if(this.affixed!==i){null!=this.unpin&&this.$element.css("top","");var j="affix"+(i?"-"+i:""),k=a.Event(j+".bs.affix");this.$element.trigger(k),k.isDefaultPrevented()||(this.affixed=i,this.unpin="bottom"==i?this.getPinnedOffset():null,this.$element.removeClass(c.RESET).addClass(j).trigger(a.Event(j.replace("affix","affixed"))),"bottom"==i&&this.$element.offset({top:b-this.$element.height()-h}))}}};var d=a.fn.affix;a.fn.affix=b,a.fn.affix.Constructor=c,a.fn.affix.noConflict=function(){return a.fn.affix=d,this},a(window).on("load",function(){a('[data-spy="affix"]').each(function(){var c=a(this),d=c.data();d.offset=d.offset||{},d.offsetBottom&&(d.offset.bottom=d.offsetBottom),d.offsetTop&&(d.offset.top=d.offsetTop),b.call(c,d)})})}(jQuery);
